Uncertainty in Electroweak Symmetry Breaking in Models With High Scale Supersymmetry Breaking and its Impact on Interpretations of Searches For Supersymmetric Particles

Some regions of parameter space of the minimal supersymmetric standard model (MSSM) with high scale supersymmetry breaking have extreme sensitivity of electroweak symmetry breaking (EWSB) to the top quark mass through renormalisation group evolution effects. This leads to uncertainties in the predictions which need to be taken into account in the interpretation of searches for supersymmetric particles in these regions. As an example, we provide estimates of the current uncertainties on the position in parameter space of the region which does not break electroweak symmetry in the constrained MSSM (CMSSM). The position of the boundary of EWSB can vary by up to 2 TeV in m_0 due to the uncertainties coming from the current measurement errors on the top quark mass and from higher order corrections. In this dangerous region, for fixed CMSSM parameters the neutralino lightest supersymmetric particle mass has an associated large uncertainty of order 100%. These uncertainties therefore have a profound effect on the interpretation of LHC supersymmetric particle searches in terms of the CMSSM. We also show how to ameliorate poor convergence of the iterative numerical algorithm that calculates the MSSM spectrum near the boundary of EWSB.

==> anc/HEPdata_triglx_mgl_mLSP_direct_decays.txt <==
mgl	mLSP	Acceptance * efficiency (A,B,C,D,E)	Cross-section excluded / pb (A,B,C,D,E)
1000.0	950.0	7.19e-03,5.22e-03,1.21e-02,2.18e-03,1.84e-04	4.31e+00,6.33e+00,9.94e+01,2.02e+01,9.99e+02
1012.5	187.5	3.04e-01,3.65e-01,3.45e-01,3.26e-01,3.46e-01	8.89e-02,7.12e-02,3.00e+00,7.35e-02,5.78e-02
1012.5	337.5	2.44e-01,3.45e-01,3.57e-01,3.17e-01,3.04e-01	1.11e-01,7.54e-02,2.90e+00,7.56e-02,6.59e-02
1012.5	37.5	3.33e-01,3.75e-01,3.41e-01,3.27e-01,3.51e-01	8.11e-02,6.93e-02,3.03e+00,7.34e-02,5.70e-02
1012.5	487.5	1.28e-01,2.28e-01,3.79e-01,2.49e-01,2.08e-01	2.34e-01,1.18e-01,2.73e+00,9.64e-02,9.60e-02
1012.5	637.5	2.39e-02,6.35e-02,3.36e-01,8.03e-02,6.20e-02	1.26e+00,4.56e-01,1.53e+00,3.24e-01,3.23e-01
1012.5	787.5	1.01e-02,1.41e-02,1.58e-01,1.87e-02,1.21e-02	2.96e+00,1.91e+00,3.45e+00,1.34e+00,1.65e+00
1012.5	937.5	1.00e-02,9.48e-03,2.28e-02,6.33e-03,6.19e-04	3.00e+00,3.69e+00,3.14e+01,5.21e+00,9.99e+02
1050.0	0.0	3.57e-01,3.95e-01,3.52e-01,3.40e-01,3.70e-01	7.56e-02,6.58e-02,2.93e+00,7.06e-02,5.40e-02
1050.0	150.0	3.14e-01,3.68e-01,3.41e-01,3.26e-01,3.50e-01	8.59e-02,7.06e-02,3.04e+00,7.36e-02,5.71e-02
1050.0	300.0	2.82e-01,3.64e-01,3.60e-01,3.30e-01,3.53e-01	9.57e-02,7.15e-02,2.87e+00,7.28e-02,5.66e-02
1050.0	450.0	1.86e-01,2.92e-01,3.59e-01,2.88e-01,2.68e-01	1.51e-01,8.91e-02,2.88e+00,8.33e-02,5.98e-02
1050.0	600.0	6.59e-02,1.41e-01,3.88e-01,1.74e-01,1.23e-01	4.25e-01,1.98e-01,2.66e+00,1.44e-01,1.63e-01
1050.0	750.0	1.20e-02,2.89e-02,2.88e-01,3.92e-02,2.79e-02	2.76e+00,1.00e+00,3.12e+00,6.62e-01,7.18e-01
1050.0	900.0	5.47e-03,8.17e-03,6.58e-02,8.88e-03,1.74e-03	5.67e+00,4.04e+00,9.34e+00,3.27e+00,9.99e+02
1062.5	1037.5	5.86e-03,3.67e-03,6.68e-03,1.74e-03,2.21e-04	5.29e+00,1.17e+01,2.10e+02,9.99e+02,9.99e+02
1075.0	1025.0	6.95e-03,6.42e-03,9.03e-03,4.16e-03,5.14e-04	4.74e+00,5.45e+00,1.33e+02,9.85e+00,7.58e+01
1087.5	1012.5	9.10e-03,7.45e-03,1.65e-02,4.04e-03,4.22e-04	3.19e+00,4.29e+00,1.09e+02,6.21e+01,5.94e+02
1087.5	112.5	3.59e-01,3.97e-01,3.50e-01,3.40e-01,3.63e-01	7.51e-02,6.56e-02,2.96e+00,7.06e-02,4.13e-02
1087.5	262.5	3.20e-01,3.77e-01,3.47e-01,3.30e-01,3.52e-01	8.43e-02,6.90e-02,2.98e+00,7.28e-02,5.68e-02
1087.5	412.5	2.62e-01,3.62e-01,3.70e-01,3.31e-01,3.15e-01	1.07e-01,7.19e-02,2.80e+00,7.26e-02,6.35e-02
1087.5	562.5	1.27e-01,2.37e-01,3.70e-01,2.52e-01,2.04e-01	2.21e-01,1.14e-01,1.39e+00,9.93e-02,9.82e-02
1087.5	712.5	2.47e-02,5.94e-02,3.59e-01,8.63e-02,6.15e-02	1.13e+00,4.88e-01,1.43e+00,3.13e-01,3.25e-01
1087.5	862.5	9.42e-03,1.31e-02,1.70e-01,1.86e-02,1.14e-02	3.08e+00,2.06e+00,3.39e+00,1.40e+00,1.76e+00
1125.0	225.0	3.50e-01,3.94e-01,3.48e-01,3.36e-01,3.66e-01	7.71e-02,6.59e-02,2.97e+00,7.14e-02,4.09e-02
1125.0	375.0	3.14e-01,3.88e-01,3.64e-01,3.45e-01,3.44e-01	8.61e-02,6.69e-02,2.84e+00,6.96e-02,5.82e-02
1125.0	525.0	2.11e-01,3.24e-01,3.94e-01,3.21e-01,2.91e-01	1.32e-01,8.03e-02,2.63e+00,7.47e-02,5.49e-02
1125.0	675.0	6.63e-02,1.52e-01,3.82e-01,1.82e-01,1.32e-01	4.52e-01,1.85e-01,2.71e+00,1.43e-01,1.51e-01
1125.0	75.0	3.64e-01,3.89e-01,3.47e-01,3.38e-01,3.60e-01	7.43e-02,6.68e-02,2.98e+00,7.09e-02,4.17e-02
1125.0	825.0	1.41e-02,2.66e-02,2.98e-01,3.37e-02,2.79e-02	2.13e+00,1.09e+00,3.02e+00,7.71e-01,7.18e-01
1125.0	975.0	7.59e-03,8.38e-03,6.09e-02,8.41e-03,3.03e-03	3.82e+00,3.34e+00,1.01e+01,4.88e+00,6.60e+00
1137.5	1112.5	5.99e-03,3.98e-03,5.69e-03,1.83e-03,3.59e-04	5.01e+00,8.79e+00,3.00e+02,1.69e+01,9.99e+02
1150.0	1100.0	7.50e-03,4.45e-03,1.03e-02,2.57e-03,3.10e-04	4.13e+00,7.65e+00,1.75e+02,2.68e+01,9.99e+02
1162.5	1087.5	7.48e-03,6.81e-03,1.90e-02,4.79e-03,3.59e-04	4.41e+00,4.70e+00,6.87e+01,8.56e+00,9.99e+02
1162.5	187.5	3.76e-01,4.08e-01,3.49e-01,3.44e-01,3.84e-01	7.19e-02,6.37e-02,2.96e+00,6.99e-02,5.21e-02
1162.5	337.5	3.40e-01,4.03e-01,3.63e-01,3.51e-01,3.63e-01	7.95e-02,6.45e-02,2.85e+00,6.83e-02,5.50e-02
1162.5	37.5	4.00e-01,4.27e-01,3.67e-01,3.64e-01,3.97e-01	6.50e-02,6.09e-02,2.81e+00,6.60e-02,3.78e-02
1162.5	487.5	2.75e-01,3.71e-01,3.74e-01,3.38e-01,3.35e-01	9.82e-02,7.01e-02,2.76e+00,7.09e-02,5.98e-02
1162.5	637.5	1.37e-01,2.49e-01,4.06e-01,2.75e-01,2.26e-01	1.97e-01,1.08e-01,2.54e+00,9.10e-02,7.09e-02
1162.5	787.5	2.40e-02,6.03e-02,3.74e-01,8.28e-02,5.48e-02	1.25e+00,4.81e-01,1.38e+00,3.26e-01,3.65e-01
1162.5	937.5	6.25e-03,1.16e-02,1.62e-01,1.73e-02,9.67e-03	5.44e+00,2.32e+00,3.55e+00,1.62e+00,2.07e+00
1200.0	0.0	4.06e-01,4.25e-01,3.68e-01,3.63e-01,3.89e-01	6.40e-02,6.12e-02,2.81e+00,6.62e-02,3.85e-02
1200.0	1050.0	6.53e-03,1.00e-02,5.99e-02,1.21e-02,2.84e-03	4.44e+00,2.79e+00,1.21e+01,2.40e+00,7.03e+00
1200.0	150.0	3.74e-01,3.95e-01,3.40e-01,3.35e-01,3.75e-01	7.23e-02,6.59e-02,3.04e+00,7.16e-02,4.00e-02
1200.0	300.0	3.72e-01,4.09e-01,3.60e-01,3.51e-01,3.66e-01	7.26e-02,6.36e-02,2.87e+00,6.84e-02,5.46e-02
1200.0	450.0	3.30e-01,4.05e-01,3.78e-01,3.56e-01,3.56e-01	8.18e-02,6.42e-02,2.74e+00,6.74e-02,5.62e-02
1200.0	600.0	2.17e-01,3.31e-01,4.03e-01,3.30e-01,2.92e-01	1.29e-01,7.86e-02,2.57e+00,7.28e-02,5.49e-02
1200.0	750.0	7.61e-02,1.53e-01,3.70e-01,1.73e-01,1.32e-01	3.68e-01,1.84e-01,1.39e+00,1.44e-01,1.51e-01
1200.0	900.0	1.31e-02,2.63e-02,2.87e-01,3.47e-02,2.87e-02	2.06e+00,1.07e+00,1.80e+00,7.48e-01,6.97e-01
137.5	112.5	2.16e-09,2.16e-09,4.04e-04,2.16e-09,2.16e-09	9.99e+02,9.99e+02,9.99e+02,9.99e+02,9.99e+02
150.0	100.0	3.37e-09,3.37e-09,8.51e-04,3.37e-09,3.37e-09	9.99e+02,9.99e+02,2.12e+03,9.99e+02,9.99e+02
162.5	137.5	5.10e-09,5.10e-09,4.08e-04,5.10e-09,5.10e-09	9.99e+02,9.99e+02,5.65e+03,9.99e+02,9.99e+02
162.5	87.5	5.10e-09,5.10e-09,4.67e-04,5.10e-09,5.10e-09	9.99e+02,9.99e+02,3.65e+03,9.99e+02,9.99e+02
175.0	125.0	7.52e-09,7.52e-09,1.16e-03,7.52e-09,7.52e-09	9.99e+02,9.99e+02,1.64e+03,9.99e+02,9.99e+02
187.5	112.5	1.09e-08,1.30e-05,2.62e-03,1.30e-05,1.09e-08	9.99e+02,9.99e+02,7.27e+02,9.99e+02,9.99e+02
187.5	162.5	1.09e-08,1.09e-08,6.97e-04,1.09e-08,1.09e-08	9.99e+02,9.99e+02,3.31e+03,9.99e+02,9.99e+02
200.0	150.0	1.54e-08,1.54e-08,1.55e-03,1.54e-08,1.54e-08	9.99e+02,9.99e+02,1.49e+03,9.99e+02,9.99e+02
200.0	50.0	1.54e-08,1.54e-08,6.12e-03,1.54e-08,1.54e-08	9.99e+02,9.99e+02,2.78e+02,9.99e+02,9.99e+02
212.5	137.5	2.14e-08,2.14e-08,4.75e-03,2.14e-08,2.14e-08	9.99e+02,9.99e+02,4.86e+02,9.99e+02,9.99e+02
212.5	187.5	2.14e-08,2.36e-04,2.20e-03,2.36e-04,2.36e-04	9.99e+02,9.99e+02,8.64e+02,9.99e+02,9.99e+02
225.0	175.0	2.94e-08,2.94e-08,3.21e-03,2.94e-08,1.57e-04	9.99e+02,9.99e+02,5.94e+02,9.99e+02,9.99e+02
225.0	75.0	2.94e-08,9.20e-05,1.14e-02,9.20e-05,2.94e-08	9.99e+02,9.99e+02,1.50e+02,2.40e+03,9.99e+02
237.5	12.5	9.20e-05,3.13e-04,3.34e-02,1.09e-04,5.54e-04	6.96e+02,9.99e+02,3.31e+01,9.99e+02,9.99e+02
237.5	162.5	1.59e-04,1.59e-04,6.12e-03,1.59e-04,1.59e-04	9.99e+02,9.99e+02,3.28e+02,9.99e+02,9.99e+02
237.5	212.5	3.99e-08,3.99e-08,2.15e-03,3.99e-08,2.36e-04	9.99e+02,9.99e+02,8.87e+02,9.99e+02,9.99e+02
250.0	100.0	9.20e-05,9.20e-05,2.10e-02,3.01e-04,2.09e-04	4.13e+02,9.99e+02,7.63e+01,7.34e+02,3.01e+02
250.0	200.0	1.96e-05,8.86e-05,3.64e-03,8.86e-05,1.96e-05	9.99e+02,9.99e+02,5.24e+02,9.99e+02,9.99e+02
262.5	187.5	6.65e-06,6.65e-06,9.09e-03,7.56e-05,7.06e-08	9.99e+02,9.99e+02,2.10e+02,9.99e+02,9.99e+02
262.5	237.5	2.26e-04,2.26e-04,3.21e-03,6.89e-05,7.06e-08	9.99e+02,9.99e+02,5.94e+02,9.99e+02,9.99e+02
262.5	37.5	7.06e-08,9.20e-05,4.27e-02,3.96e-04,8.24e-04	9.99e+02,6.85e+02,1.68e+01,6.59e+02,4.01e+01
275.0	125.0	1.73e-05,7.56e-04,2.39e-02,5.79e-04,3.24e-04	9.99e+02,9.99e+02,5.04e+01,9.32e+01,7.75e+02
275.0	225.0	1.66e-04,5.59e-04,6.36e-03,3.22e-04,3.12e-04	9.99e+02,9.99e+02,2.99e+02,9.99e+02,9.99e+02
287.5	212.5	1.20e-07,3.93e-04,9.05e-03,6.19e-04,1.31e-05	9.99e+02,9.99e+02,2.10e+02,9.99e+02,9.99e+02
287.5	262.5	6.90e-05,6.90e-05,2.82e-03,6.90e-05,1.20e-07	2.19e+03,9.99e+02,5.69e+02,6.38e+02,9.99e+02
287.5	62.5	1.20e-07,3.15e-04,5.85e-02,4.30e-04,8.46e-04	9.99e+02,4.00e+02,1.05e+01,1.00e+02,3.90e+01
300.0	0.0	4.41e-04,8.66e-04,9.88e-02,6.43e-04,1.59e-03	9.06e+01,6.58e+01,5.82e+00,3.98e+02,2.84e+01
300.0	150.0	1.55e-07,8.88e-06,2.67e-02,1.10e-04,8.88e-06	9.99e+02,9.99e+02,2.71e+01,2.01e+03,9.99e+02
300.0	250.0	3.05e-04,3.05e-04,5.97e-03,1.55e-07,1.55e-07	9.99e+02,9.99e+02,2.69e+02,9.99e+02,9.99e+02
312.5	237.5	1.98e-07,3.12e-04,1.33e-02,3.12e-04,1.98e-07	9.99e+02,9.99e+02,1.21e+02,1.41e+02,9.99e+02
312.5	287.5	5.52e-04,3.95e-04,1.78e-03,4.02e-04,1.59e-04	1.03e+02,8.85e+01,3.34e+02,7.46e+01,1.82e+02
312.5	87.5	5.16e-04,8.58e-04,6.76e-02,1.49e-03,1.08e-03	6.20e+01,1.29e+02,8.80e+00,2.89e+01,4.16e+01
325.0	175.0	9.19e-05,4.88e-04,3.37e-02,5.80e-04,8.26e-04	3.48e+02,1.46e+02,1.77e+01,5.69e+01,3.03e+01
325.0	25.0	1.78e-05,7.42e-04,1.12e-01,1.18e-03,1.22e-03	9.99e+02,5.12e+01,5.32e+00,3.48e+01,2.30e+01
325.0	275.0	4.64e-04,8.57e-04,7.08e-03,4.62e-04,3.05e-04	2.07e+02,3.73e+01,7.98e+01,5.84e+01,9.50e+01
337.5	112.5	9.19e-05,1.25e-03,8.64e-02,1.59e-03,2.22e-03	9.99e+02,5.67e+01,6.88e+00,2.33e+01,2.02e+01
337.5	262.5	6.90e-05,6.02e-04,1.23e-02,3.75e-04,2.97e-04	9.99e+02,5.31e+01,4.58e+01,7.21e+01,8.42e+01
350.0	200.0	6.19e-04,1.04e-03,3.85e-02,1.38e-03,1.68e-03	1.03e+02,3.35e+01,1.47e+01,2.11e+01,1.19e+01
350.0	50.0	8.32e-04,1.80e-03,1.37e-01,4.86e-03,4.32e-03	4.21e+01,2.11e+01,4.21e+00,8.44e+00,5.55e+00
362.5	137.5	8.54e-04,2.24e-03,9.12e-02,1.86e-03,3.49e-03	3.63e+01,1.69e+01,6.53e+00,1.77e+01,8.30e+00
375.0	225.0	3.33e-04,7.58e-04,3.66e-02,9.41e-04,1.07e-03	9.99e+02,4.09e+01,1.54e+01,2.87e+01,1.87e+01
375.0	75.0	5.14e-04,3.07e-03,1.55e-01,5.53e-03,4.87e-03	6.41e+01,1.14e+01,3.52e+00,5.42e+00,4.31e+00
387.5	12.5	1.94e-03,6.99e-03,1.85e-01,9.83e-03,1.05e-02	1.80e+01,5.00e+00,2.95e+00,4.17e+00,2.00e+00
387.5	162.5	1.48e-03,2.75e-03,1.05e-01,2.73e-03,3.35e-03	2.09e+01,1.27e+01,5.18e+00,1.10e+01,6.86e+00
387.5	362.5	5.59e-04,1.11e-03,4.38e-03,9.48e-04,6.29e-04	8.77e+01,3.88e+01,1.40e+02,3.16e+01,3.34e+01
400.0	100.0	2.01e-03,4.89e-03,1.60e-01,6.45e-03,6.88e-03	1.64e+01,7.15e+00,3.41e+00,4.65e+00,3.63e+00
400.0	350.0	1.01e-03,6.24e-04,1.01e-02,3.79e-04,6.66e-06	4.83e+01,6.89e+01,6.08e+01,7.91e+01,9.99e+02
412.5	187.5	1.57e-03,3.26e-03,1.11e-01,5.87e-03,4.99e-03	2.10e+01,9.49e+00,4.89e+00,4.43e+00,4.01e+00
412.5	337.5	1.34e-03,2.14e-03,1.52e-02,1.04e-03,3.70e-04	3.00e+01,1.87e+01,3.92e+01,2.90e+01,5.67e+01
412.5	37.5	2.95e-03,8.56e-03,1.95e-01,1.09e-02,1.32e-02	1.12e+01,3.62e+00,2.79e+00,2.84e+00,1.52e+00
425.0	125.0	1.02e-03,5.74e-03,1.74e-01,7.43e-03,9.67e-03	3.45e+01,5.75e+00,3.12e+00,3.90e+00,2.07e+00
437.5	62.5	4.54e-03,1.40e-02,2.15e-01,1.90e-02,1.73e-02	6.83e+00,2.21e+00,2.53e+00,1.48e+00,1.15e+00
450.0	0.0	5.16e-03,1.70e-02,2.37e-01,2.59e-02,2.42e-02	6.01e+00,1.76e+00,2.17e+00,1.16e+00,8.26e-01
450.0	150.0	1.70e-03,7.32e-03,1.97e-01,1.05e-02,7.69e-03	1.83e+01,4.10e+00,2.76e+00,2.67e+00,2.60e+00
450.0	300.0	2.21e-04,1.44e-03,6.16e-02,2.83e-03,1.93e-03	9.99e+02,3.96e+01,9.66e+00,1.06e+01,1.45e+01
462.5	437.5	2.08e-03,1.91e-03,5.92e-03,9.52e-04,2.35e-04	1.58e+01,1.52e+01,1.01e+02,3.15e+01,1.11e+02
462.5	87.5	5.72e-03,1.58e-02,2.22e-01,2.15e-02,2.20e-02	5.42e+00,1.90e+00,4.05e+00,1.21e+00,9.11e-01
475.0	25.0	1.10e-02,2.74e-02,2.50e-01,3.85e-02,3.83e-02	2.73e+00,1.06e+00,2.06e+00,7.02e-01,5.22e-01
475.0	425.0	2.01e-03,1.91e-03,9.89e-03,1.17e-03,1.57e-04	1.64e+01,1.52e+01,6.01e+01,2.55e+01,1.40e+02
487.5	112.5	5.78e-03,1.80e-02,2.35e-01,2.66e-02,2.64e-02	5.19e+00,1.55e+00,2.19e+00,9.76e-01,7.59e-01
487.5	262.5	3.61e-03,7.23e-03,1.25e-01,8.11e-03,7.39e-03	9.99e+02,4.29e+00,4.52e+00,3.33e+00,3.11e+00
487.5	412.5	1.60e-03,2.35e-03,2.16e-02,2.04e-03,2.35e-04	2.06e+01,1.23e+01,2.62e+01,1.42e+01,9.38e+01
500.0	50.0	1.22e-02,3.50e-02,2.54e-01,4.81e-02,4.44e-02	2.45e+00,7.99e-01,2.03e+00,5.40e-01,4.50e-01
525.0	225.0	5.52e-03,1.26e-02,2.15e-01,1.88e-02,1.93e-02	9.06e+00,2.22e+00,2.54e+00,1.39e+00,1.04e+00
525.0	375.0	3.49e-03,5.74e-03,5.93e-02,5.99e-03,2.30e-03	1.15e+01,6.10e+00,1.00e+01,4.84e+00,8.71e+00
525.0	75.0	1.35e-02,3.94e-02,2.67e-01,5.07e-02,4.85e-02	2.07e+00,7.11e-01,1.93e+00,5.13e-01,4.13e-01
537.5	12.5	2.17e-02,6.34e-02,2.93e-01,8.48e-02,6.98e-02	1.39e+00,4.42e-01,1.76e+00,3.07e-01,2.86e-01
537.5	512.5	3.04e-03,2.04e-03,6.56e-03,7.19e-04,1.72e-04	1.02e+01,1.52e+01,9.07e+01,4.03e+01,1.16e+02
550.0	500.0	3.28e-03,2.52e-03,1.29e-02,1.97e-03,1.70e-04	9.15e+00,1.23e+01,4.62e+01,1.47e+01,9.99e+02
562.5	187.5	1.26e-02,3.33e-02,2.73e-01,4.22e-02,4.16e-02	2.38e+00,8.42e-01,1.89e+00,6.17e-01,4.80e-01
562.5	337.5	4.46e-03,8.89e-03,1.41e-01,1.09e-02,9.99e-03	7.85e+00,3.71e+00,4.00e+00,2.66e+00,2.00e+00
562.5	37.5	2.64e-02,7.04e-02,2.86e-01,8.56e-02,7.57e-02	1.06e+00,3.98e-01,1.80e+00,2.92e-01,2.64e-01
562.5	487.5	3.28e-03,4.77e-03,2.75e-02,4.37e-03,6.97e-04	9.14e+00,6.50e+00,2.05e+01,6.64e+00,2.87e+01
600.0	0.0	4.94e-02,1.16e-01,3.20e-01,1.49e-01,1.22e-01	5.66e-01,2.42e-01,1.61e+00,1.68e-01,1.64e-01
600.0	150.0	2.17e-02,6.72e-02,2.97e-01,9.42e-02,7.39e-02	1.38e+00,4.16e-01,1.73e+00,2.76e-01,2.71e-01
600.0	300.0	3.50e-03,1.28e-02,2.41e-01,2.18e-02,2.12e-02	1.26e+01,3.12e+00,2.26e+00,1.33e+00,9.41e-01
600.0	450.0	3.01e-03,4.46e-03,7.01e-02,4.90e-03,2.58e-03	1.10e+01,6.50e+00,8.06e+00,5.92e+00,7.76e+00
612.5	587.5	6.82e-03,4.91e-03,9.20e-03,1.91e-03,5.36e-04	4.54e+00,6.31e+00,6.68e+01,1.57e+01,3.92e+01
625.0	575.0	6.01e-03,3.87e-03,1.58e-02,2.30e-03,6.33e-04	5.16e+00,7.50e+00,3.88e+01,1.26e+01,3.79e+01
637.5	112.5	4.35e-02,1.05e-01,2.88e-01,1.30e-01,1.16e-01	6.44e-01,2.67e-01,1.79e+00,2.00e-01,1.73e-01
637.5	262.5	1.35e-02,3.68e-02,2.91e-01,5.59e-02,4.91e-02	2.75e+00,7.62e-01,1.87e+00,4.65e-01,4.08e-01
637.5	412.5	8.96e-03,1.16e-02,1.64e-01,1.25e-02,7.59e-03	3.46e+00,2.42e+00,3.45e+00,2.32e+00,2.63e+00
637.5	562.5	6.12e-03,6.14e-03,2.83e-02,5.62e-03,5.89e-04	5.06e+00,4.72e+00,2.00e+01,5.16e+00,3.57e+01
675.0	225.0	3.19e-02,8.24e-02,3.09e-01,1.11e-01,9.87e-02	1.03e+00,3.40e-01,1.67e+00,2.35e-01,2.03e-01
675.0	375.0	8.58e-03,2.05e-02,2.48e-01,2.35e-02,2.44e-02	3.61e+00,1.47e+00,2.20e+00,1.11e+00,8.19e-01
675.0	525.0	7.48e-03,9.56e-03,7.32e-02,1.07e-02,3.29e-03	4.01e+00,3.24e+00,7.72e+00,2.72e+00,6.09e+00
675.0	75.0	7.54e-02,1.56e-01,3.10e-01,1.75e-01,1.50e-01	3.72e-01,1.73e-01,1.66e+00,1.43e-01,1.33e-01
687.5	662.5	7.40e-03,3.83e-03,7.37e-03,1.37e-03,2.09e-04	4.05e+00,9.14e+00,8.34e+01,2.19e+01,1.05e+02
700.0	650.0	3.70e-03,2.51e-03,1.23e-02,1.85e-03,1.84e-04	8.11e+00,1.39e+01,4.99e+01,1.62e+01,1.20e+02
712.5	187.5	7.22e-02,1.51e-01,3.22e-01,1.75e-01,1.46e-01	3.88e-01,1.85e-01,1.60e+00,1.43e-01,1.37e-01
712.5	337.5	1.90e-02,5.70e-02,3.16e-01,6.99e-02,5.82e-02	1.64e+00,5.26e-01,1.63e+00,3.72e-01,3.44e-01
712.5	37.5	1.07e-01,2.04e-01,3.17e-01,2.14e-01,1.92e-01	2.61e-01,1.32e-01,1.63e+00,1.17e-01,1.04e-01
712.5	487.5	9.84e-03,1.61e-02,1.61e-01,2.13e-02,1.51e-02	3.15e+00,1.86e+00,3.52e+00,1.22e+00,1.33e+00
712.5	637.5	7.11e-03,6.13e-03,2.18e-02,3.80e-03,7.25e-04	4.22e+00,5.71e+00,2.82e+01,7.89e+00,2.76e+01
750.0	0.0	1.55e-01,2.68e-01,3.45e-01,2.71e-01,2.39e-01	1.81e-01,1.01e-01,1.49e+00,9.24e-02,8.37e-02
750.0	150.0	9.92e-02,2.02e-01,3.25e-01,2.22e-01,2.11e-01	2.82e-01,1.39e-01,1.58e+00,1.13e-01,9.47e-02
750.0	300.0	4.07e-02,9.75e-02,3.32e-01,1.31e-01,1.02e-01	7.62e-01,3.08e-01,1.55e+00,1.98e-01,1.96e-01
750.0	450.0	6.08e-03,1.74e-02,2.66e-01,2.83e-02,2.44e-02	5.10e+00,1.61e+00,2.05e+00,9.88e-01,8.19e-01
750.0	600.0	4.21e-03,6.10e-03,7.40e-02,8.41e-03,2.82e-03	7.12e+00,4.76e+00,7.63e+00,3.21e+00,7.43e+00
762.5	737.5	7.84e-03,3.42e-03,6.58e-03,1.19e-03,2.62e-05	3.70e+00,9.36e+00,1.09e+02,3.02e+01,9.99e+02
775.0	725.0	8.94e-03,6.71e-03,1.35e-02,3.65e-03,1.41e-03	3.24e+00,4.77e+00,5.30e+01,9.86e+00,1.84e+01
787.5	112.5	1.60e-01,2.57e-01,3.24e-01,2.51e-01,2.44e-01	1.75e-01,1.05e-01,1.59e+00,9.98e-02,8.19e-02
787.5	262.5	8.36e-02,1.74e-01,3.23e-01,1.90e-01,1.69e-01	3.59e-01,1.61e-01,1.60e+00,1.31e-01,1.18e-01
787.5	412.5	2.12e-02,5.57e-02,3.37e-01,7.31e-02,6.15e-02	1.42e+00,5.03e-01,1.53e+00,3.83e-01,3.25e-01
787.5	562.5	8.52e-03,1.34e-02,1.60e-01,1.75e-02,1.32e-02	3.52e+00,2.16e+00,3.54e+00,1.48e+00,1.51e+00
787.5	712.5	8.06e-03,6.71e-03,2.17e-02,5.40e-03,1.18e-03	3.72e+00,4.77e+00,2.83e+01,5.55e+00,1.70e+01
825.0	225.0	1.47e-01,2.50e-01,3.36e-01,2.52e-01,2.30e-01	2.04e-01,1.08e-01,1.53e+00,9.93e-02,8.71e-02
825.0	375.0	5.07e-02,1.18e-01,3.46e-01,1.49e-01,1.16e-01	5.92e-01,2.37e-01,1.49e+00,1.67e-01,1.72e-01
825.0	525.0	9.72e-03,2.48e-02,2.62e-01,3.52e-02,3.33e-02	3.19e+00,1.21e+00,2.08e+00,7.39e-01,6.01e-01
825.0	675.0	6.31e-03,1.11e-02,7.07e-02,1.20e-02,3.59e-03	4.75e+00,2.80e+00,8.70e+00,2.42e+00,5.57e+00
825.0	75.0	2.07e-01,3.16e-01,3.42e-01,2.95e-01,2.88e-01	1.35e-01,8.56e-02,1.51e+00,8.47e-02,6.94e-02
837.5	812.5	7.92e-03,6.43e-03,8.25e-03,2.52e-03,4.31e-04	3.79e+00,4.82e+00,8.66e+01,1.15e+01,4.64e+01
850.0	800.0	7.64e-03,7.05e-03,1.30e-02,4.18e-03,1.26e-03	3.93e+00,4.40e+00,5.49e+01,6.94e+00,1.59e+01
862.5	187.5	1.78e-01,2.87e-01,3.23e-01,2.70e-01,2.70e-01	1.58e-01,9.41e-02,1.59e+00,9.26e-02,7.40e-02
862.5	337.5	9.21e-02,1.83e-01,3.45e-01,2.12e-01,1.75e-01	3.26e-01,1.53e-01,1.49e+00,1.18e-01,1.14e-01
862.5	37.5	2.33e-01,3.23e-01,3.26e-01,2.89e-01,2.85e-01	1.20e-01,8.37e-02,3.17e+00,8.31e-02,7.01e-02
862.5	487.5	2.61e-02,5.79e-02,3.22e-01,8.14e-02,6.38e-02	1.15e+00,5.18e-01,1.69e+00,3.20e-01,3.13e-01
862.5	637.5	7.30e-03,1.47e-02,1.60e-01,1.65e-02,1.23e-02	3.83e+00,2.10e+00,3.85e+00,1.75e+00,1.63e+00
862.5	787.5	7.19e-03,7.69e-03,2.48e-02,4.21e-03,3.19e-04	4.03e+00,4.03e+00,2.89e+01,7.83e+00,8.16e+01
900.0	0.0	2.69e-01,3.48e-01,3.46e-01,3.17e-01,3.14e-01	1.04e-01,7.75e-02,1.49e+00,7.89e-02,6.36e-02
900.0	150.0	2.41e-01,3.34e-01,3.37e-01,3.07e-01,3.14e-01	1.16e-01,8.09e-02,1.53e+00,8.15e-02,6.36e-02
900.0	300.0	1.67e-01,2.70e-01,3.58e-01,2.73e-01,2.47e-01	1.80e-01,1.04e-01,1.44e+00,9.52e-02,8.10e-02
900.0	450.0	5.36e-02,1.27e-01,3.41e-01,1.57e-01,1.19e-01	5.60e-01,2.21e-01,1.51e+00,1.65e-01,1.68e-01
900.0	600.0	9.02e-03,2.40e-02,2.82e-01,3.07e-02,2.88e-02	3.33e+00,1.17e+00,1.94e+00,8.46e-01,6.95e-01
900.0	750.0	9.32e-03,1.15e-02,6.57e-02,1.18e-02,3.62e-03	3.11e+00,2.71e+00,1.09e+01,2.79e+00,7.17e+00
912.5	887.5	9.33e-03,5.33e-03,7.51e-03,2.80e-03,6.36e-04	3.32e+00,6.01e+00,1.60e+02,1.82e+01,9.99e+02
925.0	875.0	8.08e-03,5.13e-03,8.86e-03,2.47e-03,2.30e-04	3.83e+00,6.24e+00,1.36e+02,2.07e+01,9.99e+02
937.5	112.5	2.69e-01,3.40e-01,3.30e-01,3.08e-01,3.09e-01	1.04e-01,7.95e-02,1.56e+00,8.13e-02,6.46e-02
937.5	262.5	2.20e-01,3.17e-01,3.44e-01,2.97e-01,2.92e-01	1.37e-01,8.51e-02,1.50e+00,8.42e-02,6.84e-02
937.5	412.5	9.87e-02,1.95e-01,3.58e-01,2.28e-01,1.88e-01	3.04e-01,1.43e-01,1.44e+00,1.14e-01,1.06e-01
937.5	562.5	2.62e-02,5.74e-02,3.21e-01,7.61e-02,5.85e-02	1.14e+00,4.88e-01,1.70e+00,3.42e-01,3.42e-01
937.5	712.5	9.27e-03,1.50e-02,1.63e-01,2.03e-02,1.17e-02	3.02e+00,2.06e+00,3.65e+00,1.43e+00,1.71e+00
937.5	862.5	9.32e-03,7.73e-03,2.86e-02,6.05e-03,5.08e-04	3.33e+00,4.14e+00,4.22e+01,8.43e+00,9.99e+02
975.0	225.0	2.63e-01,3.49e-01,3.50e-01,3.19e-01,3.16e-01	1.14e-01,7.73e-02,1.47e+00,7.83e-02,6.33e-02
975.0	375.0	1.85e-01,2.94e-01,3.66e-01,3.01e-01,2.55e-01	1.52e-01,9.53e-02,1.41e+00,8.32e-02,7.84e-02
975.0	525.0	5.83e-02,1.32e-01,3.62e-01,1.63e-01,1.27e-01	5.14e-01,2.27e-01,1.51e+00,1.59e-01,1.57e-01
975.0	675.0	1.52e-02,3.03e-02,2.81e-01,3.62e-02,3.02e-02	1.84e+00,1.02e+00,2.12e+00,8.00e-01,6.63e-01
975.0	75.0	3.13e-01,3.69e-01,3.46e-01,3.26e-01,3.44e-01	8.63e-02,7.32e-02,2.99e+00,7.66e-02,5.81e-02
975.0	825.0	1.04e-02,1.26e-02,7.39e-02,1.19e-02,5.17e-03	2.88e+00,2.46e+00,9.67e+00,2.43e+00,3.87e+00
987.5	962.5	6.86e-03,3.49e-03,6.76e-03,1.19e-03,1.10e-04	4.52e+00,9.47e+00,1.78e+02,3.70e+01,9.99e+02


==> anc/HEPdata_trisqx_msq_mLSP_direct_decays.txt <==
msq	mLSP	Acceptance * efficiency (A,B,C,D,E)	Cross-section excluded / pb (A,B,C,D,E)
1000.0	950.0	4.82e-03,3.27e-03,1.53e-02,2.53e-03,6.90e-04	7.26e+00,1.25e+01,7.89e+01,9.92e+01,4.06e+01
1012.5	187.5	5.07e-01,3.60e-01,1.80e-01,1.69e-01,7.20e-02	5.13e-02,7.22e-02,2.86e+00,1.42e-01,2.78e-01
1012.5	337.5	4.67e-01,3.37e-01,1.76e-01,1.58e-01,5.60e-02	5.79e-02,7.72e-02,2.93e+00,1.59e-01,3.57e-01
1012.5	37.5	5.11e-01,3.58e-01,1.85e-01,1.72e-01,7.44e-02	5.08e-02,7.27e-02,2.79e+00,1.40e-01,2.69e-01
1012.5	487.5	3.93e-01,2.90e-01,1.61e-01,1.33e-01,4.01e-02	6.87e-02,9.32e-02,3.38e+00,1.87e-01,4.99e-01
1012.5	637.5	2.34e-01,1.91e-01,1.51e-01,9.02e-02,2.56e-02	1.20e-01,1.46e-01,3.60e+00,2.88e-01,7.81e-01
1012.5	787.5	2.15e-02,3.39e-02,9.85e-02,2.28e-02,9.48e-03	1.40e+00,8.27e-01,6.04e+00,1.14e+00,2.11e+00
1012.5	937.5	2.75e-03,4.22e-03,1.86e-02,4.24e-03,1.49e-03	1.17e+01,9.00e+00,5.95e+01,7.31e+00,2.29e+01
1050.0	0.0	5.30e-01,3.63e-01,1.80e-01,1.71e-01,6.72e-02	5.09e-02,7.16e-02,2.87e+00,1.41e-01,2.97e-01
1050.0	150.0	5.22e-01,3.73e-01,1.70e-01,1.62e-01,6.28e-02	4.98e-02,6.97e-02,3.21e+00,1.54e-01,3.19e-01
1050.0	300.0	4.97e-01,3.51e-01,1.74e-01,1.59e-01,6.91e-02	5.23e-02,7.41e-02,2.96e+00,1.51e-01,2.90e-01
1050.0	450.0	4.50e-01,3.18e-01,1.67e-01,1.44e-01,5.25e-02	6.00e-02,8.16e-02,3.26e+00,1.73e-01,3.81e-01
1050.0	600.0	3.31e-01,2.47e-01,1.56e-01,1.13e-01,3.67e-02	8.45e-02,1.09e-01,3.50e+00,2.30e-01,5.45e-01
1050.0	750.0	9.59e-02,9.59e-02,1.13e-01,4.50e-02,1.85e-02	3.13e-01,2.92e-01,5.07e+00,5.99e-01,1.08e+00
1050.0	900.0	8.71e-03,1.18e-02,5.08e-02,9.13e-03,3.70e-03	3.79e+00,2.46e+00,1.17e+01,2.96e+00,7.56e+00
1062.5	1037.5	3.93e-03,2.91e-03,4.26e-03,1.18e-03,1.82e-04	8.65e+00,3.09e+01,4.00e+02,6.12e+01,9.99e+02
1075.0	1025.0	5.45e-03,5.64e-03,1.39e-02,3.71e-03,4.58e-04	5.69e+00,6.20e+00,9.37e+01,8.63e+00,8.51e+01
1087.5	1012.5	3.91e-03,4.41e-03,1.63e-02,2.90e-03,9.94e-04	8.45e+00,7.93e+00,4.37e+01,9.99e+02,2.21e+01
1087.5	112.5	5.18e-01,3.55e-01,1.72e-01,1.65e-01,5.76e-02	5.02e-02,7.33e-02,2.99e+00,1.51e-01,3.47e-01
1087.5	262.5	4.88e-01,3.57e-01,1.72e-01,1.62e-01,6.14e-02	5.32e-02,7.29e-02,2.99e+00,1.49e-01,3.26e-01
1087.5	412.5	4.61e-01,3.16e-01,1.63e-01,1.44e-01,5.50e-02	5.64e-02,8.22e-02,3.34e+00,1.73e-01,3.64e-01
1087.5	562.5	3.98e-01,2.84e-01,1.62e-01,1.34e-01,4.83e-02	6.79e-02,9.14e-02,3.37e+00,1.87e-01,4.14e-01
1087.5	712.5	2.37e-01,1.85e-01,1.40e-01,8.76e-02,2.43e-02	1.18e-01,1.46e-01,3.90e+00,2.97e-01,8.24e-01
1087.5	862.5	1.44e-02,2.69e-02,9.13e-02,1.98e-02,5.27e-03	2.08e+00,1.04e+00,6.52e+00,1.52e+00,3.80e+00
1125.0	225.0	5.26e-01,3.57e-01,1.88e-01,1.81e-01,6.93e-02	4.95e-02,7.28e-02,2.73e+00,1.38e-01,2.88e-01
1125.0	375.0	5.13e-01,3.57e-01,1.72e-01,1.61e-01,7.43e-02	5.07e-02,7.28e-02,3.17e+00,1.56e-01,2.69e-01
1125.0	525.0	4.41e-01,3.19e-01,1.74e-01,1.56e-01,5.37e-02	6.13e-02,8.15e-02,5.16e+00,1.60e-01,3.72e-01
1125.0	675.0	3.23e-01,2.48e-01,1.55e-01,1.16e-01,3.47e-02	8.35e-02,1.09e-01,3.51e+00,2.25e-01,5.76e-01
1125.0	75.0	5.35e-01,3.70e-01,1.86e-01,1.81e-01,7.04e-02	4.86e-02,7.03e-02,2.77e+00,1.33e-01,2.84e-01
1125.0	825.0	1.06e-01,9.56e-02,1.28e-01,5.61e-02,1.73e-02	2.65e-01,3.03e-01,4.48e+00,4.99e-01,1.16e+00
1125.0	975.0	1.06e-02,1.41e-02,4.94e-02,1.24e-02,4.89e-03	2.64e+00,1.99e+00,1.20e+01,2.10e+00,4.09e+00
1137.5	1112.5	5.16e-03,2.69e-03,4.89e-03,7.28e-04,3.83e-05	7.75e+00,9.99e+02,3.89e+02,9.99e+02,9.99e+02
1150.0	1100.0	4.24e-03,3.99e-03,1.15e-02,2.91e-03,1.26e-03	8.02e+00,8.28e+00,1.30e+02,1.20e+01,9.99e+02
1162.5	1087.5	7.80e-03,6.91e-03,2.05e-02,3.03e-03,2.43e-04	4.23e+00,4.34e+00,5.89e+01,1.02e+01,9.99e+02
1162.5	187.5	5.32e-01,3.80e-01,1.95e-01,1.85e-01,7.09e-02	4.89e-02,6.84e-02,2.64e+00,1.35e-01,2.82e-01
1162.5	337.5	5.39e-01,3.62e-01,1.80e-01,1.71e-01,6.51e-02	4.82e-02,7.18e-02,2.86e+00,1.40e-01,3.07e-01
1162.5	37.5	5.23e-01,3.69e-01,1.93e-01,1.85e-01,7.33e-02	4.97e-02,7.04e-02,2.83e+00,1.35e-01,2.73e-01
1162.5	487.5	4.94e-01,3.56e-01,1.83e-01,1.66e-01,5.59e-02	5.47e-02,7.31e-02,2.98e+00,1.50e-01,3.58e-01
1162.5	637.5	3.98e-01,2.97e-01,1.61e-01,1.35e-01,5.29e-02	6.78e-02,8.75e-02,3.39e+00,1.86e-01,3.78e-01
1162.5	787.5	2.29e-01,1.69e-01,1.38e-01,8.14e-02,1.99e-02	1.22e-01,1.60e-01,3.95e+00,3.19e-01,1.01e+00
1162.5	937.5	1.59e-02,2.35e-02,9.10e-02,1.59e-02,5.68e-03	1.76e+00,1.36e+00,6.54e+00,1.57e+00,3.52e+00
1200.0	0.0	5.28e-01,3.80e-01,1.99e-01,1.93e-01,6.88e-02	4.93e-02,6.84e-02,4.52e+00,1.30e-01,2.91e-01
1200.0	1050.0	6.53e-03,9.65e-03,4.54e-02,7.52e-03,2.35e-03	4.75e+00,3.11e+00,1.36e+01,3.99e+00,8.52e+00
1200.0	150.0	5.46e-01,3.90e-01,1.85e-01,1.78e-01,7.58e-02	4.76e-02,6.66e-02,2.78e+00,1.40e-01,2.64e-01
1200.0	300.0	5.17e-01,3.74e-01,1.90e-01,1.84e-01,7.40e-02	5.03e-02,6.95e-02,2.87e+00,1.36e-01,2.70e-01
1200.0	450.0	5.04e-01,3.54e-01,1.80e-01,1.72e-01,6.02e-02	5.16e-02,7.35e-02,2.86e+00,1.40e-01,3.32e-01
1200.0	600.0	4.54e-01,3.26e-01,1.66e-01,1.47e-01,5.59e-02	5.73e-02,7.99e-02,3.28e+00,1.70e-01,3.58e-01
1200.0	750.0	3.34e-01,2.50e-01,1.50e-01,1.05e-01,3.55e-02	8.09e-02,1.08e-01,3.64e+00,2.46e-01,5.63e-01
1200.0	900.0	1.01e-01,8.94e-02,1.14e-01,4.16e-02,1.25e-02	2.97e-01,3.13e-01,5.06e+00,6.48e-01,1.59e+00
137.5	112.5	1.18e-08,1.18e-08,4.49e-04,1.18e-08,1.18e-08	9.99e+02,9.99e+02,9.99e+02,9.99e+02,9.99e+02
150.0	100.0	1.81e-08,1.81e-08,5.33e-04,1.81e-08,1.81e-08	9.99e+02,9.99e+02,9.99e+02,9.99e+02,9.99e+02
162.5	137.5	2.70e-08,2.70e-08,4.68e-04,2.70e-08,2.70e-08	9.99e+02,9.99e+02,9.99e+02,9.99e+02,9.99e+02
162.5	87.5	2.70e-08,2.70e-08,1.52e-03,2.70e-08,2.70e-08	9.99e+02,9.99e+02,1.12e+03,9.99e+02,9.99e+02
175.0	125.0	3.93e-08,3.93e-08,1.23e-03,3.93e-08,3.93e-08	9.99e+02,9.99e+02,1.55e+03,9.99e+02,9.99e+02
187.5	112.5	5.60e-08,5.60e-08,3.93e-03,5.60e-08,5.60e-08	9.99e+02,9.99e+02,4.59e+02,9.99e+02,9.99e+02
187.5	162.5	5.60e-08,5.60e-08,1.09e-03,5.60e-08,5.60e-08	9.99e+02,9.99e+02,2.03e+03,9.99e+02,9.99e+02
200.0	150.0	7.84e-08,7.84e-08,4.14e-03,1.02e-03,9.63e-04	9.99e+02,9.99e+02,5.33e+02,9.99e+02,9.99e+02
200.0	50.0	4.59e-04,2.70e-04,9.73e-03,3.31e-04,7.84e-08	1.07e+02,4.66e+02,1.65e+02,7.88e+02,9.99e+02
212.5	137.5	8.84e-04,8.84e-04,4.68e-03,9.44e-04,1.08e-07	9.99e+02,1.37e+02,4.71e+02,9.99e+02,9.99e+02
212.5	187.5	1.08e-07,1.08e-07,3.15e-03,1.08e-07,1.08e-07	9.99e+02,9.99e+02,6.04e+02,9.99e+02,9.99e+02
225.0	175.0	3.96e-04,4.56e-04,2.85e-03,4.56e-04,5.34e-04	9.99e+02,9.99e+02,6.68e+02,9.99e+02,4.89e+02
225.0	75.0	1.88e-03,1.82e-03,1.77e-02,3.64e-03,2.72e-04	2.13e+01,3.52e+01,9.07e+01,1.89e+01,9.99e+02
237.5	12.5	5.23e-04,1.12e-03,2.50e-02,1.24e-03,1.96e-07	9.99e+02,9.99e+02,2.38e+01,5.55e+01,9.99e+02
237.5	162.5	1.67e-04,4.99e-04,9.82e-03,1.50e-04,6.57e-05	9.99e+02,9.99e+02,1.94e+02,9.99e+02,9.99e+02
237.5	212.5	5.93e-05,1.19e-04,2.42e-03,2.03e-04,1.96e-07	9.99e+02,9.99e+02,7.88e+02,9.99e+02,9.99e+02
250.0	100.0	2.43e-03,1.39e-03,2.13e-02,9.63e-04,1.97e-04	1.44e+01,2.95e+01,3.35e+01,5.50e+01,1.32e+02
250.0	200.0	2.60e-07,2.60e-07,3.92e-03,2.60e-07,2.60e-07	9.99e+02,9.99e+02,4.86e+02,9.99e+02,9.99e+02
262.5	187.5	1.40e-04,1.40e-04,9.45e-03,3.40e-04,6.05e-05	9.99e+02,9.99e+02,2.02e+02,9.99e+02,9.99e+02
262.5	237.5	2.06e-04,2.06e-04,4.48e-03,3.40e-07,3.40e-07	9.99e+02,9.99e+02,4.25e+02,9.99e+02,9.99e+02
262.5	37.5	4.37e-03,6.72e-03,2.91e-02,1.77e-03,1.07e-03	7.09e+00,5.66e+00,2.11e+01,2.32e+01,2.24e+01
275.0	125.0	1.61e-03,3.14e-03,2.29e-02,1.08e-03,2.86e-04	2.17e+01,1.11e+01,5.27e+01,4.73e+01,9.08e+01
275.0	225.0	6.12e-05,6.72e-05,6.66e-03,2.08e-04,4.42e-07	9.99e+02,9.99e+02,2.86e+02,9.99e+02,9.99e+02
287.5	212.5	6.43e-04,6.43e-04,1.31e-02,1.46e-03,6.64e-04	9.99e+02,9.99e+02,1.45e+02,9.99e+02,3.61e+01
287.5	262.5	5.68e-07,1.61e-04,3.67e-03,1.61e-04,5.68e-07	9.99e+02,9.99e+02,4.38e+02,9.99e+02,9.99e+02
287.5	62.5	5.91e-03,8.42e-03,4.44e-02,5.85e-03,3.29e-03	5.25e+00,4.16e+00,1.39e+01,7.01e+00,6.68e+00
300.0	0.0	6.03e-03,7.19e-03,4.95e-02,4.83e-03,2.51e-03	4.65e+00,6.12e+00,1.20e+01,6.83e+00,8.38e+00
300.0	150.0	7.85e-04,8.77e-04,2.66e-02,6.26e-04,1.96e-04	4.46e+01,3.99e+01,2.69e+01,8.14e+01,1.63e+02
300.0	250.0	1.64e-04,8.27e-04,9.52e-03,8.89e-04,2.06e-05	9.99e+02,9.99e+02,1.69e+02,9.99e+02,9.99e+02
312.5	237.5	6.02e-04,5.32e-04,1.38e-02,3.41e-04,9.17e-07	9.99e+02,9.99e+02,1.17e+02,9.99e+02,9.99e+02
312.5	287.5	4.83e-04,5.52e-04,3.79e-03,6.20e-05,9.17e-07	7.25e+01,5.61e+01,1.57e+02,4.68e+02,9.99e+02
312.5	87.5	6.29e-03,7.77e-03,4.86e-02,6.13e-03,1.05e-03	4.93e+00,3.99e+00,1.23e+01,6.04e+00,2.09e+01
325.0	175.0	2.04e-03,1.52e-03,3.05e-02,3.05e-03,1.11e-03	1.52e+01,2.11e+01,2.02e+01,1.08e+01,1.80e+01
325.0	25.0	6.98e-03,8.25e-03,5.92e-02,4.93e-03,2.13e-03	4.30e+00,3.76e+00,1.01e+01,6.29e+00,9.85e+00
325.0	275.0	7.96e-04,1.01e-03,9.34e-03,4.30e-04,1.15e-06	4.15e+01,3.07e+01,6.37e+01,9.99e+02,9.99e+02
337.5	112.5	9.85e-03,1.08e-02,5.42e-02,6.93e-03,2.62e-03	3.04e+00,2.87e+00,1.10e+01,5.34e+00,7.62e+00
337.5	262.5	4.29e-04,1.46e-03,1.58e-02,1.36e-03,1.36e-04	7.22e+01,1.98e+01,3.77e+01,1.98e+01,1.47e+02
350.0	200.0	2.17e-03,3.68e-03,2.84e-02,2.61e-03,1.88e-03	1.38e+01,8.43e+00,2.09e+01,1.03e+01,1.06e+01
350.0	50.0	1.90e-02,1.53e-02,7.50e-02,1.21e-02,3.36e-03	1.52e+00,2.02e+00,7.67e+00,2.56e+00,5.96e+00
362.5	137.5	9.55e-03,1.11e-02,6.61e-02,4.77e-03,2.35e-03	3.14e+00,2.80e+00,9.01e+00,6.50e+00,8.51e+00
375.0	225.0	2.90e-03,3.98e-03,4.38e-02,3.00e-03,1.66e-03	1.07e+01,7.04e+00,1.36e+01,8.99e+00,1.21e+01
375.0	75.0	2.26e-02,2.29e-02,8.39e-02,1.34e-02,5.98e-03	1.28e+00,1.31e+00,6.86e+00,2.24e+00,3.34e+00
387.5	12.5	2.91e-02,3.15e-02,8.54e-02,1.76e-02,5.61e-03	9.97e-01,1.02e+00,6.73e+00,1.76e+00,3.57e+00
387.5	162.5	1.05e-02,1.10e-02,6.89e-02,9.33e-03,2.61e-03	2.86e+00,2.72e+00,8.64e+00,3.32e+00,7.66e+00
387.5	362.5	6.94e-04,2.00e-03,7.25e-03,1.20e-03,3.31e-06	4.47e+01,1.60e+01,1.00e+02,2.50e+01,9.99e+02
400.0	100.0	2.87e-02,2.58e-02,8.74e-02,1.70e-02,3.84e-03	1.01e+00,1.09e+00,6.58e+00,1.77e+00,5.21e+00
400.0	350.0	5.11e-04,6.72e-04,8.97e-03,8.20e-04,7.71e-05	6.06e+01,4.76e+01,6.85e+01,3.54e+01,2.59e+02
412.5	187.5	1.31e-02,1.80e-02,7.03e-02,1.06e-02,4.46e-03	2.22e+00,1.56e+00,8.18e+00,2.46e+00,4.49e+00
412.5	337.5	8.92e-04,1.87e-03,1.69e-02,1.47e-03,4.22e-04	3.47e+01,1.66e+01,3.53e+01,1.98e+01,4.74e+01
412.5	37.5	4.10e-02,4.48e-02,1.03e-01,2.46e-02,8.21e-03	6.83e-01,6.48e-01,5.57e+00,1.14e+00,2.44e+00
425.0	125.0	2.73e-02,3.63e-02,8.82e-02,2.19e-02,7.15e-03	1.06e+00,7.72e-01,6.52e+00,1.28e+00,2.80e+00
437.5	62.5	5.46e-02,5.33e-02,9.96e-02,3.23e-02,1.13e-02	5.12e-01,5.26e-01,5.78e+00,8.35e-01,1.77e+00
450.0	0.0	7.01e-02,6.41e-02,9.51e-02,3.11e-02,1.21e-02	3.85e-01,4.53e-01,6.04e+00,8.69e-01,1.66e+00
450.0	150.0	3.97e-02,3.76e-02,9.86e-02,2.22e-02,6.76e-03	7.06e-01,7.45e-01,5.52e+00,1.26e+00,2.96e+00
450.0	300.0	3.65e-03,5.89e-03,4.86e-02,4.92e-03,2.23e-03	8.49e+00,5.60e+00,1.23e+01,5.49e+00,8.97e+00
462.5	437.5	2.09e-03,9.17e-04,6.60e-03,1.13e-03,1.75e-04	1.43e+01,3.16e+01,9.01e+01,2.65e+01,1.20e+02
462.5	87.5	6.14e-02,6.36e-02,1.11e-01,3.73e-02,1.08e-02	4.39e-01,4.40e-01,5.20e+00,7.24e-01,1.85e+00
475.0	25.0	8.55e-02,7.90e-02,1.10e-01,4.39e-02,1.47e-02	3.16e-01,3.54e-01,4.96e+00,5.93e-01,1.36e+00
475.0	425.0	3.52e-03,3.42e-03,1.41e-02,2.32e-03,7.16e-04	8.53e+00,8.47e+00,4.22e+01,1.25e+01,2.93e+01
487.5	112.5	7.21e-02,7.28e-02,1.14e-01,4.57e-02,1.85e-02	3.74e-01,3.71e-01,4.77e+00,5.69e-01,1.08e+00
487.5	262.5	1.64e-02,2.56e-02,8.75e-02,1.49e-02,5.88e-03	1.77e+00,1.09e+00,6.80e+00,1.81e+00,3.40e+00
487.5	412.5	2.26e-03,2.39e-03,2.52e-02,1.83e-03,5.77e-04	1.32e+01,1.21e+01,2.36e+01,1.59e+01,3.47e+01
500.0	50.0	1.12e-01,1.04e-01,1.20e-01,5.64e-02,2.16e-02	2.41e-01,2.61e-01,4.55e+00,4.61e-01,9.28e-01
525.0	225.0	4.90e-02,5.59e-02,1.03e-01,3.07e-02,9.76e-03	5.92e-01,5.01e-01,5.32e+00,8.47e-01,2.05e+00
525.0	375.0	3.61e-03,6.81e-03,5.04e-02,5.92e-03,2.83e-03	8.31e+00,4.55e+00,1.18e+01,4.90e+00,7.07e+00
525.0	75.0	1.34e-01,1.17e-01,1.22e-01,5.99e-02,1.75e-02	2.02e-01,2.30e-01,4.46e+00,4.34e-01,1.14e+00
537.5	12.5	1.53e-01,1.34e-01,1.25e-01,6.31e-02,1.84e-02	1.77e-01,2.08e-01,4.35e+00,4.12e-01,1.09e+00
537.5	512.5	3.94e-03,3.59e-03,8.12e-03,2.76e-03,4.18e-04	7.10e+00,8.08e+00,7.58e+01,9.80e+00,4.79e+01
550.0	500.0	4.39e-03,5.20e-03,1.44e-02,2.68e-03,4.50e-06	6.37e+00,5.57e+00,4.15e+01,1.01e+01,9.99e+02
562.5	187.5	1.14e-01,1.05e-01,1.17e-01,5.43e-02,2.03e-02	2.36e-01,2.58e-01,4.65e+00,4.79e-01,9.85e-01
562.5	337.5	1.67e-02,2.35e-02,8.60e-02,1.59e-02,7.81e-03	1.74e+00,1.19e+00,6.92e+00,1.76e+00,2.56e+00
562.5	37.5	1.83e-01,1.59e-01,1.30e-01,7.47e-02,2.76e-02	1.53e-01,1.70e-01,4.19e+00,3.48e-01,7.25e-01
562.5	487.5	3.86e-03,4.27e-03,2.45e-02,2.64e-03,9.38e-04	7.25e+00,6.79e+00,2.43e+01,1.02e+01,2.13e+01
600.0	0.0	2.27e-01,1.86e-01,1.35e-01,8.89e-02,2.71e-02	1.19e-01,1.45e-01,4.03e+00,2.81e-01,7.39e-01
600.0	150.0	2.00e-01,1.63e-01,1.37e-01,7.85e-02,2.48e-02	1.35e-01,1.65e-01,3.98e+00,3.31e-01,8.05e-01
600.0	300.0	6.05e-02,6.42e-02,1.11e-01,3.76e-02,1.12e-02	4.96e-01,4.68e-01,5.36e+00,6.92e-01,1.78e+00
600.0	450.0	5.33e-03,8.87e-03,5.03e-02,5.25e-03,2.71e-03	5.44e+00,3.27e+00,1.18e+01,5.52e+00,7.38e+00
612.5	587.5	2.91e-03,1.92e-03,4.69e-03,1.18e-03,5.20e-04	9.64e+00,1.62e+01,1.31e+02,2.54e+01,3.84e+01
625.0	575.0	4.71e-03,4.12e-03,1.45e-02,2.89e-03,4.31e-04	5.94e+00,7.52e+00,4.23e+01,1.04e+01,4.64e+01
637.5	112.5	2.47e-01,1.89e-01,1.45e-01,9.99e-02,3.40e-02	1.09e-01,1.43e-01,3.76e+00,2.60e-01,5.89e-01
637.5	262.5	1.49e-01,1.30e-01,1.29e-01,7.09e-02,1.95e-02	1.95e-01,2.15e-01,4.23e+00,3.67e-01,1.03e+00
637.5	412.5	2.29e-02,3.30e-02,9.93e-02,2.14e-02,9.66e-03	1.22e+00,8.48e-01,5.99e+00,1.31e+00,2.07e+00
637.5	562.5	6.67e-03,8.28e-03,2.11e-02,5.70e-03,8.95e-04	4.20e+00,3.74e+00,2.83e+01,5.09e+00,2.23e+01
675.0	225.0	2.25e-01,1.82e-01,1.33e-01,8.63e-02,2.17e-02	1.20e-01,1.48e-01,4.10e+00,3.01e-01,9.20e-01
675.0	375.0	7.96e-02,7.25e-02,1.24e-01,3.90e-02,1.51e-02	3.52e-01,3.86e-01,4.64e+00,6.66e-01,1.32e+00
675.0	525.0	7.56e-03,8.91e-03,5.12e-02,5.87e-03,3.69e-03	3.70e+00,3.14e+00,1.16e+01,4.60e+00,5.41e+00
675.0	75.0	3.25e-01,2.42e-01,1.59e-01,1.15e-01,4.20e-02	8.31e-02,1.12e-01,3.44e+00,2.18e-01,4.76e-01
687.5	662.5	4.03e-03,2.75e-03,7.49e-03,1.29e-03,4.98e-04	7.45e+00,1.13e+01,8.21e+01,2.26e+01,4.22e+01
700.0	650.0	4.24e-03,3.08e-03,1.37e-02,2.88e-03,6.88e-04	7.07e+00,1.01e+01,4.49e+01,1.01e+01,3.05e+01
712.5	187.5	3.03e-01,2.29e-01,1.38e-01,1.03e-01,3.42e-02	8.92e-02,1.18e-01,3.95e+00,2.53e-01,5.85e-01
712.5	337.5	1.67e-01,1.48e-01,1.34e-01,7.29e-02,2.60e-02	1.62e-01,1.90e-01,4.07e+00,3.57e-01,7.69e-01
712.5	37.5	3.62e-01,2.55e-01,1.59e-01,1.22e-01,3.66e-02	7.45e-02,1.06e-01,3.43e+00,2.05e-01,5.46e-01
712.5	487.5	2.77e-02,3.15e-02,9.94e-02,2.06e-02,1.00e-02	1.01e+00,8.90e-01,5.98e+00,1.26e+00,1.99e+00
712.5	637.5	5.72e-03,5.93e-03,2.67e-02,4.13e-03,9.05e-04	5.24e+00,4.89e+00,2.30e+01,7.03e+00,2.21e+01
750.0	0.0	3.79e-01,2.59e-01,1.63e-01,1.31e-01,3.91e-02	7.13e-02,1.04e-01,3.33e+00,1.91e-01,5.12e-01
750.0	150.0	3.62e-01,2.80e-01,1.61e-01,1.31e-01,4.03e-02	7.46e-02,9.64e-02,3.38e+00,1.98e-01,4.96e-01
750.0	300.0	2.66e-01,1.94e-01,1.34e-01,9.33e-02,3.83e-02	1.05e-01,1.44e-01,4.07e+00,2.79e-01,5.22e-01
750.0	450.0	7.54e-02,6.73e-02,1.05e-01,3.69e-02,9.93e-03	3.71e-01,4.16e-01,5.65e+00,7.59e-01,2.01e+00
750.0	600.0	6.39e-03,8.94e-03,5.22e-02,8.08e-03,2.42e-03	4.38e+00,3.47e+00,1.14e+01,3.59e+00,8.27e+00
762.5	737.5	6.92e-03,5.10e-03,6.38e-03,1.82e-03,1.36e-04	4.48e+00,5.89e+00,1.12e+02,1.59e+01,1.91e+02
775.0	725.0	7.13e-03,5.02e-03,1.86e-02,3.59e-03,5.05e-04	4.35e+00,5.98e+00,3.84e+01,8.07e+00,5.15e+01
787.5	112.5	3.95e-01,2.84e-01,1.58e-01,1.31e-01,4.53e-02	6.83e-02,9.51e-02,3.45e+00,1.99e-01,4.41e-01
787.5	262.5	3.55e-01,2.60e-01,1.47e-01,1.16e-01,3.62e-02	7.60e-02,1.04e-01,3.72e+00,2.24e-01,5.52e-01
787.5	412.5	1.97e-01,1.59e-01,1.36e-01,7.90e-02,2.86e-02	1.37e-01,1.76e-01,4.00e+00,3.29e-01,6.98e-01
787.5	562.5	2.45e-02,3.16e-02,9.54e-02,2.03e-02,4.74e-03	1.14e+00,9.50e-01,6.23e+00,1.38e+00,4.22e+00
787.5	712.5	5.39e-03,6.74e-03,2.63e-02,5.87e-03,1.28e-03	5.19e+00,4.30e+00,2.34e+01,4.94e+00,1.56e+01
825.0	225.0	3.93e-01,2.86e-01,1.59e-01,1.31e-01,4.34e-02	6.87e-02,9.43e-02,3.44e+00,1.99e-01,4.61e-01
825.0	375.0	2.92e-01,2.21e-01,1.55e-01,1.08e-01,3.37e-02	9.24e-02,1.22e-01,3.51e+00,2.41e-01,5.94e-01
825.0	525.0	9.20e-02,9.66e-02,1.12e-01,4.46e-02,1.63e-02	3.04e-01,2.90e-01,5.33e+00,5.83e-01,1.23e+00
825.0	675.0	9.97e-03,1.29e-02,5.90e-02,1.02e-02,2.69e-03	3.01e+00,2.25e+00,1.04e+01,2.64e+00,7.43e+00
825.0	75.0	4.18e-01,2.89e-01,1.65e-01,1.38e-01,4.88e-02	6.46e-02,8.99e-02,3.30e+00,1.81e-01,4.10e-01
837.5	812.5	6.34e-03,4.39e-03,5.90e-03,2.73e-03,3.97e-04	4.57e+00,7.29e+00,2.04e+02,1.06e+01,9.99e+02
850.0	800.0	8.60e-03,7.96e-03,1.52e-02,4.47e-03,1.82e-03	3.37e+00,4.02e+00,7.95e+01,6.49e+00,1.21e+01
862.5	187.5	4.22e-01,3.07e-01,1.68e-01,1.47e-01,4.73e-02	6.40e-02,8.79e-02,3.24e+00,1.77e-01,4.22e-01
862.5	337.5	3.58e-01,2.83e-01,1.59e-01,1.27e-01,4.29e-02	7.55e-02,9.54e-02,3.44e+00,2.05e-01,4.66e-01
862.5	37.5	4.34e-01,2.93e-01,1.70e-01,1.47e-01,5.51e-02	6.22e-02,8.87e-02,3.22e+00,1.70e-01,3.63e-01
862.5	487.5	2.15e-01,1.65e-01,1.39e-01,8.30e-02,2.68e-02	1.30e-01,1.64e-01,3.91e+00,3.13e-01,7.48e-01
862.5	637.5	2.59e-02,3.29e-02,9.36e-02,2.14e-02,7.57e-03	1.16e+00,8.82e-01,6.57e+00,1.26e+00,2.64e+00
862.5	787.5	6.08e-03,6.60e-03,2.15e-02,5.20e-03,4.16e-04	5.10e+00,4.54e+00,3.32e+01,5.58e+00,6.25e+01
900.0	0.0	4.71e-01,3.38e-01,1.84e-01,1.65e-01,6.51e-02	5.74e-02,7.98e-02,2.97e+00,1.52e-01,3.07e-01
900.0	150.0	4.71e-01,3.26e-01,1.79e-01,1.59e-01,4.93e-02	5.73e-02,8.28e-02,3.04e+00,1.57e-01,4.06e-01
900.0	300.0	4.16e-01,3.09e-01,1.64e-01,1.39e-01,4.28e-02	6.49e-02,8.73e-02,3.31e+00,1.87e-01,4.67e-01
900.0	450.0	3.02e-01,2.24e-01,1.47e-01,1.07e-01,3.38e-02	8.93e-02,1.25e-01,3.72e+00,2.43e-01,5.92e-01
900.0	600.0	9.00e-02,8.83e-02,1.22e-01,5.21e-02,1.52e-02	3.11e-01,3.17e-01,4.45e+00,4.99e-01,1.31e+00
900.0	750.0	5.60e-03,8.38e-03,5.84e-02,9.01e-03,3.11e-03	5.53e+00,3.58e+00,1.22e+01,3.22e+00,8.36e+00
912.5	887.5	4.33e-03,2.00e-03,6.17e-03,9.98e-04,1.69e-04	6.93e+00,1.75e+01,2.60e+02,4.31e+01,2.30e+02
925.0	875.0	4.27e-03,3.87e-03,1.11e-02,1.25e-03,1.39e-05	7.02e+00,9.05e+00,1.45e+02,3.43e+01,9.99e+02
937.5	112.5	4.70e-01,3.30e-01,1.68e-01,1.54e-01,5.78e-02	5.74e-02,8.19e-02,3.25e+00,1.62e-01,3.46e-01
937.5	262.5	4.52e-01,3.15e-01,1.57e-01,1.37e-01,5.10e-02	5.97e-02,8.58e-02,3.48e+00,1.90e-01,3.92e-01
937.5	412.5	3.73e-01,2.67e-01,1.64e-01,1.25e-01,4.09e-02	7.24e-02,1.05e-01,3.33e+00,2.08e-01,4.89e-01
937.5	562.5	2.12e-01,1.78e-01,1.39e-01,8.06e-02,2.39e-02	1.32e-01,1.58e-01,3.92e+00,3.23e-01,8.37e-01
937.5	712.5	2.44e-02,3.30e-02,9.09e-02,2.29e-02,9.76e-03	1.23e+00,8.79e-01,6.55e+00,1.18e+00,2.05e+00
937.5	862.5	5.39e-03,6.34e-03,1.81e-02,3.01e-03,8.41e-04	5.56e+00,5.52e+00,8.89e+01,1.43e+01,4.64e+01
975.0	225.0	4.60e-01,3.27e-01,1.69e-01,1.52e-01,5.49e-02	5.87e-02,8.27e-02,3.22e+00,1.71e-01,3.65e-01
975.0	375.0	4.31e-01,3.15e-01,1.70e-01,1.45e-01,4.71e-02	6.27e-02,8.57e-02,3.21e+00,1.79e-01,4.25e-01
975.0	525.0	3.09e-01,2.33e-01,1.53e-01,1.14e-01,4.13e-02	9.07e-02,1.16e-01,3.56e+00,2.29e-01,4.84e-01
975.0	675.0	9.10e-02,8.46e-02,1.19e-01,4.80e-02,1.21e-02	3.30e-01,3.43e-01,5.00e+00,5.63e-01,1.65e+00
975.0	75.0	4.72e-01,3.37e-01,1.55e-01,1.46e-01,5.86e-02	5.72e-02,7.72e-02,3.53e+00,1.72e-01,3.41e-01
975.0	825.0	5.50e-03,1.05e-02,5.61e-02,8.32e-03,4.50e-03	5.27e+00,3.03e+00,2.15e+01,3.49e+00,4.88e+00
987.5	962.5	2.40e-03,1.32e-03,3.21e-03,8.08e-04,1.19e-03	1.46e+01,3.11e+01,3.75e+02,3.11e+02,9.99e+02


==> anc/README <==
Data for "Uncertainty in Electroweak Symmetry Breaking in the Minimal
  Supersymmetric Standard Model and its Impact on Searches For Supersymmetric
  Particles" by Allanach and Parker, 2012. 

gnuplot b.gnu
gnuplot a.gnu

will produce the figures in the paper. Produced with gnuplot 4.4 patchlevel 3


==> anc/a.gnu <==
set term post enhanced color "Helvetica" 24
set size square

set style fill transparent solid 0.2 noborder

min(a,b) = (a < b) ? a : b
max(a,b) = (a > b) ? a : b

set output "../dMchi.eps"
set xlabel "m_0/TeV"
set ylabel "m({/Symbol c}@_1^0)/GeV"
set title "tan{/Symbol b}=10, M_{1/2}=300 GeV"
set yrange [70:130]
set label 1 "theory uncertainty" at 1.6,115 rotate by -80 front
set label 2 "Allanach and Parker, 2012" at 0.1,127 font "Helvetica,20"
plot "alongLine" i 2 u ($1/1000):2 notit w filledcurves lc 6, \
"alongLine" i 3 u ($1/1000):2 notit  w filledcurves lc 9, \
"alongLine" i 0 u ($1/1000):6 notit  w l lt 2 lc 1 lw 4, \
"alongLine" i 0 u ($1/1000):3 notit w l lt 2 lc 1 lw 4, \
"alongLine" i 0 u ($1/1000):12 notit w l lt 1 lc 1 lw 4
set autoscale

set output "../dMgl.eps"
set xlabel "m_0/TeV"
set ylabel "mass/TeV"
set title "tan{/Symbol b}=10, M_{1/2}=300 GeV"
unset label 1 
set label 2 "Allanach and Parker, 2012" at 0.7,0.7 font "Helvetica,20"
plot "alongLine" i 0 u ($1/1000):($4/1000) tit "gluino" w l lc 1 lw 4, \
"alongLine" i 0 u ($1/1000):($5/1000) tit "squark" w l lc 3 lw 4



set xrange [0:4]
set yrange [0:1200]

set output "../overlay1.eps"
unset xlabel
unset ylabel
unset xtics
unset ytics
unset title
unset label 2
set label 3 "1 TeV" at 0.8,400 rotate by -60 textcolor lt 5
set label 4 "2 TeV" at 1.5,800 rotate by -60 textcolor lt 5
set label 5 "3 TeV" at 2.6,900 rotate by -70 textcolor lt 5
set label 6 "4 TeV" at 3.6,1050 rotate by -70 textcolor lt 5
plot "mt=170.7.tb=10.data" i 0 notit w l lc 5 lt 1 lw 8, \
"mt=176.3.tb=10.data" notit w l lc 5 lt 1 lw 8, \
"msq.data" notit w l lc 5 lt 3 lw 4
unset label 5
unset label 6

set label 3 "1 TeV" at 0.5,450 norotate textcolor lt 5
set label 4 "2 TeV" at 0.5,940 norotate textcolor lt 5
set output "../overlay2.eps"
plot "mt=170.7.tb=10.data" i 0 notit w l lc 5 lt 1 lw 8, \
"mt=176.3.tb=10.data" notit w l lc 5 lt 1 lw 8, \
"mg.data" notit w l lc 5 lt 3 lw 4
unset label 3
unset label 4
set xtics
set ytics

set output "../ewsbMap10.eps"
set xlabel "m_0/TeV"
set ylabel "M_{1/2}/GeV" offset 2,0
set title "tan{/Symbol b}=10"
#set label 1 "theory uncertainty" at 1.2,140 rotate by 50 front
set label 2 "Allanach and Parker, 2012" at 3.9,30 rotate by 90 font "Helvetica,16"
plot "mt=170.7.tb=10.data" i 0 u 1:2 tit "theory uncertainty" w filledcurves x2=3.8 lc 9, \
"save.dat" i 0 u 1:2 tit "2{/Symbol s} uncertainty" w filledcurves lc 6, \
"mt=173.5.data" u 1:2 tit  "EWSB boundary" w l ls 1 lw 4, \
"reachTb=10" i 0 u ($1/1000):2 tit "4 jets 0 lepton" w l lt 1 lc 2 lw 4, \
"reachTb=10" i 1 u ($1/1000):2 tit "4 jets 1 lepton" w l lt 2 lc 3 lw 4, \
"reachTb=10" i 2 u ($1/1000):2 tit "4 jets 2 lepton" w l lt 3 lc 4 lw 4, \
"reachTb=10" i 3 u ($1/1000):2 tit "4 jets 3 lepton" w l lt 4 lc 5 lw 4, \
"mt=171.5.data" u 1:2 notit w l lc 1 lt 2 lw 4, \
"mt=175.5.data" u 1:2 notit w l lc 1 lt 2 lw 4





set output "../ewsbMap50.eps"
set title "tan{/Symbol b}=50"
plot "save.dat2" i 0 u 1:2 tit "theory uncertainty" w filledcurves lc 9, \
"save.dat" i 1 u 1:2 tit "2{/Symbol s} uncertainty" w filledcurves lc 6, \
"mt=173.5.tb=50.data" u 1:2 tit  "EWSB boundary" w l ls 1 lw 4, \
"reachTb=50" i 0 u ($1/1000):2 tit "4 jets 0 lepton" w l lt 1 lc 2 lw 4, \
"reachTb=50" i 1 u ($1/1000):2 tit "4 jets 1 lepton" w l lt 2 lc 3 lw 4, \
"reachTb=50" i 2 u ($1/1000):2 tit "4 jets 1 {/Symbol t}" w l lt 3 lc 4 lw 4, \
"mt=171.5.tb=50.data" u 1:2 notit w l lc 1 lt 2 lw 4, \
"mt=175.5.tb=50.data" u 1:2 notit w l lc 1 lt 2 lw 4  
set autoscale
set title ""
unset label 1
unset label 2

set xrange [0:100]
#set yrange [50:350]
set output "../point.eps"
set xlabel "iteration"
set label 2 "Allanach and Parker, 2012" at 1,510 font "Helvetica,20"
set ylabel "{/Symbol m}(M_{SUSY})/GeV"
plot "points" i 0 u 1:2 tit "convergent point" w l, \
"points" i 1 u 1:2 tit "bad convergence" w l lc 3
set autoscale

set xlabel "m_0/TeV"
set yrange [0.2:2]
set ylabel "m/M_i"
set key left 
set output "../cvngce.eps"
set style fill solid 0.2 border
set xrange [3:3.45]
set xtics 0.1
set label 2 "Allanach and Parker, 2012" at 3,0.25 font "Helvetica,18" 
plot "outputTest" i 2 u 1:2 tit "chargino bound" w filledcurve x2=3.49 lc 5, \
"outputTest" i 1 u 1:2 tit "no EWSB" w filledcurve x2=3.49 lc 1, \
"outputTest" u ($1/1000):(abs($7)/(170)) tit "neutralino" w l lc 1 lt 1,\
"outputTest" u ($1/1000):(abs($4)/1000) tit "gluino" w l lc 2 lt 1, \
"outputTest" u ($1/1000):(abs($5)/3000) tit "stop" w l lc 3 lt 1, \
"outputTest" u ($1/1000):(abs($9)/4000) tit "A^0" w l lc 4 lt 1
#"outputTest" u ($1/1000):5 tit "~t_1" w l lc 5, \
#"outputTest" u ($1/1000):6 tit "~t_2" w l, \
#"outputTest" u ($1/1000):7 tit "{/Symbol c}_1" w l, \
#"outputTest" u ($1/1000):8 tit "{/Symbol c}_2" w l
set autoscale
set xtics

set yrange[290:460]
set xrange[2970:3530]
unset title
set output "../line.eps"
unset xtics
unset ytics
unset xlabel
unset ylabel
plot "convgce" i 1 notit w l lw 8 lc 3
set xtics
set ytics
set ylabel "M_{1/2}/GeV"
set xlabel "m_0/GeV" 

set view map
set pm3d corners2color c1
set dgrid3d 21,21,6

set xlabel "m_0/TeV" 
set ylabel "M_{1/2}/GeV"
set xrange[2.970:3.530]

set style fill solid 1 border
set label 2 "Allanach and Parker, 2012" at 3,454 font "Helvetica,18" 
set output "../oldMz.eps"
set label 1 "M_Z/GeV" at 3.55,470
splot "convgce3.3.4" i 0 u ($1/1000):2:(min(max($4,84),96)) notit w pm3d

set output "../newMz.eps"
splot "convgce" i 0 u ($1/1000):2:(min(max($4,84),96)) notit w pm3d


set output "../perMille.eps"
unset colorbox


set label 1 "no convergence" at 3.25,310 rotate by 40 font "Helvetica,20" front 
set label 2 "no EWSB" at 3.365,305 rotate by 40 font "Helvetica,20" front
set label 3 "Allanach and Parker, 2012" at 3,454 font "Helvetica,18" front
splot "convgce" i 0 u ($1/1000):2:3 notit w pm3d

set output "../oldCode.eps"
splot "convgce3.3.4" i 0 u ($1/1000):2:3 notit w pm3d

#set output "../mchiBd.eps"
#unset tics
#set xrange [3:3.5]
#set yrange [300:460]
#set xlabel ""
#set ylabel ""
#unset label 1
#unset label 2
#plot "mchi1pm.data" notit w l lc 3 lw 8

unset label 3

set colorbox
set label 1 "log_{10}({/Symbol s}_{sg}/fb)" at 3.9,1300 rotate by 0 
set label 2 "Allanach and Parker, 2012" at 0,1230 rotate by 0 font "Helvetica,18" front

set xtics 0.5
unset ylabel
set autoscale
set output "../sigsg.eps"
splot "cmssmScan" i 8 u ($1/1000):2:(min(max((3+log($12)/log(10)),-1),5)) notit w pm3d

set ylabel "M_{1/2}/GeV"
set ytics
set label 1 "log_{10}({/Symbol s}_{ss}/fb)" at 3.9,1300 rotate by 0 
set output "../sigss.eps"
splot "cmssmScan" i 8 u ($1/1000):2:(min(max((3+log($11)/log(10)),-1),5)) notit w pm3d

set label 1 "{/Symbol D}m_t/GeV" at 3.9,1300 rotate by 0 
set output "../dmt.eps"
splot "cmssmScan" i 9 u ($1/1000):2:4 notit w pm3d

!rm *.data



==> anc/alongLine <==
# m0           m12          
6.000000e+01 3.000000e+02 1.178765e+02 7.201503e+02 6.608364e+02 1.179565e+02 7.205703e+02 6.612530e+02 1.177228e+02 7.200741e+02 6.607736e+02 1.179231e+02 7.203467e+02 6.610324e+02  # 
1.088000e+02 3.000000e+02 1.180682e+02 7.213737e+02 6.668875e+02 1.181325e+02 7.218364e+02 6.673532e+02 1.179275e+02 7.212476e+02 6.667655e+02 1.181363e+02 7.215207e+02 6.670356e+02  # 
1.576000e+02 3.000000e+02 1.182696e+02 7.231740e+02 6.761941e+02 1.183589e+02 7.235890e+02 6.766207e+02 1.181116e+02 7.230690e+02 6.760834e+02 1.183411e+02 7.233238e+02 6.763509e+02  # 
2.064000e+02 3.000000e+02 1.184665e+02 7.255280e+02 6.886140e+02 1.185700e+02 7.259236e+02 6.890332e+02 1.182494e+02 7.255354e+02 6.886013e+02 1.185163e+02 7.257274e+02 6.888259e+02  # 
2.552000e+02 3.000000e+02 1.186368e+02 7.283814e+02 7.039581e+02 1.188016e+02 7.286850e+02 7.043059e+02 1.184104e+02 7.283924e+02 7.039317e+02 1.187390e+02 7.284979e+02 7.040991e+02  # 
3.040000e+02 3.000000e+02 1.188156e+02 7.315501e+02 7.219657e+02 1.189788e+02 7.318882e+02 7.223660e+02 1.185568e+02 7.315800e+02 7.219346e+02 1.189034e+02 7.317145e+02 7.221628e+02  # 
3.528000e+02 3.000000e+02 1.189941e+02 7.347664e+02 7.423899e+02 1.191583e+02 7.351397e+02 7.428427e+02 1.187082e+02 7.347855e+02 7.423243e+02 1.190982e+02 7.349175e+02 7.425846e+02  # 
4.016000e+02 3.000000e+02 1.191351e+02 7.379410e+02 7.651594e+02 1.193748e+02 7.381802e+02 7.655087e+02 1.188542e+02 7.378734e+02 7.649902e+02 1.192701e+02 7.380343e+02 7.653106e+02  # 
4.504000e+02 3.000000e+02 1.193076e+02 7.412778e+02 7.899606e+02 1.195922e+02 7.411892e+02 7.902914e+02 1.189227e+02 7.414601e+02 7.899173e+02 1.194501e+02 7.413072e+02 7.901404e+02  # 
4.992000e+02 3.000000e+02 1.194386e+02 7.446092e+02 8.168001e+02 1.197568e+02 7.447440e+02 8.171361e+02 1.190275e+02 7.446609e+02 8.166790e+02 1.196011e+02 7.447004e+02 8.169860e+02  # 
5.480000e+02 3.000000e+02 1.195835e+02 7.476286e+02 8.453957e+02 1.199515e+02 7.477782e+02 8.457288e+02 1.191108e+02 7.476641e+02 8.452646e+02 1.197859e+02 7.476804e+02 8.455400e+02  # 
5.968000e+02 3.000000e+02 1.197419e+02 7.504341e+02 8.755962e+02 1.201610e+02 7.505838e+02 8.759236e+02 1.191358e+02 7.505830e+02 8.755527e+02 1.199567e+02 7.505401e+02 8.757828e+02  # 
6.456000e+02 3.000000e+02 1.199054e+02 7.530686e+02 9.072778e+02 1.203053e+02 7.534082e+02 9.077476e+02 1.192078e+02 7.532137e+02 9.072240e+02 1.201271e+02 7.532516e+02 9.075210e+02  # 
6.944000e+02 3.000000e+02 1.200300e+02 7.556624e+02 9.403949e+02 1.205512e+02 7.558415e+02 9.407379e+02 1.192163e+02 7.558194e+02 9.403435e+02 1.203062e+02 7.557962e+02 9.405971e+02  # 
7.432000e+02 3.000000e+02 1.201099e+02 7.582402e+02 9.748269e+02 1.206908e+02 7.584198e+02 9.751665e+02 1.191900e+02 7.583018e+02 9.746998e+02 1.204430e+02 7.583177e+02 9.749859e+02  # 
7.920000e+02 3.000000e+02 1.202317e+02 7.605580e+02 1.010279e+03 1.208958e+02 7.607204e+02 1.010604e+03 1.191192e+02 7.606895e+02 1.010195e+03 1.205865e+02 7.606895e+02 1.010473e+03  # 
8.408000e+02 3.000000e+02 1.203381e+02 7.628136e+02 1.046784e+03 1.210733e+02 7.629632e+02 1.047096e+03 1.190259e+02 7.629421e+02 1.046691e+03 1.207383e+02 7.629232e+02 1.046959e+03  # 
8.896000e+02 3.000000e+02 1.204152e+02 7.650057e+02 1.084234e+03 1.212625e+02 7.650583e+02 1.084483e+03 1.188474e+02 7.651498e+02 1.084145e+03 1.209220e+02 7.649795e+02 1.084324e+03  # 
9.384000e+02 3.000000e+02 1.205065e+02 7.670581e+02 1.122493e+03 1.214114e+02 7.671644e+02 1.122773e+03 1.186089e+02 7.672274e+02 1.122414e+03 1.210241e+02 7.671326e+02 1.122643e+03  # 
9.872000e+02 3.000000e+02 1.206097e+02 7.689537e+02 1.161472e+03 1.215900e+02 7.691000e+02 1.161772e+03 1.182912e+02 7.691590e+02 1.161407e+03 1.211607e+02 7.690916e+02 1.161656e+03  # 
1.036000e+03 3.000000e+02 1.206507e+02 7.708944e+02 1.201211e+03 1.217436e+02 7.709819e+02 1.201476e+03 1.178038e+02 7.711125e+02 1.201145e+03 1.213265e+02 7.708909e+02 1.201315e+03  # 
1.084800e+03 3.000000e+02 1.207049e+02 7.727059e+02 1.241544e+03 1.218846e+02 7.728200e+02 1.241821e+03 1.171324e+02 7.729220e+02 1.241469e+03 1.214384e+02 7.727013e+02 1.241647e+03  # 
1.133600e+03 3.000000e+02 1.207992e+02 7.742910e+02 1.282365e+03 1.220596e+02 7.744938e+02 1.282684e+03 1.161193e+02 7.746191e+02 1.282339e+03 1.215674e+02 7.744120e+02 1.282531e+03  # 
1.182400e+03 3.000000e+02 1.208118e+02 7.760014e+02 1.323798e+03 1.222184e+02 7.761044e+02 1.324066e+03 1.145811e+02 7.763087e+02 1.323753e+03 1.216689e+02 7.761132e+02 1.323958e+03  # 
1.231200e+03 3.000000e+02 1.208196e+02 7.776376e+02 1.365693e+03 1.223376e+02 7.777464e+02 1.365962e+03 1.120956e+02 7.779456e+02 1.365638e+03 1.217747e+02 7.776992e+02 1.365828e+03  # 
1.280000e+03 3.000000e+02 1.208386e+02 7.790877e+02 1.407956e+03 1.224972e+02 7.792149e+02 1.408233e+03 1.075984e+02 7.795277e+02 1.407949e+03 1.218905e+02 7.791778e+02 1.408104e+03  # 
1.328800e+03 3.000000e+02 1.208068e+02 7.806239e+02 1.450672e+03 1.226450e+02 7.806428e+02 1.450901e+03 9.910116e+01 7.811330e+02 1.450680e+03 1.219854e+02 7.806561e+02 1.450794e+03  # 
1.377600e+03 3.000000e+02 1.207946e+02 7.819348e+02 1.493670e+03 1.227464e+02 7.821109e+02 1.493964e+03 8.139332e+01 7.826948e+02 1.493763e+03 1.221310e+02 7.819392e+02 1.493779e+03  # 
1.426400e+03 3.000000e+02 1.207149e+02 7.834130e+02 1.537081e+03 1.229105e+02 7.833770e+02 1.537291e+03 4.867617e+01 7.846507e+02 1.537326e+03 1.222180e+02 7.832851e+02 1.537141e+03  # 
1.475200e+03 3.000000e+02 1.206510e+02 7.846485e+02 1.580714e+03 1.230162e+02 7.847224e+02 1.580967e+03 -5.532479e+01 7.856964e+02 1.580865e+03 1.223121e+02 7.845556e+02 1.580789e+03  # 
1.524000e+03 3.000000e+02 1.205381e+02 7.858124e+02 1.624613e+03 1.231664e+02 7.858932e+02 1.624869e+03 -9.957157e+01 7.862782e+02 1.624549e+03 1.223749e+02 7.858530e+02 1.624738e+03  # 
1.572800e+03 3.000000e+02 1.203900e+02 7.870121e+02 1.668792e+03 1.232916e+02 7.870853e+02 1.669047e+03 -1.121214e+02 7.872663e+02 1.668649e+03 1.224224e+02 7.871457e+02 1.668951e+03  # 
1.621600e+03 3.000000e+02 1.201878e+02 7.881641e+02 1.713201e+03 1.234223e+02 7.881903e+02 1.713442e+03 -1.168813e+02 7.882783e+02 1.713007e+03 1.225402e+02 7.881391e+02 1.713308e+03  # 
1.670400e+03 3.000000e+02 1.199215e+02 7.892708e+02 1.757821e+03 1.235284e+02 7.893310e+02 1.758076e+03 -1.192763e+02 7.892800e+02 1.757590e+03 1.226169e+02 7.892363e+02 1.757926e+03  # 
1.719200e+03 3.000000e+02 1.195778e+02 7.903647e+02 1.802647e+03 1.236514e+02 7.903571e+02 1.802884e+03 -1.207090e+02 7.902624e+02 1.802380e+03 1.226681e+02 7.903103e+02 1.802750e+03  # 
1.768000e+03 3.000000e+02 1.191375e+02 7.914059e+02 1.847649e+03 1.237509e+02 7.913993e+02 1.847893e+03 -1.217368e+02 7.911679e+02 1.847340e+03 1.227281e+02 7.913452e+02 1.847752e+03  # 
1.816800e+03 3.000000e+02 1.185433e+02 7.923906e+02 1.892814e+03 1.238220e+02 7.924881e+02 1.893092e+03 -1.224134e+02 7.921606e+02 1.892508e+03 1.227706e+02 7.923421e+02 1.892925e+03  # 
1.865600e+03 3.000000e+02 1.177938e+02 7.934301e+02 1.938162e+03 1.239496e+02 7.933914e+02 1.938404e+03 -1.230149e+02 7.930026e+02 1.937801e+03 1.228066e+02 7.933050e+02 1.938256e+03  # 
1.914400e+03 3.000000e+02 1.167260e+02 7.943946e+02 1.983640e+03 1.240655e+02 7.942675e+02 1.983867e+03 -1.234706e+02 7.938801e+02 1.983260e+03 1.228384e+02 7.942482e+02 1.983733e+03  # 
1.963200e+03 3.000000e+02 1.153059e+02 7.953727e+02 2.029266e+03 1.241197e+02 7.952849e+02 2.029510e+03 -1.238152e+02 7.947962e+02 2.028874e+03 1.228673e+02 7.951344e+02 2.029339e+03  # 
2.012000e+03 3.000000e+02 1.130848e+02 7.962639e+02 2.075000e+03 1.242127e+02 7.961592e+02 2.075249e+03 -1.241441e+02 7.956238e+02 2.074598e+03 1.228776e+02 7.960207e+02 2.075080e+03  # 
2.060800e+03 3.000000e+02 1.098134e+02 7.971680e+02 2.120861e+03 1.243073e+02 7.970064e+02 2.121105e+03 -1.244693e+02 7.963607e+02 2.120427e+03 1.228748e+02 7.968706e+02 2.120938e+03  # 
2.109600e+03 3.000000e+02 1.046552e+02 7.980667e+02 2.166837e+03 1.244446e+02 7.976966e+02 2.167042e+03 -1.246996e+02 7.971947e+02 2.166395e+03 1.228590e+02 7.977231e+02 2.166914e+03  # 
2.158400e+03 3.000000e+02 9.605842e+01 7.989683e+02 2.212914e+03 1.245118e+02 7.985174e+02 2.213124e+03 -1.249215e+02 7.979597e+02 2.212459e+03 1.228497e+02 7.984371e+02 2.212966e+03  # 
2.207200e+03 3.000000e+02 8.336786e+01 7.999133e+02 2.259101e+03 1.245999e+02 7.992727e+02 2.259290e+03 -1.251401e+02 7.986893e+02 2.258615e+03 1.228048e+02 7.992965e+02 2.259151e+03  # 
2.256000e+03 3.000000e+02 6.310207e+01 8.009356e+02 2.305383e+03 1.246733e+02 8.000380e+02 2.305554e+03 -1.253380e+02 7.993954e+02 2.304863e+03 1.227468e+02 8.000581e+02 2.305412e+03  # 
2.304800e+03 3.000000e+02 -3.753696e+01 8.017445e+02 2.351717e+03 1.247644e+02 8.007491e+02 2.351894e+03 -1.255175e+02 8.000893e+02 2.351200e+03 1.226705e+02 8.008132e+02 2.351762e+03  # [ No convergence ]
2.353600e+03 3.000000e+02 -8.324385e+01 8.020840e+02 2.398098e+03 1.248330e+02 8.014599e+02 2.398324e+03 -1.256648e+02 8.007838e+02 2.397624e+03 1.225761e+02 8.014692e+02 2.398175e+03  # [ MuSqWrongsign ]
2.402400e+03 3.000000e+02 -1.098381e+02 8.024219e+02 2.444558e+03 1.249052e+02 8.021571e+02 2.444827e+03 -1.258388e+02 8.014262e+02 2.444112e+03 1.224471e+02 8.022227e+02 2.444686e+03  # [ MuSqWrongsign ]
2.451200e+03 3.000000e+02 -1.168449e+02 8.029396e+02 2.491109e+03 1.249669e+02 8.028220e+02 2.491404e+03 -1.259861e+02 8.020657e+02 2.490677e+03 1.222914e+02 8.029105e+02 2.491261e+03  # [ MuSqWrongsign ]
2.500000e+03 3.000000e+02 -1.199216e+02 8.035144e+02 2.537739e+03 1.250376e+02 8.034712e+02 2.538044e+03 -1.261051e+02 8.027086e+02 2.537317e+03 1.220942e+02 8.035826e+02 2.537902e+03  # [ MuSqWrongsign ]


2350 71
2350 149


6.000000e+01 1.178765e+02
1.088000e+02 1.180682e+02
1.576000e+02 1.182696e+02
2.064000e+02 1.184665e+02
2.552000e+02 1.186368e+02
3.040000e+02 1.188156e+02
3.528000e+02 1.189941e+02
4.016000e+02 1.191351e+02
4.504000e+02 1.193076e+02
4.992000e+02 1.194386e+02
5.480000e+02 1.195835e+02
5.968000e+02 1.197419e+02
6.456000e+02 1.199054e+02
6.944000e+02 1.200300e+02
7.432000e+02 1.201099e+02
7.920000e+02 1.202317e+02
8.408000e+02 1.203381e+02
8.896000e+02 1.204152e+02
9.384000e+02 1.205065e+02
9.872000e+02 1.206097e+02
1.036000e+03 1.206507e+02
1.084800e+03 1.207049e+02
1.133600e+03 1.207992e+02
1.182400e+03 1.208118e+02
1.231200e+03 1.208196e+02
1.280000e+03 1.208386e+02
1.328800e+03 1.208068e+02
1.377600e+03 1.207946e+02
1.426400e+03 1.207149e+02
1.475200e+03 1.206510e+02
1.524000e+03 1.205381e+02
1.572800e+03 1.203900e+02
1.621600e+03 1.201878e+02
1.670400e+03 1.199215e+02
1.719200e+03 1.195778e+02
1.768000e+03 1.191375e+02
1.816800e+03 1.185433e+02
1.865600e+03 1.177938e+02
1.914400e+03 1.167260e+02
1.963200e+03 1.153059e+02
2.012000e+03 1.130848e+02
2.060800e+03 1.098134e+02
2.109600e+03 1.046552e+02
2.158400e+03 9.605842e+01
2.207200e+03 8.336786e+01
2230 71
2460 71
2460 1.250376e+02
2.451200e+03 1.249669e+02
2.402400e+03 1.249052e+02
2.353600e+03 1.248330e+02
2.304800e+03 1.247644e+02
2.256000e+03 1.246733e+02
2.207200e+03 1.245999e+02
2.158400e+03 1.245118e+02 
2.109600e+03 1.244446e+02 
2.060800e+03 1.243073e+02 
2.012000e+03 1.242127e+02 
1.963200e+03 1.241197e+02 
1.914400e+03 1.240655e+02 
1.865600e+03 1.239496e+02 
1.816800e+03 1.238220e+02 
1.768000e+03 1.237509e+02 
1.719200e+03 1.236514e+02 
1.670400e+03 1.235284e+02 
1.621600e+03 1.234223e+02 
1.572800e+03 1.232916e+02 
1.524000e+03 1.231664e+02 
1.475200e+03 1.230162e+02 
1.426400e+03 1.229105e+02 
1.377600e+03 1.227464e+02 
1.328800e+03 1.226450e+02 
1.280000e+03 1.224972e+02 
1.231200e+03 1.223376e+02 
1.182400e+03 1.222184e+02 
1.133600e+03 1.220596e+02 
1.084800e+03 1.218846e+02 
1.036000e+03 1.217436e+02 
9.872000e+02 1.215900e+02 
9.384000e+02 1.214114e+02 
8.896000e+02 1.212625e+02 
8.408000e+02 1.210733e+02 
7.920000e+02 1.208958e+02 
7.432000e+02 1.206908e+02 
6.944000e+02 1.205512e+02 
6.456000e+02 1.203053e+02 
5.968000e+02 1.201610e+02 
5.480000e+02 1.199515e+02 
4.992000e+02 1.197568e+02 
4.504000e+02 1.195922e+02 
4.016000e+02 1.193748e+02 
3.528000e+02 1.191583e+02 
3.040000e+02 1.189788e+02 
2.552000e+02 1.188016e+02 
2.064000e+02 1.185700e+02 
1.576000e+02 1.183589e+02 
1.088000e+02 1.181325e+02 
6.000000e+01 1.179565e+02 


6.000000e+01 1.178765e+02
1.088000e+02 1.180682e+02
1.576000e+02 1.182696e+02
2.064000e+02 1.184665e+02
2.552000e+02 1.186368e+02
3.040000e+02 1.188156e+02
3.528000e+02 1.189941e+02
4.016000e+02 1.191351e+02
4.504000e+02 1.193076e+02
4.992000e+02 1.194386e+02
5.480000e+02 1.195835e+02
5.968000e+02 1.197419e+02
6.456000e+02 1.199054e+02
6.944000e+02 1.200300e+02
7.432000e+02 1.201099e+02
7.920000e+02 1.202317e+02
8.408000e+02 1.203381e+02
8.896000e+02 1.204152e+02
9.384000e+02 1.205065e+02
9.872000e+02 1.206097e+02
1.036000e+03 1.206507e+02
1.084800e+03 1.207049e+02
1.133600e+03 1.207992e+02
1.182400e+03 1.208118e+02
1.231200e+03 1.208196e+02
1.280000e+03 1.208386e+02
1.328800e+03 1.208068e+02
1.377600e+03 1.207946e+02
1.426400e+03 1.207149e+02
1.475200e+03 1.206510e+02
1.524000e+03 1.205381e+02
1.572800e+03 1.203900e+02
1.621600e+03 1.201878e+02
1.670400e+03 1.199215e+02
1.719200e+03 1.195778e+02
1.768000e+03 1.191375e+02
1.816800e+03 1.185433e+02
1.865600e+03 1.177938e+02
1.914400e+03 1.167260e+02
1.963200e+03 1.153059e+02
2.012000e+03 1.130848e+02
2.060800e+03 1.098134e+02
2.109600e+03 1.046552e+02
2.158400e+03 9.605842e+01
2.207200e+03 8.336786e+01
2230 71
1390 71
1.377600e+03 8.139332e+01 
1.328800e+03 9.910116e+01 
1.280000e+03 1.075984e+02 
1.231200e+03 1.120956e+02 
1.182400e+03 1.145811e+02 
1.133600e+03 1.161193e+02 
1.084800e+03 1.171324e+02 
1.036000e+03 1.178038e+02 
9.872000e+02 1.182912e+02 
9.384000e+02 1.186089e+02 
8.896000e+02 1.188474e+02 
8.408000e+02 1.190259e+02 
7.920000e+02 1.191192e+02 
7.432000e+02 1.191900e+02 
6.944000e+02 1.192163e+02 
6.456000e+02 1.192078e+02 
5.968000e+02 1.191358e+02 
5.480000e+02 1.191108e+02 
4.992000e+02 1.190275e+02 
4.504000e+02 1.189227e+02 
4.016000e+02 1.188542e+02 
3.528000e+02 1.187082e+02 
3.040000e+02 1.185568e+02 
2.552000e+02 1.184104e+02 
2.064000e+02 1.182494e+02 
1.576000e+02 1.181116e+02 
1.088000e+02 1.179275e+02 
6.000000e+01 1.177228e+02 


==> anc/b.gnu <==
# interpolates in a grid and prints out contours
set dgrid3d 21,21,8
set contour 
set nosurface
set cntrparam bspline 
set noclip

set xrange [0:4]
set yrange [0:1200]


set table "mt=173.5.data"
set cntrparam levels discrete 0
splot "cmssmScan" i 0 u ($1/1000):2:3

set table "mt=171.5.data"
set cntrparam levels discrete 0
splot "cmssmScan" i 1 u ($1/1000):2:3

set table "mt=175.5.data"
set cntrparam levels discrete 0
splot "cmssmScan" i 2 u ($1/1000):2:3

set table "mt=173.5.tb=50.data"
set cntrparam levels discrete 0
splot "cmssmScan" i 3 u ($1/1000):2:3

set table "mt=171.5.tb=50.data"
set cntrparam levels discrete 0
splot "cmssmScan" i 4 u ($1/1000):2:3

set table "mt=175.5.tb=50.data"
set cntrparam levels discrete 0
splot "cmssmScan" i 5 u ($1/1000):2:3

set table "mt=171.5.Dmt.data"
set cntrparam levels discrete 0
splot "cmssmScan" i 6 u ($1/1000):2:3

set table "mt=171.5.Dmt.tb=50.data"
set cntrparam levels discrete 0
splot "cmssmScan" i 7 u ($1/1000):2:3

set table "mt=170.7.tb=10.data"
splot "theoryUn" i 0 u ($1/1000):2:3

set table "mt=176.3.tb=10.data"
splot "theoryUn" i 1 u ($1/1000):2:3

set table "mt=170.7.tb=50.data"
splot "theoryUn" i 2 u ($1/1000):2:3

set table "mt=176.3.tb=50.data"
splot "theoryUn" i 3 u ($1/1000):2:3

set table "mg.data"
set cntrparam levels discrete 1000,2000,3000,4000,5000
splot "cmssmScan" i 0 u ($1/1000):2:9

set table "msq.data"
set cntrparam levels discrete 1000,2000,3000,4000,5000
splot "cmssmScan" i 0 u ($1/1000):2:10


==> anc/cmssmScan <==
# mt=1.735000e+02 tanb=1.000000e+01
#     m0     m12   mu    m3sq   fracDiff   
6.000000e+01 6.000000e+01 7.155188e+01 8.576134e+02 2.770391e-04 1.358548e+01 6.695065e+01 4.654973e+00 1.717783e+02 1.632815e+02  # 
2.570000e+02 6.000000e+01 9.145792e+01 7.342373e+03 1.991504e-04 1.960224e+01 2.479183e+02 8.854953e+00 1.803560e+02 2.906222e+02  # 
4.540000e+02 6.000000e+01 1.209882e+02 2.179250e+04 4.146566e-04 2.629803e+01 4.366304e+02 1.360530e+01 1.852221e+02 4.671832e+02  # 
6.510000e+02 6.000000e+01 1.443802e+02 4.381015e+04 2.878832e-04 3.045620e+01 6.285564e+02 1.627896e+01 1.880900e+02 6.543587e+02  # 
8.480000e+02 6.000000e+01 1.575781e+02 7.313085e+04 3.488080e-04 3.258190e+01 8.223270e+02 1.749738e+01 1.899635e+02 8.450043e+02  # 
1.045000e+03 6.000000e+01 1.592237e+02 1.096036e+05 8.422178e-04 3.317457e+01 1.017192e+03 1.778836e+01 1.912529e+02 1.037183e+03  # 
1.242000e+03 6.000000e+01 1.465990e+02 1.531008e+05 8.692687e-04 3.198456e+01 1.213181e+03 1.703809e+01 1.921267e+02 1.230183e+03  # 
1.439000e+03 6.000000e+01 1.156867e+02 2.035896e+05 2.744592e-04 2.742335e+01 1.411509e+03 1.397567e+01 1.926769e+02 1.423693e+03  # 
1.636000e+03 6.000000e+01 4.467420e+01 2.610280e+05 9.718244e-01 7.817853e+00 1.620105e+03 6.254486e-01 1.930276e+02 1.617536e+03  # [ No convergence ]
1.833000e+03 6.000000e+01 -1.707718e+02 3.382116e+05 9.743958e-04 3.550940e+01 1.796617e+03 1.895897e+01 1.941154e+02 1.811447e+03  # [ MuSqWrongsign ]
2.030000e+03 6.000000e+01 -2.607443e+02 4.261366e+05 5.996265e-05 4.150828e+01 1.988857e+03 2.163543e+01 1.949482e+02 2.005507e+03  # [ MuSqWrongsign ]
2.227000e+03 6.000000e+01 -3.398000e+02 5.244546e+05 5.938766e-04 4.404394e+01 2.182990e+03 2.249922e+01 1.955368e+02 2.199715e+03  # [ MuSqWrongsign ]
2.424000e+03 6.000000e+01 -4.175494e+02 6.341561e+05 5.006938e-04 4.552298e+01 2.377584e+03 2.295887e+01 1.959540e+02 2.394043e+03  # [ MuSqWrongsign ]
2.621000e+03 6.000000e+01 -4.932600e+02 7.548104e+05 7.505502e-04 4.647126e+01 2.572395e+03 2.323712e+01 1.962991e+02 2.588451e+03  # [ MuSqWrongsign ]
2.818000e+03 6.000000e+01 -5.684147e+02 8.866843e+05 3.639594e-04 4.713492e+01 2.767318e+03 2.342918e+01 1.965878e+02 2.782929e+03  # [ MuSqWrongsign ]
3.015000e+03 6.000000e+01 -6.429196e+02 1.029665e+06 7.432807e-04 4.762644e+01 2.962316e+03 2.356530e+01 1.968387e+02 2.977470e+03  # [ MuSqWrongsign ]
3.212000e+03 6.000000e+01 -7.183718e+02 1.184420e+06 4.224567e-04 4.800286e+01 3.157360e+03 2.367440e+01 1.970529e+02 3.172053e+03  # [ MuSqWrongsign ]
3.409000e+03 6.000000e+01 -7.945230e+02 1.350968e+06 6.208085e-04 4.830177e+01 3.352440e+03 2.376303e+01 1.972334e+02 3.366692e+03  # [ MuSqWrongsign ]
3.606000e+03 6.000000e+01 -8.706023e+02 1.528975e+06 4.023040e-04 4.853636e+01 3.547549e+03 2.383171e+01 1.974023e+02 3.561340e+03  # [ MuSqWrongsign ]
3.803000e+03 6.000000e+01 -9.474672e+02 1.718971e+06 2.219974e-04 4.872861e+01 3.742680e+03 2.388965e+01 1.975473e+02 3.756038e+03  # [ MuSqWrongsign ]
4.000000e+03 6.000000e+01 -1.024870e+03 1.920913e+06 2.730045e-04 4.888532e+01 3.937830e+03 2.393783e+01 1.976772e+02 3.950778e+03  # [ MuSqWrongsign ]
6.000000e+01 1.170000e+02 1.626724e+02 4.664144e+03 1.122298e-04 6.408887e+01 3.939013e+01 3.693176e+01 3.088615e+02 2.842510e+02  # 
2.570000e+02 1.170000e+02 1.691612e+02 1.114798e+04 3.202189e-04 6.679914e+01 2.202842e+02 3.826693e+01 3.199592e+02 3.720714e+02  # 
4.540000e+02 1.170000e+02 1.834114e+02 2.564947e+04 8.634432e-04 7.069642e+01 4.116336e+02 3.991588e+01 3.286128e+02 5.195346e+02  # 
6.510000e+02 1.170000e+02 1.999848e+02 4.791790e+04 9.436216e-04 7.437504e+01 6.044956e+02 4.134662e+01 3.343968e+02 6.912122e+02  # 
8.480000e+02 1.170000e+02 2.144880e+02 7.772415e+04 1.701900e-04 7.719712e+01 7.982172e+02 4.236264e+01 3.385039e+02 8.730276e+02  # 
1.045000e+03 1.170000e+02 2.237967e+02 1.148578e+05 6.424580e-04 7.903007e+01 9.925265e+02 4.300721e+01 3.415591e+02 1.059678e+03  # 
1.242000e+03 1.170000e+02 2.248279e+02 1.590897e+05 5.131663e-04 7.978495e+01 1.187305e+03 4.331239e+01 3.438542e+02 1.248936e+03  # 
1.439000e+03 1.170000e+02 2.187304e+02 2.104779e+05 8.248630e-04 7.963243e+01 1.382448e+03 4.330058e+01 3.457654e+02 1.439766e+03  # 
1.636000e+03 1.170000e+02 2.025711e+02 2.688640e+05 5.455219e-04 7.801555e+01 1.578109e+03 4.280266e+01 3.473513e+02 1.631594e+03  # 
1.833000e+03 1.170000e+02 1.755656e+02 3.342995e+05 5.948736e-04 7.396158e+01 1.774719e+03 4.135602e+01 3.487421e+02 1.824097e+03  # 
2.030000e+03 1.170000e+02 1.366716e+02 4.069061e+05 8.473493e-04 6.483458e+01 1.973912e+03 3.729706e+01 3.500972e+02 2.017068e+03  # 
2.227000e+03 1.170000e+02 8.469395e+01 4.869221e+05 1.009262e-01 4.425934e+01 2.181808e+03 2.446853e+01 3.516941e+02 2.210335e+03  # [ No convergence ]
2.424000e+03 1.170000e+02 -2.426395e+02 5.982556e+05 2.482247e-04 8.410383e+01 2.356601e+03 4.484643e+01 3.514548e+02 2.404081e+03  # [ MuSqWrongsign ]
2.621000e+03 1.170000e+02 -3.443624e+02 7.172193e+05 1.300778e-04 9.045324e+01 2.549927e+03 4.661722e+01 3.520567e+02 2.597941e+03  # [ MuSqWrongsign ]
2.818000e+03 1.170000e+02 -4.303517e+02 8.458403e+05 3.118568e-04 9.312014e+01 2.744346e+03 4.732314e+01 3.526436e+02 2.791965e+03  # [ MuSqWrongsign ]
3.015000e+03 1.170000e+02 -5.113951e+02 9.852320e+05 5.969085e-04 9.468789e+01 2.939072e+03 4.774730e+01 3.531847e+02 2.986122e+03  # [ MuSqWrongsign ]
3.212000e+03 1.170000e+02 -5.895338e+02 1.135463e+06 3.535342e-04 9.574603e+01 3.133947e+03 4.804017e+01 3.536793e+02 3.180395e+03  # [ MuSqWrongsign ]
3.409000e+03 1.170000e+02 -6.667784e+02 1.296994e+06 1.530580e-04 9.652431e+01 3.328907e+03 4.826673e+01 3.541254e+02 3.374762e+03  # [ MuSqWrongsign ]
3.606000e+03 1.170000e+02 -7.432445e+02 1.469755e+06 8.344380e-04 9.712638e+01 3.523927e+03 4.844493e+01 3.545389e+02 3.569211e+03  # [ MuSqWrongsign ]
3.803000e+03 1.170000e+02 -8.194410e+02 1.653916e+06 7.703461e-04 9.760893e+01 3.718991e+03 4.859161e+01 3.549204e+02 3.763729e+03  # [ MuSqWrongsign ]
4.000000e+03 1.170000e+02 -8.949410e+02 1.849185e+06 5.549887e-04 9.800763e+01 3.914090e+03 4.870741e+01 3.552819e+02 3.958309e+03  # [ MuSqWrongsign ]
6.000000e+01 1.740000e+02 2.396215e+02 1.075376e+04 4.701271e-04 1.134555e+02 2.539610e+01 6.340135e+01 4.394078e+02 4.010516e+02  # 
2.570000e+02 1.740000e+02 2.424524e+02 1.721767e+04 2.521216e-04 1.153493e+02 1.982821e+02 6.427537e+01 4.508301e+02 4.683148e+02  # 
4.540000e+02 1.740000e+02 2.489791e+02 3.163443e+04 4.142707e-04 1.178040e+02 3.888127e+02 6.516721e+01 4.618356e+02 5.913640e+02  # 
6.510000e+02 1.740000e+02 2.583525e+02 5.388321e+04 9.236035e-04 1.204402e+02 5.816052e+02 6.601644e+01 4.701700e+02 7.453256e+02  # 
8.480000e+02 1.740000e+02 2.680014e+02 8.376469e+04 7.136737e-04 1.228341e+02 7.752231e+02 6.675936e+01 4.764125e+02 9.153512e+02  # 
1.045000e+03 1.740000e+02 2.753696e+02 1.210792e+05 7.007954e-04 1.247022e+02 9.693191e+02 6.736019e+01 4.811942e+02 1.094019e+03  # 
1.242000e+03 1.740000e+02 2.786682e+02 1.656719e+05 2.999280e-05 1.259522e+02 1.163777e+03 6.778298e+01 4.849918e+02 1.277672e+03  # 
1.439000e+03 1.740000e+02 2.767529e+02 2.174397e+05 8.235320e-04 1.265070e+02 1.358516e+03 6.803322e+01 4.880994e+02 1.464394e+03  # 
1.636000e+03 1.740000e+02 2.683909e+02 2.762806e+05 2.461423e-04 1.262160e+02 1.553531e+03 6.807472e+01 4.906952e+02 1.653116e+03  # 
1.833000e+03 1.740000e+02 2.525947e+02 3.421614e+05 5.822336e-04 1.247309e+02 1.748873e+03 6.782924e+01 4.929143e+02 1.843209e+03  # 
2.030000e+03 1.740000e+02 2.277341e+02 4.149906e+05 9.539193e-05 1.211517e+02 1.944765e+03 6.705666e+01 4.948519e+02 2.034277e+03  # 
2.227000e+03 1.740000e+02 1.916993e+02 4.947821e+05 9.216814e-04 1.131307e+02 2.141941e+03 6.500908e+01 4.965795e+02 2.226059e+03  # 
2.424000e+03 1.740000e+02 1.429525e+02 5.816364e+05 2.823584e-04 9.501595e+01 2.343430e+03 5.863352e+01 4.982334e+02 2.418380e+03  # 
2.621000e+03 1.740000e+02 1.237819e+02 6.774255e+05 1.829734e-01 8.524369e+01 2.543255e+03 5.374452e+01 5.007219e+02 2.611106e+03  # [ No convergence ]
2.818000e+03 1.740000e+02 -2.808635e+02 8.121412e+05 8.244299e-04 1.306089e+02 2.722779e+03 6.954220e+01 5.002539e+02 2.804236e+03  # [ MuSqWrongsign ]
3.015000e+03 1.740000e+02 -3.856437e+02 9.509252e+05 2.568051e-04 1.381755e+02 2.916216e+03 7.123187e+01 5.011492e+02 2.997609e+03  # [ MuSqWrongsign ]
3.212000e+03 1.740000e+02 -4.742081e+02 1.099045e+06 1.277667e-04 1.413251e+02 3.110627e+03 7.196776e+01 5.020053e+02 3.191202e+03  # [ MuSqWrongsign ]
3.409000e+03 1.740000e+02 -5.567657e+02 1.257646e+06 7.132754e-04 1.431760e+02 3.305333e+03 7.242653e+01 5.028042e+02 3.384979e+03  # [ MuSqWrongsign ]
3.606000e+03 1.740000e+02 -6.363769e+02 1.427121e+06 1.209733e-04 1.444434e+02 3.500178e+03 7.276387e+01 5.035315e+02 3.578912e+03  # [ MuSqWrongsign ]
3.803000e+03 1.740000e+02 -7.155255e+02 1.608240e+06 9.188271e-04 1.453936e+02 3.695101e+03 7.304190e+01 5.041823e+02 3.772977e+03  # [ MuSqWrongsign ]
4.000000e+03 1.740000e+02 -7.913361e+02 1.799380e+06 9.218564e-04 1.461205e+02 3.890100e+03 7.324426e+01 5.048460e+02 3.967151e+03  # [ MuSqWrongsign ]
6.000000e+01 2.310000e+02 3.116878e+02 1.909692e+04 3.246998e-04 1.619006e+02 1.652202e+01 8.828505e+01 5.673975e+02 5.154263e+02  # 
2.570000e+02 2.310000e+02 3.131572e+02 2.555472e+04 4.585147e-04 1.635463e+02 1.793241e+02 8.905687e+01 5.775923e+02 5.701883e+02  # 
4.540000e+02 2.310000e+02 3.159600e+02 3.988088e+04 3.629880e-04 1.654596e+02 3.675766e+02 8.981889e+01 5.903832e+02 6.749348e+02  # 
6.510000e+02 2.310000e+02 3.202504e+02 6.199992e+04 6.566926e-04 1.674675e+02 5.595052e+02 9.055052e+01 6.004169e+02 8.122625e+02  # 
8.480000e+02 2.310000e+02 3.255231e+02 9.182301e+04 8.106403e-04 1.694292e+02 7.527054e+02 9.117095e+01 6.084729e+02 9.696070e+02  # 
1.045000e+03 2.310000e+02 3.301787e+02 1.291831e+05 2.941216e-04 1.711372e+02 9.465043e+02 9.171613e+01 6.149243e+02 1.138941e+03  # 
1.242000e+03 2.310000e+02 3.319064e+02 1.738440e+05 4.625249e-05 1.724030e+02 1.140662e+03 9.219591e+01 6.200588e+02 1.315630e+03  # 
1.439000e+03 2.310000e+02 3.306158e+02 2.257958e+05 6.689178e-04 1.732339e+02 1.335124e+03 9.253748e+01 6.243669e+02 1.497104e+03  # 
1.636000e+03 2.310000e+02 3.247364e+02 2.848882e+05 6.574084e-04 1.734474e+02 1.529820e+03 9.275720e+01 6.279986e+02 1.681765e+03  # 
1.833000e+03 2.310000e+02 3.131283e+02 3.510021e+05 8.815985e-04 1.728354e+02 1.724761e+03 9.280651e+01 6.311135e+02 1.868646e+03  # 
2.030000e+03 2.310000e+02 2.950753e+02 4.241214e+05 3.418076e-05 1.710003e+02 1.919975e+03 9.263226e+01 6.338329e+02 2.057125e+03  # 
2.227000e+03 2.310000e+02 2.692743e+02 5.041889e+05 5.648216e-04 1.670262e+02 2.115622e+03 9.205871e+01 6.362402e+02 2.246790e+03  # 
2.424000e+03 2.310000e+02 2.339194e+02 5.911433e+05 1.989681e-04 1.586240e+02 2.312162e+03 9.060979e+01 6.384270e+02 2.437357e+03  # 
2.621000e+03 2.310000e+02 1.856414e+02 6.849251e+05 7.761796e-05 1.396703e+02 2.511478e+03 8.639804e+01 6.404005e+02 2.628616e+03  # 
2.818000e+03 2.310000e+02 1.215079e+02 7.857221e+05 2.917865e-04 9.910790e+01 2.723797e+03 6.916505e+01 6.424036e+02 2.820426e+03  # 
3.015000e+03 2.310000e+02 -2.129177e+02 9.155441e+05 5.307497e-05 1.526719e+02 2.898356e+03 8.975241e+01 6.435002e+02 3.012685e+03  # [ MuSqWrongsign ]
3.212000e+03 2.310000e+02 -3.528536e+02 1.067541e+06 1.287308e-05 1.810166e+02 3.088159e+03 9.508211e+01 6.445840e+02 3.205320e+03  # [ MuSqWrongsign ]
3.409000e+03 2.310000e+02 -4.523869e+02 1.226000e+06 3.812409e-04 1.872780e+02 3.282074e+03 9.631039e+01 6.457065e+02 3.398258e+03  # [ MuSqWrongsign ]
3.606000e+03 2.310000e+02 -5.399172e+02 1.393930e+06 6.643567e-04 1.902630e+02 3.476583e+03 9.695791e+01 6.467880e+02 3.591453e+03  # [ MuSqWrongsign ]
3.803000e+03 2.310000e+02 -6.221152e+02 1.572234e+06 2.455954e-04 1.921241e+02 3.671309e+03 9.740487e+01 6.477858e+02 3.784865e+03  # [ MuSqWrongsign ]
4.000000e+03 2.310000e+02 -7.022049e+02 1.761652e+06 1.085589e-04 1.934419e+02 3.866149e+03 9.775421e+01 6.487192e+02 3.978458e+03  # [ MuSqWrongsign ]
6.000000e+01 2.880000e+02 3.808599e+02 2.963760e+04 2.232833e-04 2.097880e+02 9.793785e+00 1.127800e+02 6.939502e+02 6.278807e+02  # 
2.570000e+02 2.880000e+02 3.815053e+02 3.606896e+04 3.311377e-04 2.113306e+02 1.622037e+02 1.135800e+02 7.025054e+02 6.739711e+02  # 
4.540000e+02 2.880000e+02 3.823753e+02 5.031688e+04 2.699070e-04 2.130447e+02 3.474494e+02 1.143162e+02 7.156558e+02 7.651599e+02  # 
6.510000e+02 2.880000e+02 3.837970e+02 7.232276e+04 5.071383e-05 2.147862e+02 5.381290e+02 1.150099e+02 7.271745e+02 8.882786e+02  # 
8.480000e+02 2.880000e+02 3.856699e+02 1.020117e+05 2.437112e-05 2.164733e+02 7.306350e+02 1.156272e+02 7.366121e+02 1.033315e+03  # 
1.045000e+03 2.880000e+02 3.874512e+02 1.392916e+05 7.448645e-04 2.180077e+02 9.240064e+02 1.161583e+02 7.444603e+02 1.192836e+03  # 
1.242000e+03 2.880000e+02 3.876686e+02 1.839734e+05 7.097864e-04 2.192689e+02 1.117843e+03 1.166468e+02 7.509241e+02 1.361848e+03  # 
1.439000e+03 2.880000e+02 3.857502e+02 2.359879e+05 1.649145e-04 2.202106e+02 1.312026e+03 1.170397e+02 7.563852e+02 1.537285e+03  # 
1.636000e+03 2.880000e+02 3.810381e+02 2.952600e+05 6.786646e-04 2.207521e+02 1.506472e+03 1.173295e+02 7.610891e+02 1.717168e+03  # 
1.833000e+03 2.880000e+02 3.696270e+02 3.613244e+05 6.669212e-04 2.204332e+02 1.701092e+03 1.175797e+02 7.649411e+02 1.900139e+03  # 
2.030000e+03 2.880000e+02 3.551245e+02 4.346593e+05 3.438734e-04 2.194620e+02 1.895969e+03 1.176342e+02 7.684643e+02 2.085470e+03  # 
2.227000e+03 2.880000e+02 3.335553e+02 5.147985e+05 6.692728e-04 2.169555e+02 2.091116e+03 1.174810e+02 7.715542e+02 2.272519e+03  # 
2.424000e+03 2.880000e+02 3.057965e+02 6.019569e+05 8.190814e-04 2.121132e+02 2.286630e+03 1.169964e+02 7.743331e+02 2.460894e+03  # 
2.621000e+03 2.880000e+02 2.687398e+02 6.959049e+05 9.527722e-04 2.020213e+02 2.482935e+03 1.157490e+02 7.768922e+02 2.650306e+03  # 
2.818000e+03 2.880000e+02 2.201628e+02 7.966079e+05 2.516710e-04 1.804725e+02 2.681412e+03 1.123473e+02 7.792376e+02 2.840533e+03  # 
3.015000e+03 2.880000e+02 1.566922e+02 9.040953e+05 5.408642e-05 1.373277e+02 2.889751e+03 9.908226e+01 7.815144e+02 3.031422e+03  # 
3.212000e+03 2.880000e+02 1.021944e+02 1.020729e+06 3.046095e-01 9.118723e+01 3.114525e+03 6.932706e+01 7.839750e+02 3.222872e+03  # [ No convergence ]
3.409000e+03 2.880000e+02 -3.275619e+02 1.194109e+06 4.205577e-04 2.195004e+02 3.260303e+03 1.187752e+02 7.844871e+02 3.414693e+03  # [ MuSqWrongsign ]
3.606000e+03 2.880000e+02 -4.387971e+02 1.363547e+06 1.188517e-04 2.323044e+02 3.453470e+03 1.207440e+02 7.858472e+02 3.606940e+03  # [ MuSqWrongsign ]
3.803000e+03 2.880000e+02 -5.326558e+02 1.541802e+06 3.731675e-04 2.370316e+02 3.647731e+03 1.216322e+02 7.871629e+02 3.799511e+03  # [ MuSqWrongsign ]
4.000000e+03 2.880000e+02 -6.186328e+02 1.730014e+06 1.242029e-04 2.396424e+02 3.842325e+03 1.222033e+02 7.884012e+02 3.992355e+03  # [ MuSqWrongsign ]
6.000000e+01 3.450000e+02 4.478663e+02 4.230419e+04 3.943413e-04 2.573377e+02 4.079483e+00 1.372175e+02 8.187061e+02 7.386447e+02  # 
2.570000e+02 3.450000e+02 4.481757e+02 4.873500e+04 5.914469e-04 2.588375e+02 1.465747e+02 1.380066e+02 8.262513e+02 7.785602e+02  # 
4.540000e+02 3.450000e+02 4.477716e+02 6.288294e+04 1.519714e-04 2.604889e+02 3.282408e+02 1.388089e+02 8.387567e+02 8.592148e+02  # 
6.510000e+02 3.450000e+02 4.476545e+02 8.481714e+04 6.425210e-04 2.621180e+02 5.174249e+02 1.394458e+02 8.514005e+02 9.705863e+02  # 
8.480000e+02 3.450000e+02 4.472326e+02 1.143620e+05 4.630392e-04 2.636877e+02 7.090479e+02 1.400936e+02 8.619928e+02 1.104349e+03  # 
1.045000e+03 3.450000e+02 4.463259e+02 1.514563e+05 3.101622e-04 2.651075e+02 9.018217e+02 1.406908e+02 8.708867e+02 1.254134e+03  # 
1.242000e+03 3.450000e+02 4.445907e+02 1.960333e+05 1.025845e-04 2.663260e+02 1.095260e+03 1.412089e+02 8.784762e+02 1.415173e+03  # 
1.439000e+03 3.450000e+02 4.411195e+02 2.479568e+05 2.191844e-04 2.672697e+02 1.289118e+03 1.416587e+02 8.849671e+02 1.584103e+03  # 
1.636000e+03 3.450000e+02 4.349029e+02 3.070845e+05 4.751795e-04 2.678485e+02 1.483281e+03 1.420338e+02 8.905428e+02 1.758657e+03  # 
1.833000e+03 3.450000e+02 4.256944e+02 3.733931e+05 6.661517e-04 2.679796e+02 1.677689e+03 1.423176e+02 8.954223e+02 1.937323e+03  # 
2.030000e+03 3.450000e+02 4.118808e+02 4.466591e+05 9.741318e-04 2.673737e+02 1.872299e+03 1.425146e+02 8.996926e+02 2.119030e+03  # 
2.227000e+03 3.450000e+02 3.939221e+02 5.270275e+05 1.658266e-04 2.658609e+02 2.067131e+03 1.425672e+02 9.035132e+02 2.303060e+03  # 
2.424000e+03 3.450000e+02 3.697040e+02 6.142010e+05 2.823989e-04 2.625878e+02 2.262214e+03 1.424319e+02 9.069420e+02 2.488875e+03  # 
2.621000e+03 3.450000e+02 3.392900e+02 7.083453e+05 9.961461e-04 2.563797e+02 2.457670e+03 1.419670e+02 9.100515e+02 2.676098e+03  # 
2.818000e+03 3.450000e+02 2.992011e+02 8.090413e+05 7.948778e-05 2.433916e+02 2.653881e+03 1.407826e+02 9.128910e+02 2.864440e+03  # 
3.015000e+03 3.450000e+02 2.473301e+02 9.163717e+05 2.939200e-04 2.163677e+02 2.852237e+03 1.374763e+02 9.155495e+02 3.053695e+03  # 
3.212000e+03 3.450000e+02 1.835592e+02 1.030631e+06 7.199634e-04 1.687698e+02 3.059364e+03 1.254016e+02 9.180863e+02 3.243696e+03  # 
3.409000e+03 3.450000e+02 1.059525e+02 1.156247e+06 9.461608e-01 9.889368e+01 3.300311e+03 7.957226e+01 9.207156e+02 3.434257e+03  # [ No convergence ]
3.606000e+03 3.450000e+02 -3.091982e+02 1.330371e+06 7.030151e-04 2.495324e+02 3.432742e+03 1.422282e+02 9.217332e+02 3.625383e+03  # [ MuSqWrongsign ]
3.803000e+03 3.450000e+02 -4.332603e+02 1.511637e+06 7.479145e-05 2.761485e+02 3.624790e+03 1.453054e+02 9.232898e+02 3.816934e+03  # [ MuSqWrongsign ]
4.000000e+03 3.450000e+02 -5.319281e+02 1.700193e+06 6.871748e-04 2.834496e+02 3.818798e+03 1.464325e+02 9.248238e+02 4.008871e+03  # [ MuSqWrongsign ]
6.000000e+01 4.020000e+02 5.132003e+02 5.704942e+04 3.012564e-04 3.046758e+02 -1.108732e+00 1.616949e+02 9.419958e+02 8.479927e+02  # 
2.570000e+02 4.020000e+02 5.131131e+02 6.343992e+04 4.827971e-04 3.061561e+02 1.320700e+02 1.625492e+02 9.485938e+02 8.830785e+02  # 
4.540000e+02 4.020000e+02 5.123989e+02 7.759306e+04 4.861663e-04 3.077787e+02 3.099385e+02 1.632664e+02 9.610135e+02 9.557263e+02  # 
6.510000e+02 4.020000e+02 5.108397e+02 9.936763e+04 1.720999e-04 3.093859e+02 4.972514e+02 1.639951e+02 9.732849e+02 1.057055e+03  # 
8.480000e+02 4.020000e+02 5.089589e+02 1.287900e+05 2.513071e-04 3.109039e+02 6.878718e+02 1.646483e+02 9.851206e+02 1.180872e+03  # 
1.045000e+03 4.020000e+02 5.065297e+02 1.657662e+05 5.466088e-04 3.122887e+02 8.800048e+02 1.652546e+02 9.950940e+02 1.321563e+03  # 
1.242000e+03 4.020000e+02 5.031154e+02 2.101926e+05 4.023738e-04 3.135048e+02 1.072976e+03 1.658076e+02 1.003653e+03 1.474669e+03  # 
1.439000e+03 4.020000e+02 4.976121e+02 2.618740e+05 9.222329e-04 3.144518e+02 1.266411e+03 1.663724e+02 1.010911e+03 1.636808e+03  # 
1.636000e+03 4.020000e+02 4.919656e+02 3.211413e+05 1.312748e-04 3.152177e+02 1.460365e+03 1.667032e+02 1.017611e+03 1.805859e+03  # 
1.833000e+03 4.020000e+02 4.826393e+02 3.874087e+05 6.085598e-04 3.155311e+02 1.654500e+03 1.670716e+02 1.023300e+03 1.979804e+03  # 
2.030000e+03 4.020000e+02 4.710548e+02 4.609277e+05 2.988594e-04 3.154324e+02 1.848906e+03 1.673093e+02 1.028454e+03 2.157584e+03  # 
2.227000e+03 4.020000e+02 4.524283e+02 5.409526e+05 9.248323e-04 3.142654e+02 2.043433e+03 1.675581e+02 1.032751e+03 2.338173e+03  # 
2.424000e+03 4.020000e+02 4.309646e+02 6.282105e+05 1.387255e-04 3.120539e+02 2.238221e+03 1.676152e+02 1.036813e+03 2.521114e+03  # 
2.621000e+03 4.020000e+02 4.037033e+02 7.222880e+05 2.205922e-04 3.077227e+02 2.433266e+03 1.674794e+02 1.040478e+03 2.705856e+03  # 
2.818000e+03 4.020000e+02 3.696074e+02 8.231336e+05 4.963436e-04 2.993173e+02 2.628698e+03 1.670051e+02 1.043843e+03 2.892053e+03  # 
3.015000e+03 4.020000e+02 3.273743e+02 9.306458e+05 8.737279e-04 2.827745e+02 2.824865e+03 1.658302e+02 1.046973e+03 3.079436e+03  # 
3.212000e+03 4.020000e+02 2.743000e+02 1.044809e+06 2.495796e-04 2.508511e+02 3.023018e+03 1.626996e+02 1.049871e+03 3.267786e+03  # 
3.409000e+03 4.020000e+02 2.056608e+02 1.165268e+06 9.207694e-04 1.954540e+02 3.230642e+03 1.501105e+02 1.052665e+03 3.456951e+03  # 
3.606000e+03 4.020000e+02 1.257849e+02 1.293040e+06 9.587425e-04 1.211388e+02 3.473674e+03 1.020815e+02 1.055729e+03 3.646835e+03  # 
3.803000e+03 4.020000e+02 -2.965185e+02 1.475953e+06 2.465666e-04 2.671608e+02 3.605647e+03 1.652641e+02 1.056891e+03 3.837125e+03  # [ MuSqWrongsign ]
4.000000e+03 4.020000e+02 -4.368076e+02 1.670824e+06 5.970525e-04 3.187561e+02 3.795980e+03 1.700496e+02 1.058577e+03 4.027985e+03  # [ MuSqWrongsign ]
6.000000e+01 4.590000e+02 5.771983e+02 7.383737e+04 3.338045e-04 3.518883e+02 -5.991748e+00 1.862312e+02 1.064053e+03 9.561447e+02  # 
2.570000e+02 4.590000e+02 5.770418e+02 8.023666e+04 2.686486e-04 3.533434e+02 1.186973e+02 1.870669e+02 1.070096e+03 9.876283e+02  # 
4.540000e+02 4.590000e+02 5.757125e+02 9.429555e+04 3.266440e-04 3.549635e+02 2.923067e+02 1.878878e+02 1.081656e+03 1.053352e+03  # 
6.510000e+02 4.590000e+02 5.736338e+02 1.160204e+05 6.573201e-04 3.565613e+02 4.776765e+02 1.885729e+02 1.094479e+03 1.146607e+03  # 
8.480000e+02 4.590000e+02 5.705740e+02 1.452833e+05 2.933013e-04 3.580799e+02 6.671102e+02 1.892822e+02 1.106130e+03 1.261574e+03  # 
1.045000e+03 4.590000e+02 5.669308e+02 1.821127e+05 5.273303e-04 3.594898e+02 8.585094e+02 1.899020e+02 1.117357e+03 1.393833e+03  # 
1.242000e+03 4.590000e+02 5.623803e+02 2.264085e+05 7.191333e-04 3.607339e+02 1.050963e+03 1.904752e+02 1.126825e+03 1.539328e+03  # 
1.439000e+03 4.590000e+02 5.560647e+02 2.779872e+05 8.425193e-04 3.617497e+02 1.244017e+03 1.910558e+02 1.134993e+03 1.694809e+03  # 
1.636000e+03 4.590000e+02 5.479274e+02 3.368363e+05 8.645340e-04 3.625069e+02 1.437524e+03 1.915742e+02 1.142176e+03 1.857942e+03  # 
1.833000e+03 4.590000e+02 5.395268e+02 4.032562e+05 1.525171e-04 3.630519e+02 1.631502e+03 1.918701e+02 1.148901e+03 2.027090e+03  # 
2.030000e+03 4.590000e+02 5.256293e+02 4.762797e+05 3.700047e-05 3.629517e+02 1.825560e+03 1.923018e+02 1.154489e+03 2.200534e+03  # 
2.227000e+03 4.590000e+02 5.096782e+02 5.565696e+05 2.679383e-04 3.623482e+02 2.019918e+03 1.925626e+02 1.159665e+03 2.377570e+03  # 
2.424000e+03 4.590000e+02 4.901948e+02 6.438871e+05 3.348905e-04 3.608679e+02 2.214488e+03 1.927151e+02 1.164381e+03 2.557394e+03  # 
2.621000e+03 4.590000e+02 4.653143e+02 7.379522e+05 2.820885e-04 3.577583e+02 2.409243e+03 1.927712e+02 1.168615e+03 2.739416e+03  # 
2.818000e+03 4.590000e+02 4.341883e+02 8.386959e+05 5.164885e-04 3.517144e+02 2.604256e+03 1.926371e+02 1.172433e+03 2.923220e+03  # 
3.015000e+03 4.590000e+02 3.981772e+02 9.464466e+05 4.668668e-04 3.408104e+02 2.799690e+03 1.921218e+02 1.176102e+03 3.108535e+03  # 
3.212000e+03 4.590000e+02 3.529851e+02 1.060653e+06 5.884013e-04 3.193554e+02 2.995863e+03 1.909132e+02 1.179443e+03 3.295046e+03  # 
3.409000e+03 4.590000e+02 2.965646e+02 1.181268e+06 1.716081e-04 2.804823e+02 3.194174e+03 1.875975e+02 1.182584e+03 3.482573e+03  # 
3.606000e+03 4.590000e+02 2.246374e+02 1.308093e+06 4.201508e-04 2.185045e+02 3.403012e+03 1.737722e+02 1.185611e+03 3.670963e+03  # 
3.803000e+03 4.590000e+02 1.326509e+02 1.441155e+06 2.691393e-02 1.303181e+02 3.658364e+03 1.134152e+02 1.188886e+03 3.860122e+03  # [ No convergence ]
4.000000e+03 4.590000e+02 -2.898759e+02 1.630993e+06 5.003008e-04 2.761719e+02 3.779116e+03 1.877822e+02 1.190337e+03 4.049706e+03  # [ MuSqWrongsign ]
6.000000e+01 5.160000e+02 6.399551e+02 9.260089e+04 5.290743e-04 3.990332e+02 -1.075425e+01 2.108885e+02 1.184874e+03 1.063140e+03  # 
2.570000e+02 5.160000e+02 6.398038e+02 9.902307e+04 3.030012e-04 4.004446e+02 1.062006e+02 2.116945e+02 1.190573e+03 1.091778e+03  # 
4.540000e+02 5.160000e+02 6.382617e+02 1.130447e+05 2.118714e-04 4.020961e+02 2.754676e+02 2.125129e+02 1.201380e+03 1.151875e+03  # 
6.510000e+02 5.160000e+02 6.355580e+02 1.346500e+05 2.452291e-04 4.037054e+02 4.585977e+02 2.132678e+02 1.214364e+03 1.238115e+03  # 
8.480000e+02 5.160000e+02 6.318549e+02 1.638083e+05 2.340561e-04 4.052167e+02 6.467604e+02 2.139921e+02 1.226449e+03 1.345440e+03  # 
1.045000e+03 5.160000e+02 6.273510e+02 2.004991e+05 1.577813e-04 4.066498e+02 8.373369e+02 2.146280e+02 1.237997e+03 1.470029e+03  # 
1.242000e+03 5.160000e+02 6.218129e+02 2.446324e+05 2.737271e-04 4.079317e+02 1.029200e+03 2.152343e+02 1.248331e+03 1.608310e+03  # 
1.439000e+03 5.160000e+02 6.144516e+02 2.960117e+05 2.465250e-04 4.090098e+02 1.221783e+03 2.158800e+02 1.257214e+03 1.757232e+03  # 
1.636000e+03 5.160000e+02 6.060169e+02 3.547958e+05 3.426368e-04 4.098738e+02 1.414984e+03 2.163892e+02 1.265256e+03 1.914663e+03  # 
1.833000e+03 5.160000e+02 5.962233e+02 4.209193e+05 5.312067e-04 4.104871e+02 1.608629e+03 2.167824e+02 1.272560e+03 2.078713e+03  # 
2.030000e+03 5.160000e+02 5.843183e+02 4.942273e+05 5.575727e-04 4.107685e+02 1.802546e+03 2.171409e+02 1.279088e+03 2.247883e+03  # 
2.227000e+03 5.160000e+02 5.673554e+02 5.741423e+05 6.826561e-05 4.103499e+02 1.996591e+03 2.175656e+02 1.284710e+03 2.421010e+03  # 
2.424000e+03 5.160000e+02 5.514345e+02 6.619263e+05 2.392725e-04 4.096332e+02 2.191025e+03 2.177014e+02 1.290308e+03 2.597609e+03  # 
2.621000e+03 5.160000e+02 5.254411e+02 7.553922e+05 2.238954e-04 4.070789e+02 2.385458e+03 2.179853e+02 1.294801e+03 2.776597e+03  # 
2.818000e+03 5.160000e+02 4.979127e+02 8.563036e+05 3.103704e-05 4.029140e+02 2.580212e+03 2.180076e+02 1.299224e+03 2.957858e+03  # 
3.015000e+03 5.160000e+02 4.645662e+02 9.638977e+05 2.152673e-04 3.950217e+02 2.775220e+03 2.178430e+02 1.303301e+03 3.140885e+03  # 
3.212000e+03 5.160000e+02 4.244842e+02 1.078112e+06 1.981074e-04 3.800638e+02 2.970648e+03 2.173096e+02 1.307075e+03 3.325380e+03  # 
3.409000e+03 5.160000e+02 3.759141e+02 1.198789e+06 4.686676e-04 3.523824e+02 3.166898e+03 2.159954e+02 1.310625e+03 3.511114e+03  # 
3.606000e+03 5.160000e+02 3.165410e+02 1.325926e+06 7.399498e-04 3.067086e+02 3.365488e+03 2.123760e+02 1.313953e+03 3.697887e+03  # 
3.803000e+03 5.160000e+02 2.408188e+02 1.458954e+06 4.414698e-04 2.381830e+02 3.576591e+03 1.962634e+02 1.317190e+03 3.885561e+03  # 
4.000000e+03 5.160000e+02 1.370592e+02 1.597235e+06 7.247103e-02 1.365341e+02 3.846152e+03 1.216963e+02 1.320564e+03 4.074027e+03  # [ No convergence ]
6.000000e+01 5.730000e+02 7.018547e+02 1.133704e+05 7.034180e-04 4.461085e+02 -1.538746e+01 2.355930e+02 1.304888e+03 1.169318e+03  # 
2.570000e+02 5.730000e+02 7.017491e+02 1.198256e+05 4.159919e-04 4.474678e+02 9.454191e+01 2.363616e+02 1.310092e+03 1.195640e+03  # 
4.540000e+02 5.730000e+02 6.997751e+02 1.337285e+05 3.834313e-04 4.491475e+02 2.592145e+02 2.373064e+02 1.320172e+03 1.250757e+03  # 
6.510000e+02 5.730000e+02 6.968842e+02 1.552930e+05 1.626163e-04 4.507681e+02 4.400381e+02 2.380366e+02 1.333295e+03 1.331139e+03  # 
8.480000e+02 5.730000e+02 6.929363e+02 1.843988e+05 5.010491e-04 4.523278e+02 6.268946e+02 2.386982e+02 1.345833e+03 1.431837e+03  # 
1.045000e+03 5.730000e+02 6.873270e+02 2.208270e+05 1.693222e-04 4.537881e+02 8.164319e+02 2.394861e+02 1.357164e+03 1.549264e+03  # 
1.242000e+03 5.730000e+02 6.812638e+02 2.648539e+05 6.929306e-04 4.551236e+02 1.007701e+03 2.400675e+02 1.368388e+03 1.680888e+03  # 
1.439000e+03 5.730000e+02 6.734938e+02 3.161302e+05 1.136627e-04 4.562744e+02 1.199832e+03 2.407090e+02 1.378089e+03 1.823602e+03  # 
1.636000e+03 5.730000e+02 6.649782e+02 3.748789e+05 9.912644e-04 4.572526e+02 1.392718e+03 2.411845e+02 1.386952e+03 1.975447e+03  # 
1.833000e+03 5.730000e+02 6.539281e+02 4.406641e+05 7.819942e-04 4.579577e+02 1.585946e+03 2.417306e+02 1.394685e+03 2.134307e+03  # 
2.030000e+03 5.730000e+02 6.412056e+02 5.137057e+05 4.399153e-04 4.583495e+02 1.779569e+03 2.421697e+02 1.401778e+03 2.298971e+03  # 
2.227000e+03 5.730000e+02 6.264862e+02 5.939405e+05 3.389033e-04 4.583327e+02 1.973489e+03 2.425222e+02 1.408311e+03 2.468285e+03  # 
2.424000e+03 5.730000e+02 6.068355e+02 6.807222e+05 7.920990e-04 4.575764e+02 2.167543e+03 2.429195e+02 1.413974e+03 2.641192e+03  # 
2.621000e+03 5.730000e+02 5.884357e+02 7.754590e+05 2.541579e-04 4.564222e+02 2.361981e+03 2.430265e+02 1.419672e+03 2.817357e+03  # 
2.818000e+03 5.730000e+02 5.592753e+02 8.755749e+05 1.535186e-04 4.529347e+02 2.556387e+03 2.433120e+02 1.424255e+03 2.995755e+03  # 
3.015000e+03 5.730000e+02 5.284689e+02 9.831247e+05 6.059585e-04 4.471713e+02 2.751111e+03 2.433386e+02 1.428798e+03 3.176354e+03  # 
3.212000e+03 5.730000e+02 4.922057e+02 1.097367e+06 3.173005e-05 4.365222e+02 2.946126e+03 2.431393e+02 1.433012e+03 3.358683e+03  # 
3.409000e+03 5.730000e+02 4.488123e+02 1.218108e+06 8.703515e-05 4.165311e+02 3.141573e+03 2.425624e+02 1.436941e+03 3.542471e+03  # 
3.606000e+03 5.730000e+02 3.967819e+02 1.345243e+06 1.769513e-04 3.818608e+02 3.337926e+03 2.411223e+02 1.440649e+03 3.727502e+03  # 
3.803000e+03 5.730000e+02 3.335353e+02 1.478582e+06 4.997973e-05 3.289539e+02 3.537065e+03 2.369292e+02 1.444176e+03 3.913596e+03  # 
4.000000e+03 5.730000e+02 2.538116e+02 1.617717e+06 3.610635e-04 2.541388e+02 3.752007e+03 2.169552e+02 1.447605e+03 4.100613e+03  # 
6.000000e+01 6.300000e+02 7.630493e+02 1.361372e+05 4.191341e-04 4.931655e+02 -1.989637e+01 2.603073e+02 1.424484e+03 1.274798e+03  # 
2.570000e+02 6.300000e+02 7.626304e+02 1.425059e+05 3.676746e-04 4.944818e+02 8.349327e+01 2.611862e+02 1.429074e+03 1.298856e+03  # 
4.540000e+02 6.300000e+02 7.609821e+02 1.565043e+05 6.207528e-04 4.961791e+02 2.438024e+02 2.619820e+02 1.438596e+03 1.350260e+03  # 
6.510000e+02 6.300000e+02 7.576318e+02 1.779159e+05 1.942623e-04 4.978434e+02 4.220362e+02 2.628255e+02 1.451281e+03 1.425196e+03  # 
8.480000e+02 6.300000e+02 7.530949e+02 2.068488e+05 3.239300e-04 4.994055e+02 6.073027e+02 2.636041e+02 1.464027e+03 1.519871e+03  # 
1.045000e+03 6.300000e+02 7.474620e+02 2.432577e+05 2.026246e-04 5.008994e+02 7.959630e+02 2.643001e+02 1.475936e+03 1.631204e+03  # 
1.242000e+03 6.300000e+02 7.407563e+02 2.871001e+05 1.469324e-04 5.023019e+02 9.865125e+02 2.649255e+02 1.487064e+03 1.756527e+03  # 
1.439000e+03 6.300000e+02 7.329866e+02 3.383585e+05 9.414304e-04 5.035142e+02 1.178205e+03 2.655047e+02 1.497881e+03 1.893440e+03  # 
1.636000e+03 6.300000e+02 7.229022e+02 3.966589e+05 1.648080e-04 5.045656e+02 1.370508e+03 2.661920e+02 1.507018e+03 2.039532e+03  # 
1.833000e+03 6.300000e+02 7.118476e+02 4.623776e+05 5.857885e-04 5.053756e+02 1.563469e+03 2.667036e+02 1.515526e+03 2.193491e+03  # 
2.030000e+03 6.300000e+02 6.988383e+02 5.352436e+05 5.067022e-04 5.059041e+02 1.756786e+03 2.672082e+02 1.523180e+03 2.353641e+03  # 
2.227000e+03 6.300000e+02 6.830496e+02 6.150633e+05 4.940277e-04 5.060437e+02 1.950409e+03 2.676677e+02 1.530098e+03 2.518845e+03  # 
2.424000e+03 6.300000e+02 6.664640e+02 7.023544e+05 8.975519e-04 5.057798e+02 2.144372e+03 2.679704e+02 1.536695e+03 2.688345e+03  # 
2.621000e+03 6.300000e+02 6.438643e+02 7.958504e+05 7.083496e-04 5.045638e+02 2.338416e+03 2.683653e+02 1.542342e+03 2.861074e+03  # 
2.818000e+03 6.300000e+02 6.193571e+02 8.966164e+05 6.099712e-04 5.022748e+02 2.532724e+03 2.686055e+02 1.547779e+03 3.036758e+03  # 
3.015000e+03 6.300000e+02 5.904957e+02 1.004103e+06 9.162997e-05 4.980047e+02 2.727233e+03 2.687444e+02 1.552769e+03 3.214795e+03  # 
3.212000e+03 6.300000e+02 5.567755e+02 1.118272e+06 4.213987e-04 4.901152e+02 2.921961e+03 2.687426e+02 1.557422e+03 3.394833e+03  # 
3.409000e+03 6.300000e+02 5.171122e+02 1.238975e+06 5.846853e-04 4.754074e+02 3.116975e+03 2.685203e+02 1.561763e+03 3.576558e+03  # 
3.606000e+03 6.300000e+02 4.709612e+02 1.366291e+06 1.456768e-04 4.495165e+02 3.312470e+03 2.678699e+02 1.565854e+03 3.759727e+03  # 
3.803000e+03 6.300000e+02 4.153657e+02 1.499724e+06 8.335627e-04 4.075845e+02 3.509013e+03 2.662162e+02 1.569698e+03 3.944126e+03  # 
4.000000e+03 6.300000e+02 3.485390e+02 1.639296e+06 2.323966e-04 3.482244e+02 3.708917e+03 2.612356e+02 1.573401e+03 4.129604e+03  # 
6.000000e+01 6.870000e+02 8.235037e+02 1.608441e+05 5.824303e-04 5.402095e+02 -2.437777e+01 2.850897e+02 1.543383e+03 1.379543e+03  # 
2.570000e+02 6.870000e+02 8.230462e+02 1.672069e+05 3.894014e-04 5.414365e+02 7.316530e+01 2.859788e+02 1.547644e+03 1.401876e+03  # 
4.540000e+02 6.870000e+02 8.210252e+02 1.810701e+05 3.062968e-04 5.431729e+02 2.287910e+02 2.869261e+02 1.556059e+03 1.449537e+03  # 
6.510000e+02 6.870000e+02 8.178748e+02 2.025290e+05 5.878476e-04 5.448482e+02 4.045423e+02 2.876676e+02 1.568602e+03 1.520089e+03  # 
8.480000e+02 6.870000e+02 8.131970e+02 2.313827e+05 6.128317e-04 5.464639e+02 5.882524e+02 2.884321e+02 1.581690e+03 1.609568e+03  # 
1.045000e+03 6.870000e+02 8.067979e+02 2.675171e+05 2.745802e-04 5.480060e+02 7.757135e+02 2.892860e+02 1.593624e+03 1.714985e+03  # 
1.242000e+03 6.870000e+02 7.998227e+02 3.112597e+05 4.201514e-04 5.494197e+02 9.655291e+02 2.899137e+02 1.605155e+03 1.834632e+03  # 
1.439000e+03 6.870000e+02 7.911247e+02 3.621998e+05 2.044778e-04 5.507317e+02 1.156580e+03 2.905977e+02 1.615973e+03 1.965781e+03  # 
1.636000e+03 6.870000e+02 7.815737e+02 4.206005e+05 4.560394e-04 5.518354e+02 1.348597e+03 2.911520e+02 1.626192e+03 2.106853e+03  # 
1.833000e+03 6.870000e+02 7.698496e+02 4.860383e+05 1.926299e-04 5.527735e+02 1.541138e+03 2.917600e+02 1.635114e+03 2.255811e+03  # 
2.030000e+03 6.870000e+02 7.567013e+02 5.587512e+05 6.806112e-04 5.534476e+02 1.734206e+03 2.922504e+02 1.643393e+03 2.411537e+03  # 
2.227000e+03 6.870000e+02 7.407807e+02 6.383651e+05 9.859176e-05 5.537465e+02 1.927525e+03 2.927986e+02 1.650792e+03 2.572664e+03  # 
2.424000e+03 6.870000e+02 7.229528e+02 7.251360e+05 6.922137e-04 5.536315e+02 2.121189e+03 2.932305e+02 1.657692e+03 2.738418e+03  # 
2.621000e+03 6.870000e+02 7.023588e+02 8.188563e+05 1.574128e-04 5.528816e+02 2.315092e+03 2.936018e+02 1.664061e+03 2.907971e+03  # 
2.818000e+03 6.870000e+02 6.782737e+02 9.193387e+05 7.810175e-04 5.511294e+02 2.509192e+03 2.939205e+02 1.669942e+03 3.080689e+03  # 
3.015000e+03 6.870000e+02 6.511078e+02 1.026830e+06 8.397501e-04 5.479248e+02 2.703494e+03 2.941512e+02 1.675399e+03 3.256074e+03  # 
3.212000e+03 6.870000e+02 6.199577e+02 1.141068e+06 2.320547e-04 5.421309e+02 2.898015e+03 2.942547e+02 1.680512e+03 3.433724e+03  # 
3.409000e+03 6.870000e+02 5.829958e+02 1.261686e+06 2.265682e-04 5.311640e+02 3.092737e+03 2.942392e+02 1.685249e+03 3.613274e+03  # 
3.606000e+03 6.870000e+02 5.375248e+02 1.388234e+06 9.742072e-04 5.097731e+02 3.287761e+03 2.939986e+02 1.689496e+03 3.794404e+03  # 
3.803000e+03 6.870000e+02 4.914414e+02 1.522687e+06 5.092851e-04 4.790671e+02 3.483351e+03 2.932152e+02 1.693921e+03 3.977087e+03  # 
4.000000e+03 6.870000e+02 4.325841e+02 1.662369e+06 7.894110e-04 4.304844e+02 3.680126e+03 2.913056e+02 1.697921e+03 4.160928e+03  # 
6.000000e+01 7.440000e+02 8.830066e+02 1.873586e+05 4.708661e-04 5.872438e+02 -2.900345e+01 3.100722e+02 1.661397e+03 1.483357e+03  # 
2.570000e+02 7.440000e+02 8.824731e+02 1.936964e+05 4.209097e-04 5.883914e+02 6.322072e+01 3.109767e+02 1.665341e+03 1.504172e+03  # 
4.540000e+02 7.440000e+02 8.804232e+02 2.075292e+05 5.156561e-04 5.901837e+02 2.143601e+02 3.119266e+02 1.673210e+03 1.548814e+03  # 
6.510000e+02 7.440000e+02 8.772267e+02 2.289482e+05 3.929249e-04 5.918786e+02 3.874330e+02 3.126660e+02 1.684961e+03 1.615282e+03  # 
8.480000e+02 7.440000e+02 8.721326e+02 2.576152e+05 3.270662e-04 5.935241e+02 5.693713e+02 3.135410e+02 1.698182e+03 1.699966e+03  # 
1.045000e+03 7.440000e+02 8.664509e+02 2.939490e+05 6.622952e-04 5.950925e+02 7.559977e+02 3.141223e+02 1.710934e+03 1.800761e+03  # 
1.242000e+03 7.440000e+02 8.587079e+02 3.373847e+05 3.475422e-04 5.965456e+02 9.448530e+02 3.149247e+02 1.722494e+03 1.914861e+03  # 
1.439000e+03 7.440000e+02 8.496723e+02 3.881525e+05 3.161756e-04 5.979018e+02 1.135282e+03 3.156493e+02 1.733386e+03 2.040745e+03  # 
1.636000e+03 7.440000e+02 8.402792e+02 4.465374e+05 8.278439e-04 5.990997e+02 1.326930e+03 3.161229e+02 1.744358e+03 2.176902e+03  # 
1.833000e+03 7.440000e+02 8.282722e+02 5.117825e+05 5.453938e-04 6.001256e+02 1.519065e+03 3.167853e+02 1.753837e+03 2.321086e+03  # 
2.030000e+03 7.440000e+02 8.139602e+02 5.840143e+05 1.347565e-04 6.008807e+02 1.711660e+03 3.174711e+02 1.762346e+03 2.472232e+03  # 
2.227000e+03 7.440000e+02 7.987539e+02 6.636445e+05 4.594985e-04 6.014016e+02 1.904825e+03 3.179320e+02 1.770434e+03 2.629439e+03  # 
2.424000e+03 7.440000e+02 7.817633e+02 7.504640e+05 7.954576e-04 6.015206e+02 2.098302e+03 3.183495e+02 1.777970e+03 2.791601e+03  # 
2.621000e+03 7.440000e+02 7.627096e+02 8.443482e+05 7.512194e-04 6.011774e+02 2.292028e+03 3.187239e+02 1.784937e+03 2.957877e+03  # 
2.818000e+03 7.440000e+02 7.379547e+02 9.443035e+05 8.758447e-04 5.998582e+02 2.485834e+03 3.192046e+02 1.790996e+03 3.127432e+03  # 
3.015000e+03 7.440000e+02 7.120319e+02 1.051675e+06 8.627675e-04 5.975036e+02 2.679967e+03 3.194784e+02 1.796918e+03 3.300086e+03  # 
3.212000e+03 7.440000e+02 6.818554e+02 1.165635e+06 3.737197e-05 5.930242e+02 2.874263e+03 3.197017e+02 1.802401e+03 3.475229e+03  # 
3.409000e+03 7.440000e+02 6.469175e+02 1.286159e+06 9.637900e-04 5.847087e+02 3.068744e+03 3.198344e+02 1.807506e+03 3.652508e+03  # 
3.606000e+03 7.440000e+02 6.085041e+02 1.413626e+06 4.896176e-04 5.703264e+02 3.263504e+03 3.197545e+02 1.812409e+03 3.831672e+03  # 
3.803000e+03 7.440000e+02 5.621344e+02 1.547003e+06 4.295338e-04 5.441843e+02 3.458576e+03 3.194344e+02 1.816916e+03 4.012387e+03  # 
4.000000e+03 7.440000e+02 5.100344e+02 1.687100e+06 7.271143e-05 5.050673e+02 3.654233e+03 3.185781e+02 1.821249e+03 4.194511e+03  # 
6.000000e+01 8.010000e+02 9.420414e+02 2.158097e+05 4.998974e-04 6.342982e+02 -3.355376e+01 3.350445e+02 1.778953e+03 1.586677e+03  # 
2.570000e+02 8.010000e+02 9.412921e+02 2.220583e+05 6.383601e-04 6.353662e+02 5.374551e+01 3.360330e+02 1.782486e+03 1.606031e+03  # 
4.540000e+02 8.010000e+02 9.394113e+02 2.359385e+05 7.034607e-04 6.371926e+02 2.005474e+02 3.369126e+02 1.790025e+03 1.648173e+03  # 
6.510000e+02 8.010000e+02 9.361650e+02 2.573114e+05 3.086617e-04 6.388923e+02 3.708274e+02 3.376861e+02 1.801038e+03 1.710966e+03  # 
8.480000e+02 8.010000e+02 9.312748e+02 2.859960e+05 3.395479e-04 6.405779e+02 5.511201e+02 3.384645e+02 1.814360e+03 1.791598e+03  # 
1.045000e+03 8.010000e+02 9.246765e+02 3.219358e+05 3.260366e-04 6.421804e+02 7.362950e+02 3.393242e+02 1.826974e+03 1.887356e+03  # 
1.242000e+03 8.010000e+02 9.173290e+02 3.654492e+05 1.483492e-04 6.436710e+02 9.244751e+02 3.399648e+02 1.839154e+03 1.996870e+03  # 
1.439000e+03 8.010000e+02 9.086921e+02 4.162782e+05 8.433744e-04 6.450788e+02 1.114399e+03 3.405697e+02 1.850592e+03 2.118056e+03  # 
1.636000e+03 8.010000e+02 8.976486e+02 4.740074e+05 3.337329e-04 6.463508e+02 1.305239e+03 3.413809e+02 1.860968e+03 2.248955e+03  # 
1.833000e+03 8.010000e+02 8.861579e+02 5.393282e+05 2.911080e-04 6.474232e+02 1.497098e+03 3.419364e+02 1.871476e+03 2.388803e+03  # 
2.030000e+03 8.010000e+02 8.728777e+02 6.117326e+05 5.733440e-04 6.483572e+02 1.689525e+03 3.424746e+02 1.880789e+03 2.535840e+03  # 
2.227000e+03 8.010000e+02 8.563209e+02 6.907727e+05 4.390804e-04 6.489366e+02 1.882189e+03 3.431951e+02 1.889001e+03 2.688842e+03  # 
2.424000e+03 8.010000e+02 8.397664e+02 7.775067e+05 1.238201e-04 6.492929e+02 2.075493e+03 3.435698e+02 1.897075e+03 2.847389e+03  # 
2.621000e+03 8.010000e+02 8.192733e+02 8.706933e+05 3.047816e-05 6.491056e+02 2.268884e+03 3.441119e+02 1.904193e+03 3.010151e+03  # 
2.818000e+03 8.010000e+02 7.990694e+02 9.716888e+05 5.635698e-04 6.484615e+02 2.462727e+03 3.443738e+02 1.911315e+03 3.176954e+03  # 
3.015000e+03 8.010000e+02 7.741305e+02 1.078947e+06 5.099479e-04 6.467981e+02 2.656639e+03 3.447351e+02 1.917618e+03 3.346780e+03  # 
3.212000e+03 8.010000e+02 7.426328e+02 1.192023e+06 9.059558e-04 6.430664e+02 2.850620e+03 3.451725e+02 1.923186e+03 3.519217e+03  # 
3.409000e+03 8.010000e+02 7.098963e+02 1.312555e+06 7.210578e-04 6.368447e+02 3.044923e+03 3.453771e+02 1.928707e+03 3.694172e+03  # 
3.606000e+03 8.010000e+02 6.728918e+02 1.439700e+06 2.663351e-04 6.256180e+02 3.239439e+03 3.454545e+02 1.933916e+03 3.871178e+03  # 
3.803000e+03 8.010000e+02 6.315329e+02 1.573574e+06 3.166450e-04 6.062183e+02 3.434221e+03 3.453366e+02 1.938867e+03 4.049972e+03  # 
4.000000e+03 8.010000e+02 5.825570e+02 1.713394e+06 6.830441e-04 5.736776e+02 3.629331e+03 3.449596e+02 1.943488e+03 4.230285e+03  # 
6.000000e+01 8.580000e+02 1.000508e+03 2.461327e+05 5.206631e-04 6.813228e+02 -3.815803e+01 3.601103e+02 1.895971e+03 1.689429e+03  # 
2.570000e+02 8.580000e+02 9.999443e+02 2.524546e+05 4.918018e-04 6.823315e+02 4.485444e+01 3.609856e+02 1.899459e+03 1.707822e+03  # 
4.540000e+02 8.580000e+02 9.978392e+02 2.662140e+05 7.429441e-04 6.841852e+02 1.872154e+02 3.619795e+02 1.906381e+03 1.747419e+03  # 
6.510000e+02 8.580000e+02 9.948080e+02 2.876451e+05 5.858784e-04 6.859048e+02 3.547629e+02 3.626746e+02 1.916990e+03 1.807090e+03  # 
8.480000e+02 8.580000e+02 9.898712e+02 3.162542e+05 6.028334e-04 6.875983e+02 5.332003e+02 3.634892e+02 1.929820e+03 1.883859e+03  # 
1.045000e+03 8.580000e+02 9.832994e+02 3.521189e+05 2.934363e-04 6.892448e+02 7.171648e+02 3.643277e+02 1.942882e+03 1.975469e+03  # 
1.242000e+03 8.580000e+02 9.754697e+02 3.953662e+05 3.174414e-04 6.907811e+02 9.043215e+02 3.651053e+02 1.955094e+03 2.080299e+03  # 
1.439000e+03 8.580000e+02 9.660689e+02 4.458211e+05 6.784399e-04 6.922238e+02 1.093407e+03 3.658898e+02 1.966511e+03 2.196671e+03  # 
1.636000e+03 8.580000e+02 9.559483e+02 5.037866e+05 1.761332e-04 6.935507e+02 1.283970e+03 3.664633e+02 1.977641e+03 2.323426e+03  # 
1.833000e+03 8.580000e+02 9.439637e+02 5.688011e+05 2.458666e-04 6.947313e+02 1.475337e+03 3.671084e+02 1.988160e+03 2.458763e+03  # 
2.030000e+03 8.580000e+02 9.305061e+02 6.410106e+05 2.828101e-04 6.957210e+02 1.667384e+03 3.677002e+02 1.998071e+03 2.601645e+03  # 
2.227000e+03 8.580000e+02 9.146485e+02 7.200812e+05 2.180280e-04 6.964664e+02 1.859823e+03 3.683686e+02 2.006886e+03 2.750822e+03  # 
2.424000e+03 8.580000e+02 8.970213e+02 8.062421e+05 3.679513e-04 6.969531e+02 2.052737e+03 3.689162e+02 2.015114e+03 2.905564e+03  # 
2.621000e+03 8.580000e+02 8.772741e+02 8.994091e+05 8.728308e-04 6.969872e+02 2.245943e+03 3.694471e+02 2.022791e+03 3.065045e+03  # 
2.818000e+03 8.580000e+02 8.566129e+02 9.999850e+05 4.002984e-04 6.965718e+02 2.439524e+03 3.698112e+02 2.030186e+03 3.228694e+03  # 
3.015000e+03 8.580000e+02 8.333524e+02 1.107419e+06 3.733273e-04 6.954516e+02 2.633349e+03 3.701081e+02 2.037101e+03 3.395787e+03  # 
3.212000e+03 8.580000e+02 8.032122e+02 1.220362e+06 7.936989e-04 6.926555e+02 2.827152e+03 3.705950e+02 2.043047e+03 3.565600e+03  # 
3.409000e+03 8.580000e+02 7.720381e+02 1.340868e+06 1.760807e-04 6.879228e+02 3.021249e+03 3.708955e+02 2.048931e+03 3.738154e+03  # 
3.606000e+03 8.580000e+02 7.366542e+02 1.467849e+06 9.967139e-04 6.792857e+02 3.215547e+03 3.710942e+02 2.054482e+03 3.912954e+03  # 
3.803000e+03 8.580000e+02 6.968443e+02 1.601391e+06 5.232039e-04 6.638795e+02 3.410082e+03 3.711398e+02 2.059722e+03 4.089705e+03  # 
4.000000e+03 8.580000e+02 6.503780e+02 1.740955e+06 3.569993e-04 6.369453e+02 3.604826e+03 3.710553e+02 2.064537e+03 4.268109e+03  # 
6.000000e+01 9.150000e+02 1.058421e+03 2.782895e+05 3.649800e-04 7.283600e+02 -4.281153e+01 3.852570e+02 2.012460e+03 1.791615e+03  # 
2.570000e+02 9.150000e+02 1.057653e+03 2.845072e+05 8.557745e-04 7.293239e+02 3.610083e+01 3.861922e+02 2.015589e+03 1.808830e+03  # 
4.540000e+02 9.150000e+02 1.056000e+03 2.984547e+05 4.594059e-04 7.311735e+02 1.744612e+02 3.870022e+02 2.022510e+03 1.846719e+03  # 
6.510000e+02 9.150000e+02 1.052573e+03 3.196624e+05 5.145572e-04 7.329383e+02 3.389729e+02 3.878690e+02 2.032267e+03 1.903102e+03  # 
8.480000e+02 9.150000e+02 1.047593e+03 3.481906e+05 3.013251e-04 7.346551e+02 5.155074e+02 3.887060e+02 2.044549e+03 1.976342e+03  # 
1.045000e+03 9.150000e+02 1.040883e+03 3.839154e+05 5.924167e-04 7.363166e+02 6.981291e+02 3.895999e+02 2.057806e+03 2.064104e+03  # 
1.242000e+03 9.150000e+02 1.033282e+03 4.271778e+05 2.493896e-04 7.378608e+02 8.844314e+02 3.903021e+02 2.070453e+03 2.164990e+03  # 
1.439000e+03 9.150000e+02 1.024137e+03 4.776227e+05 1.445683e-04 7.393728e+02 1.072905e+03 3.909986e+02 2.082298e+03 2.277212e+03  # 
1.636000e+03 9.150000e+02 1.013654e+03 5.353280e+05 2.616355e-04 7.407689e+02 1.262847e+03 3.916529e+02 2.093528e+03 2.399572e+03  # 
1.833000e+03 9.150000e+02 1.001457e+03 6.001370e+05 3.938070e-04 7.419768e+02 1.453714e+03 3.923691e+02 2.104134e+03 2.530709e+03  # 
2.030000e+03 9.150000e+02 9.874943e+02 6.719860e+05 4.476854e-04 7.430839e+02 1.645323e+03 3.930533e+02 2.114322e+03 2.669439e+03  # 
2.227000e+03 9.150000e+02 9.728513e+02 7.513274e+05 1.433122e-04 7.439469e+02 1.837649e+03 3.935389e+02 2.124025e+03 2.815083e+03  # 
2.424000e+03 9.150000e+02 9.558661e+02 8.374948e+05 6.552745e-04 7.445865e+02 2.030320e+03 3.940831e+02 2.132776e+03 2.966300e+03  # 
2.621000e+03 9.150000e+02 9.360006e+02 9.303418e+05 3.197093e-04 7.448046e+02 2.223209e+03 3.947279e+02 2.140727e+03 3.122356e+03  # 
2.818000e+03 9.150000e+02 9.138562e+02 1.030095e+06 5.628965e-04 7.445768e+02 2.416462e+03 3.952562e+02 2.148198e+03 3.282728e+03  # 
3.015000e+03 9.150000e+02 8.896157e+02 1.136864e+06 3.344149e-05 7.436462e+02 2.609972e+03 3.957243e+02 2.155277e+03 3.446854e+03  # 
3.212000e+03 9.150000e+02 8.659073e+02 1.251542e+06 2.899061e-04 7.421133e+02 2.803931e+03 3.958856e+02 2.162360e+03 3.614405e+03  # 
3.409000e+03 9.150000e+02 8.328333e+02 1.370825e+06 7.160283e-04 7.381169e+02 2.997697e+03 3.964151e+02 2.168205e+03 3.784321e+03  # 
3.606000e+03 9.150000e+02 7.984312e+02 1.497474e+06 9.738910e-04 7.312751e+02 3.191795e+03 3.967113e+02 2.174090e+03 3.956865e+03  # 
3.803000e+03 9.150000e+02 7.617912e+02 1.631363e+06 4.152517e-05 7.197567e+02 3.386157e+03 3.968313e+02 2.179707e+03 4.131556e+03  # 
4.000000e+03 9.150000e+02 7.194022e+02 1.771337e+06 4.889686e-04 6.991447e+02 3.580679e+03 3.968792e+02 2.184984e+03 4.308092e+03  # 
6.000000e+01 9.720000e+02 1.115946e+03 3.123190e+05 5.657020e-04 7.754350e+02 -4.741929e+01 4.103945e+02 2.128560e+03 1.893378e+03  # 
2.570000e+02 9.720000e+02 1.115550e+03 3.187265e+05 4.930183e-04 7.762988e+02 2.797013e+01 4.111678e+02 2.131853e+03 1.910048e+03  # 
4.540000e+02 9.720000e+02 1.113436e+03 3.324202e+05 4.680340e-04 7.781544e+02 1.620109e+02 4.122043e+02 2.138032e+03 1.945644e+03  # 
6.510000e+02 9.720000e+02 1.110067e+03 3.536056e+05 5.510667e-04 7.799596e+02 3.236612e+02 4.130550e+02 2.147339e+03 1.999379e+03  # 
8.480000e+02 9.720000e+02 1.105087e+03 3.820688e+05 3.353872e-04 7.816761e+02 4.982258e+02 4.139244e+02 2.159135e+03 2.069379e+03  # 
1.045000e+03 9.720000e+02 1.098681e+03 4.178369e+05 2.593731e-04 7.833805e+02 6.796162e+02 4.147104e+02 2.172470e+03 2.153799e+03  # 
1.242000e+03 9.720000e+02 1.090827e+03 4.608821e+05 1.942620e-04 7.849736e+02 8.648583e+02 4.154982e+02 2.185311e+03 2.250751e+03  # 
1.439000e+03 9.720000e+02 1.081534e+03 5.111598e+05 1.289531e-04 7.864889e+02 1.052527e+03 4.162642e+02 2.197364e+03 2.358957e+03  # 
1.636000e+03 9.720000e+02 1.070926e+03 5.686857e+05 1.391591e-04 7.879407e+02 1.241866e+03 4.169521e+02 2.208793e+03 2.477254e+03  # 
1.833000e+03 9.720000e+02 1.058937e+03 6.334201e+05 1.777823e-04 7.892639e+02 1.432347e+03 4.175985e+02 2.219707e+03 2.604460e+03  # 
2.030000e+03 9.720000e+02 1.045845e+03 7.054709e+05 6.783385e-04 7.904078e+02 1.623715e+03 4.181496e+02 2.230285e+03 2.739583e+03  # 
2.227000e+03 9.720000e+02 1.030731e+03 7.844322e+05 8.662529e-04 7.913836e+02 1.815613e+03 4.187611e+02 2.240380e+03 2.881367e+03  # 
2.424000e+03 9.720000e+02 1.013123e+03 8.701347e+05 8.296040e-04 7.921081e+02 2.007868e+03 4.194689e+02 2.249345e+03 3.028932e+03  # 
2.621000e+03 9.720000e+02 9.943744e+02 9.631305e+05 7.170236e-04 7.925504e+02 2.200642e+03 4.200030e+02 2.257911e+03 3.181825e+03  # 
2.818000e+03 9.720000e+02 9.727469e+02 1.062756e+06 1.948783e-04 7.925474e+02 2.393627e+03 4.206100e+02 2.265733e+03 3.339093e+03  # 
3.015000e+03 9.720000e+02 9.481589e+02 1.169012e+06 2.415257e-04 7.919411e+02 2.586888e+03 4.211689e+02 2.273011e+03 3.500250e+03  # 
3.212000e+03 9.720000e+02 9.222432e+02 1.282550e+06 7.419673e-04 7.905303e+02 2.780476e+03 4.215773e+02 2.280080e+03 3.664954e+03  # 
3.409000e+03 9.720000e+02 8.962420e+02 1.403817e+06 9.745076e-04 7.881846e+02 2.974414e+03 4.217707e+02 2.287088e+03 3.832804e+03  # 
3.606000e+03 9.720000e+02 8.607564e+02 1.529502e+06 7.764952e-04 7.826411e+02 3.168209e+03 4.222725e+02 2.292908e+03 4.002857e+03  # 
3.803000e+03 9.720000e+02 8.242875e+02 1.662741e+06 4.613945e-04 7.732631e+02 3.362326e+03 4.225443e+02 2.298786e+03 4.175398e+03  # 
4.000000e+03 9.720000e+02 7.833983e+02 1.802384e+06 5.439887e-04 7.565277e+02 3.556638e+03 4.227148e+02 2.304340e+03 4.349952e+03  # 
6.000000e+01 1.029000e+03 1.172953e+03 3.481358e+05 5.755648e-04 8.225155e+02 -5.211125e+01 4.356322e+02 2.244169e+03 1.994616e+03  # 
2.570000e+02 1.029000e+03 1.172328e+03 3.544213e+05 5.423099e-04 8.233274e+02 1.978129e+01 4.364912e+02 2.247118e+03 2.010286e+03  # 
4.540000e+02 1.029000e+03 1.170515e+03 3.682466e+05 6.684040e-04 8.251442e+02 1.500156e+02 4.374137e+02 2.253239e+03 2.044447e+03  # 
6.510000e+02 1.029000e+03 1.166834e+03 3.892171e+05 7.536410e-04 8.269977e+02 3.086103e+02 4.384214e+02 2.261844e+03 2.095483e+03  # 
8.480000e+02 1.029000e+03 1.162435e+03 4.179153e+05 5.124443e-04 8.286994e+02 4.814036e+02 4.390888e+02 2.273582e+03 2.162930e+03  # 
1.045000e+03 1.029000e+03 1.155723e+03 4.534402e+05 2.812863e-04 8.304128e+02 6.612458e+02 4.400260e+02 2.286372e+03 2.243863e+03  # 
1.242000e+03 1.029000e+03 1.147959e+03 4.964109e+05 3.447320e-04 8.320722e+02 8.455207e+02 4.407702e+02 2.299636e+03 2.337367e+03  # 
1.439000e+03 1.029000e+03 1.138606e+03 5.465385e+05 2.214682e-04 8.336247e+02 1.032385e+03 4.415708e+02 2.311877e+03 2.441833e+03  # 
1.636000e+03 1.029000e+03 1.127645e+03 6.037583e+05 7.887256e-04 8.351410e+02 1.221029e+03 4.423543e+02 2.323375e+03 2.556182e+03  # 
1.833000e+03 1.029000e+03 1.116374e+03 6.686924e+05 7.459567e-04 8.364585e+02 1.411177e+03 4.428554e+02 2.334885e+03 2.679912e+03  # 
2.030000e+03 1.029000e+03 1.101874e+03 7.399376e+05 5.832891e-04 8.377198e+02 1.601849e+03 4.437185e+02 2.345086e+03 2.810858e+03  # 
2.227000e+03 1.029000e+03 1.087275e+03 8.189464e+05 1.589141e-04 8.387551e+02 1.793513e+03 4.442399e+02 2.355580e+03 2.949242e+03  # 
2.424000e+03 1.029000e+03 1.069805e+03 9.044610e+05 5.828558e-04 8.396101e+02 1.985493e+03 4.449504e+02 2.365055e+03 3.093387e+03  # 
2.621000e+03 1.029000e+03 1.051979e+03 9.975879e+05 1.643466e-04 8.402118e+02 2.178138e+03 4.453784e+02 2.374245e+03 3.243196e+03  # 
2.818000e+03 1.029000e+03 1.031285e+03 1.097280e+06 6.613666e-04 8.404197e+02 2.370965e+03 4.459395e+02 2.382599e+03 3.397509e+03  # 
3.015000e+03 1.029000e+03 1.007462e+03 1.203449e+06 8.664639e-04 8.401407e+02 2.564033e+03 4.465167e+02 2.390249e+03 3.555804e+03  # 
3.212000e+03 1.029000e+03 9.806481e+02 1.316225e+06 5.836956e-04 8.390305e+02 2.757265e+03 4.471391e+02 2.397347e+03 3.717658e+03  # 
3.409000e+03 1.029000e+03 9.561142e+02 1.437655e+06 2.945306e-04 8.373465e+02 2.951127e+03 4.472689e+02 2.404859e+03 3.883120e+03  # 
3.606000e+03 1.029000e+03 9.255179e+02 1.564547e+06 2.470384e-04 8.336909e+02 3.144915e+03 4.476365e+02 2.411439e+03 4.051057e+03  # 
3.803000e+03 1.029000e+03 8.866687e+02 1.696226e+06 1.753954e-04 8.257382e+02 3.338660e+03 4.481965e+02 2.417125e+03 4.221189e+03  # 
4.000000e+03 1.029000e+03 8.484693e+02 1.836075e+06 4.354092e-04 8.129585e+02 3.532823e+03 4.484155e+02 2.423075e+03 4.393776e+03  # 
6.000000e+01 1.086000e+03 1.229836e+03 3.859349e+05 4.634733e-04 8.695700e+02 -5.670758e+01 4.608080e+02 2.359636e+03 2.095698e+03  # 
2.570000e+02 1.086000e+03 1.228926e+03 3.920384e+05 4.043992e-04 8.703936e+02 1.196248e+01 4.617413e+02 2.362192e+03 2.110370e+03  # 
4.540000e+02 1.086000e+03 1.227365e+03 4.059939e+05 4.762770e-04 8.721110e+02 1.384695e+02 4.626071e+02 2.368245e+03 2.143217e+03  # 
6.510000e+02 1.086000e+03 1.223704e+03 4.269181e+05 3.022821e-04 8.739864e+02 2.941326e+02 4.636546e+02 2.376440e+03 2.192023e+03  # 
8.480000e+02 1.086000e+03 1.218831e+03 4.552824e+05 3.855200e-04 8.757619e+02 4.647032e+02 4.645133e+02 2.387317e+03 2.256333e+03  # 
1.045000e+03 1.086000e+03 1.212181e+03 4.907252e+05 6.593086e-04 8.775401e+02 6.431431e+02 4.654183e+02 2.399857e+03 2.334231e+03  # 
1.242000e+03 1.086000e+03 1.204654e+03 5.337237e+05 2.472968e-04 8.791837e+02 8.264122e+02 4.661196e+02 2.413396e+03 2.424666e+03  # 
1.439000e+03 1.086000e+03 1.195087e+03 5.835975e+05 7.508605e-04 8.808075e+02 1.012412e+03 4.669817e+02 2.425728e+03 2.525535e+03  # 
1.636000e+03 1.086000e+03 1.185237e+03 6.412474e+05 3.802012e-04 8.822673e+02 1.200689e+03 4.675051e+02 2.438083e+03 2.636848e+03  # 
1.833000e+03 1.086000e+03 1.172251e+03 7.051855e+05 6.128834e-04 8.837040e+02 1.389887e+03 4.684577e+02 2.448940e+03 2.756261e+03  # 
2.030000e+03 1.086000e+03 1.159245e+03 7.769546e+05 1.259586e-04 8.849864e+02 1.580467e+03 4.689987e+02 2.460013e+03 2.884176e+03  # 
2.227000e+03 1.086000e+03 1.144677e+03 8.557851e+05 9.178788e-04 8.861042e+02 1.771759e+03 4.695525e+02 2.470589e+03 3.019076e+03  # 
2.424000e+03 1.086000e+03 1.126800e+03 9.408632e+05 4.703700e-05 8.870619e+02 1.963343e+03 4.703770e+02 2.480292e+03 3.159752e+03  # 
2.621000e+03 1.086000e+03 1.109098e+03 1.033808e+06 4.011432e-04 8.877670e+02 2.155700e+03 4.708492e+02 2.489873e+03 3.306378e+03  # 
2.818000e+03 1.086000e+03 1.088797e+03 1.133363e+06 2.574976e-04 8.881656e+02 2.348320e+03 4.714057e+02 2.498606e+03 3.457690e+03  # 
3.015000e+03 1.086000e+03 1.064534e+03 1.238980e+06 4.978187e-04 8.880691e+02 2.541051e+03 4.721430e+02 2.506387e+03 3.613014e+03  # 
3.212000e+03 1.086000e+03 1.040242e+03 1.352385e+06 9.527195e-04 8.874339e+02 2.734317e+03 4.725585e+02 2.514266e+03 3.772458e+03  # 
3.409000e+03 1.086000e+03 1.011929e+03 1.471888e+06 2.777827e-05 8.858136e+02 2.927658e+03 4.730962e+02 2.521337e+03 3.935009e+03  # 
3.606000e+03 1.086000e+03 9.854779e+02 1.599956e+06 1.949211e-04 8.833006e+02 3.121530e+03 4.732322e+02 2.528783e+03 4.100912e+03  # 
3.803000e+03 1.086000e+03 9.479268e+02 1.731443e+06 1.154725e-04 8.770277e+02 3.315070e+03 4.738853e+02 2.534743e+03 4.268833e+03  # 
4.000000e+03 1.086000e+03 9.181205e+02 1.873801e+06 6.912842e-04 8.693714e+02 3.509399e+03 4.737973e+02 2.541754e+03 4.439742e+03  # 
6.000000e+01 1.143000e+03 1.286083e+03 4.253889e+05 4.515317e-04 9.166703e+02 -6.145165e+01 4.861323e+02 2.474503e+03 2.196139e+03  # 
2.570000e+02 1.143000e+03 1.284887e+03 4.313042e+05 7.953204e-04 9.174579e+02 4.203375e+00 4.871680e+02 2.476692e+03 2.209901e+03  # 
4.540000e+02 1.143000e+03 1.283360e+03 4.452572e+05 5.648904e-04 9.191338e+02 1.270779e+02 4.880291e+02 2.482510e+03 2.241367e+03  # 
6.510000e+02 1.143000e+03 1.280330e+03 4.664985e+05 2.985613e-04 9.210174e+02 2.801197e+02 4.888412e+02 2.490828e+03 2.288642e+03  # 
8.480000e+02 1.143000e+03 1.275486e+03 4.947991e+05 4.826927e-04 9.228158e+02 4.486004e+02 4.897304e+02 2.501241e+03 2.350392e+03  # 
1.045000e+03 1.143000e+03 1.268899e+03 5.301706e+05 4.883715e-04 9.245908e+02 6.255311e+02 4.906640e+02 2.513433e+03 2.425431e+03  # 
1.242000e+03 1.143000e+03 1.260723e+03 5.726901e+05 7.385777e-04 9.262950e+02 8.074516e+02 4.916196e+02 2.526394e+03 2.512408e+03  # 
1.439000e+03 1.143000e+03 1.251967e+03 6.228590e+05 3.908763e-04 9.279400e+02 9.928747e+02 4.922301e+02 2.539563e+03 2.610479e+03  # 
1.636000e+03 1.143000e+03 1.241762e+03 6.801819e+05 4.027730e-04 9.294655e+02 1.180372e+03 4.928780e+02 2.551902e+03 2.718219e+03  # 
1.833000e+03 1.143000e+03 1.228799e+03 7.439442e+05 9.304636e-04 9.309242e+02 1.369002e+03 4.938731e+02 2.562960e+03 2.834200e+03  # 
2.030000e+03 1.143000e+03 1.215235e+03 8.152633e+05 6.920633e-04 9.322619e+02 1.558992e+03 4.945789e+02 2.573973e+03 2.958514e+03  # 
2.227000e+03 1.143000e+03 1.201343e+03 8.942395e+05 8.143270e-04 9.334434e+02 1.750063e+03 4.949959e+02 2.585025e+03 3.090298e+03  # 
2.424000e+03 1.143000e+03 1.184820e+03 9.797095e+05 9.581086e-04 9.344763e+02 1.941525e+03 4.956349e+02 2.595179e+03 3.228032e+03  # 
2.621000e+03 1.143000e+03 1.164367e+03 1.071099e+06 4.016189e-04 9.352787e+02 2.133127e+03 4.966238e+02 2.604363e+03 3.370899e+03  # 
2.818000e+03 1.143000e+03 1.145121e+03 1.170848e+06 7.432322e-04 9.358411e+02 2.325650e+03 4.970514e+02 2.613700e+03 3.519426e+03  # 
3.015000e+03 1.143000e+03 1.123783e+03 1.277419e+06 9.355393e-04 9.360161e+02 2.518466e+03 4.974949e+02 2.622459e+03 3.672347e+03  # 
3.212000e+03 1.143000e+03 1.097416e+03 1.389508e+06 1.648225e-04 9.355589e+02 2.711248e+03 4.982409e+02 2.630059e+03 3.828772e+03  # 
3.409000e+03 1.143000e+03 1.070533e+03 1.509190e+06 2.755674e-04 9.343866e+02 2.904489e+03 4.987250e+02 2.637659e+03 3.988954e+03  # 
3.606000e+03 1.143000e+03 1.042297e+03 1.636096e+06 8.850799e-04 9.321474e+02 3.098062e+03 4.990431e+02 2.645109e+03 4.152361e+03  # 
3.803000e+03 1.143000e+03 1.009158e+03 1.768745e+06 9.424072e-04 9.276776e+02 3.291632e+03 4.995255e+02 2.651767e+03 4.318285e+03  # 
4.000000e+03 1.143000e+03 9.734063e+02 1.908194e+06 2.420329e-04 9.197278e+02 3.485454e+03 4.998797e+02 2.658235e+03 4.486739e+03  # 
6.000000e+01 1.200000e+03 1.341963e+03 4.666268e+05 4.392750e-04 9.637857e+02 -6.623249e+01 5.115051e+02 2.589014e+03 2.296194e+03  # 
2.570000e+02 1.200000e+03 1.341011e+03 4.726776e+05 6.067220e-04 9.645060e+02 -3.116191e+00 5.124086e+02 2.591303e+03 2.309581e+03  # 
4.540000e+02 1.200000e+03 1.339242e+03 4.864455e+05 5.930864e-04 9.661727e+02 1.161383e+02 5.133799e+02 2.596659e+03 2.339520e+03  # 
6.510000e+02 1.200000e+03 1.336240e+03 5.076677e+05 4.593836e-04 9.680725e+02 2.662880e+02 5.142305e+02 2.604645e+03 2.384939e+03  # 
8.480000e+02 1.200000e+03 1.331101e+03 5.357073e+05 2.999595e-04 9.699018e+02 4.325244e+02 5.152750e+02 2.614389e+03 2.444096e+03  # 
1.045000e+03 1.200000e+03 1.324840e+03 5.711663e+05 2.430410e-04 9.716958e+02 6.080508e+02 5.161055e+02 2.626399e+03 2.516666e+03  # 
1.242000e+03 1.200000e+03 1.317548e+03 6.140754e+05 3.097397e-04 9.733710e+02 7.891306e+02 5.167842e+02 2.639821e+03 2.601317e+03  # 
1.439000e+03 1.200000e+03 1.308077e+03 6.637010e+05 4.359406e-04 9.750568e+02 9.733976e+02 5.176838e+02 2.652712e+03 2.695944e+03  # 
1.636000e+03 1.200000e+03 1.297929e+03 7.209127e+05 3.367763e-04 9.766123e+02 1.160209e+03 5.183384e+02 2.665267e+03 2.800529e+03  # 
1.833000e+03 1.200000e+03 1.286007e+03 7.850284e+05 5.898966e-04 9.781387e+02 1.348563e+03 5.190620e+02 2.677009e+03 2.913644e+03  # 
2.030000e+03 1.200000e+03 1.272142e+03 8.559819e+05 2.071865e-04 9.795263e+02 1.537967e+03 5.199047e+02 2.688000e+03 3.034521e+03  # 
2.227000e+03 1.200000e+03 1.257190e+03 9.342092e+05 1.479112e-04 9.807937e+02 1.728391e+03 5.206009e+02 2.698746e+03 3.162706e+03  # 
2.424000e+03 1.200000e+03 1.240848e+03 1.019543e+06 5.903944e-04 9.818914e+02 1.919546e+03 5.212334e+02 2.709151e+03 3.297354e+03  # 
2.621000e+03 1.200000e+03 1.222715e+03 1.111775e+06 1.754366e-04 9.828020e+02 2.111217e+03 5.218723e+02 2.719196e+03 3.437683e+03  # 
2.818000e+03 1.200000e+03 1.202071e+03 1.210552e+06 8.601483e-04 9.834711e+02 2.303215e+03 5.226042e+02 2.728461e+03 3.582951e+03  # 
3.015000e+03 1.200000e+03 1.180210e+03 1.316562e+06 9.081892e-04 9.837667e+02 2.495686e+03 5.231959e+02 2.737343e+03 3.732974e+03  # 
3.212000e+03 1.200000e+03 1.157334e+03 1.429860e+06 9.674236e-04 9.837039e+02 2.688614e+03 5.235993e+02 2.745950e+03 3.887196e+03  # 
3.409000e+03 1.200000e+03 1.129094e+03 1.548448e+06 8.224369e-04 9.828379e+02 2.881472e+03 5.243212e+02 2.753401e+03 4.044609e+03  # 
3.606000e+03 1.200000e+03 1.100164e+03 1.674588e+06 1.230262e-04 9.809740e+02 3.074728e+03 5.248268e+02 2.760887e+03 4.205532e+03  # 
3.803000e+03 1.200000e+03 1.071172e+03 1.808510e+06 6.734840e-04 9.778909e+02 3.268351e+03 5.251123e+02 2.768345e+03 4.369529e+03  # 
4.000000e+03 1.200000e+03 1.034289e+03 1.946801e+06 2.379034e-05 9.712665e+02 3.461912e+03 5.256260e+02 2.774775e+03 4.535732e+03  # 


# mt=1.715000e+02 tanb=1.000000e+01
#     m0     m12   mu    m3sq   fracDiff   
6.000000e+01 6.000000e+01 6.974050e+01 8.196325e+02 5.554817e-05 1.308278e+01 6.748665e+01 4.307853e+00 1.716863e+02 1.632338e+02  # 
2.570000e+02 6.000000e+01 8.068531e+01 7.094711e+03 4.388626e-04 1.696572e+01 2.502104e+02 6.898159e+00 1.802221e+02 2.905402e+02  # 
4.540000e+02 6.000000e+01 9.606950e+01 2.107138e+04 1.730467e-04 2.138552e+01 4.406695e+02 1.001921e+01 1.850158e+02 4.671014e+02  # 
6.510000e+02 6.000000e+01 1.003029e+02 4.235356e+04 1.660425e-04 2.288813e+01 6.343829e+02 1.100399e+01 1.877645e+02 6.542808e+02  # 
8.480000e+02 6.000000e+01 8.433514e+01 7.065855e+04 9.602660e-04 1.951951e+01 8.320818e+02 8.402685e+00 1.894332e+02 8.449381e+02  # 
1.045000e+03 6.000000e+01 4.276798e+01 1.064507e+05 7.043329e-01 6.670570e+00 1.035564e+03 1.441057e-01 1.901115e+02 1.037171e+03  # [ No convergence ]
1.242000e+03 6.000000e+01 -1.376802e+02 1.566429e+05 5.822424e-04 3.075001e+01 1.213989e+03 1.627720e+01 1.919858e+02 1.230118e+03  # [ MuSqWrongsign ]
1.439000e+03 6.000000e+01 -2.147162e+02 2.175590e+05 2.622108e-04 3.849686e+01 1.404593e+03 2.044441e+01 1.931590e+02 1.423534e+03  # [ MuSqWrongsign ]
1.636000e+03 6.000000e+01 -2.878943e+02 2.892133e+05 8.432035e-04 4.207454e+01 1.598090e+03 2.184117e+01 1.940303e+02 1.617257e+03  # [ MuSqWrongsign ]
1.833000e+03 6.000000e+01 -3.604093e+02 3.718364e+05 8.861195e-04 4.410203e+01 1.792397e+03 2.250395e+01 1.947217e+02 1.811198e+03  # [ MuSqWrongsign ]
2.030000e+03 6.000000e+01 -4.340931e+02 4.658749e+05 5.697605e-04 4.541875e+01 1.987021e+03 2.291182e+01 1.952255e+02 2.005312e+03  # [ MuSqWrongsign ]
2.227000e+03 6.000000e+01 -5.084067e+02 5.713220e+05 5.953748e-04 4.632288e+01 2.181824e+03 2.317850e+01 1.956518e+02 2.199548e+03  # [ MuSqWrongsign ]
2.424000e+03 6.000000e+01 -5.837274e+02 6.884236e+05 3.212725e-04 4.698275e+01 2.376733e+03 2.337149e+01 1.960040e+02 2.393884e+03  # [ MuSqWrongsign ]
2.621000e+03 6.000000e+01 -6.599459e+02 8.172875e+05 2.251211e-04 4.747999e+01 2.571713e+03 2.351710e+01 1.963051e+02 2.588299e+03  # [ MuSqWrongsign ]
2.818000e+03 6.000000e+01 -7.369714e+02 9.580091e+05 9.240768e-04 4.786536e+01 2.766745e+03 2.362591e+01 1.965758e+02 2.782780e+03  # [ MuSqWrongsign ]
3.015000e+03 6.000000e+01 -8.139519e+02 1.110268e+06 4.733386e-04 4.817091e+01 2.961814e+03 2.371241e+01 1.968103e+02 2.977314e+03  # [ MuSqWrongsign ]
3.212000e+03 6.000000e+01 -8.930319e+02 1.275311e+06 2.882998e-04 4.842294e+01 3.156912e+03 2.379034e+01 1.969947e+02 3.171905e+03  # [ MuSqWrongsign ]
3.409000e+03 6.000000e+01 -9.718229e+02 1.451948e+06 6.320095e-04 4.862093e+01 3.352034e+03 2.384527e+01 1.971878e+02 3.366532e+03  # [ MuSqWrongsign ]
3.606000e+03 6.000000e+01 -1.052602e+03 1.641707e+06 3.892003e-04 4.878879e+01 3.547176e+03 2.390167e+01 1.973285e+02 3.561191e+03  # [ MuSqWrongsign ]
3.803000e+03 6.000000e+01 -1.133782e+03 1.843724e+06 8.867299e-04 4.892142e+01 3.742334e+03 2.394190e+01 1.974781e+02 3.755879e+03  # [ MuSqWrongsign ]
4.000000e+03 6.000000e+01 -1.215124e+03 2.057894e+06 4.052831e-04 4.903320e+01 3.937506e+03 2.397994e+01 1.975989e+02 3.950610e+03  # [ MuSqWrongsign ]
6.000000e+01 1.170000e+02 1.605280e+02 4.554418e+03 1.391012e-04 6.361426e+01 3.977417e+01 3.673272e+01 3.087069e+02 2.841605e+02  # 
2.570000e+02 1.170000e+02 1.623652e+02 1.083328e+04 6.881354e-04 6.538026e+01 2.210877e+02 3.764572e+01 3.199160e+02 3.720309e+02  # 
4.540000e+02 1.170000e+02 1.668002e+02 2.483827e+04 9.867653e-04 6.755887e+01 4.131667e+02 3.864087e+01 3.285708e+02 5.194753e+02  # 
6.510000e+02 1.170000e+02 1.699797e+02 4.634360e+04 8.348031e-04 6.924612e+01 6.067900e+02 3.936872e+01 3.344331e+02 6.911752e+02  # 
8.480000e+02 1.170000e+02 1.665674e+02 7.507999e+04 3.658604e-05 6.940074e+01 8.015024e+02 3.944680e+01 3.385540e+02 8.729799e+02  # 
1.045000e+03 1.170000e+02 1.516536e+02 1.108206e+05 4.684979e-04 6.667683e+01 9.976909e+02 3.825457e+01 3.416201e+02 1.059615e+03  # 
1.242000e+03 1.170000e+02 1.244185e+02 1.536175e+05 9.107144e-05 5.923782e+01 1.196625e+03 3.437024e+01 3.442950e+02 1.248892e+03  # 
1.439000e+03 1.170000e+02 6.253201e+01 2.029141e+05 1.510905e-02 3.143662e+01 1.410873e+03 1.525093e+01 3.459173e+02 1.439668e+03  # [ No convergence ]
1.636000e+03 1.170000e+02 -1.613963e+02 2.718522e+05 3.404623e-04 7.055823e+01 1.581016e+03 3.997840e+01 3.473926e+02 1.631496e+03  # [ MuSqWrongsign ]
1.833000e+03 1.170000e+02 -2.589691e+02 3.536774e+05 9.415258e-04 8.442519e+01 1.771063e+03 4.485577e+01 3.483990e+02 1.824010e+03  # [ MuSqWrongsign ]
2.030000e+03 1.170000e+02 -3.408790e+02 4.455507e+05 2.532809e-04 8.936339e+01 1.964676e+03 4.624210e+01 3.493949e+02 2.017010e+03  # [ MuSqWrongsign ]
2.227000e+03 1.170000e+02 -4.196630e+02 5.485599e+05 7.003752e-04 9.202760e+01 2.158999e+03 4.697598e+01 3.502558e+02 2.210369e+03  # [ MuSqWrongsign ]
2.424000e+03 1.170000e+02 -4.953365e+02 6.622454e+05 6.180852e-04 9.368903e+01 2.353645e+03 4.742011e+01 3.510666e+02 2.404000e+03  # [ MuSqWrongsign ]
2.621000e+03 1.170000e+02 -5.717709e+02 7.876237e+05 5.999367e-04 9.487051e+01 2.548434e+03 4.775690e+01 3.517531e+02 2.597844e+03  # [ MuSqWrongsign ]
2.818000e+03 1.170000e+02 -6.473272e+02 9.241688e+05 4.735455e-04 9.574884e+01 2.743335e+03 4.800231e+01 3.523841e+02 2.791859e+03  # [ MuSqWrongsign ]
3.015000e+03 1.170000e+02 -7.238131e+02 1.072566e+06 5.998982e-04 9.643661e+01 2.938298e+03 4.820695e+01 3.529424e+02 2.986012e+03  # [ MuSqWrongsign ]
3.212000e+03 1.170000e+02 -8.017154e+02 1.233243e+06 5.334720e-04 9.699652e+01 3.133306e+03 4.839019e+01 3.534184e+02 3.180281e+03  # [ MuSqWrongsign ]
3.409000e+03 1.170000e+02 -8.782579e+02 1.404796e+06 2.312387e-04 9.744729e+01 3.328368e+03 4.851845e+01 3.539121e+02 3.374639e+03  # [ MuSqWrongsign ]
3.606000e+03 1.170000e+02 -9.564968e+02 1.588966e+06 3.550073e-04 9.782975e+01 3.523452e+03 4.864532e+01 3.543307e+02 3.569081e+03  # [ MuSqWrongsign ]
3.803000e+03 1.170000e+02 -1.035472e+03 1.785358e+06 4.123783e-04 9.815725e+01 3.718561e+03 4.875934e+01 3.547071e+02 3.763593e+03  # [ MuSqWrongsign ]
4.000000e+03 1.170000e+02 -1.114533e+03 1.993610e+06 5.202722e-04 9.844165e+01 3.913695e+03 4.885214e+01 3.550637e+02 3.958170e+03  # [ MuSqWrongsign ]
6.000000e+01 1.740000e+02 2.367319e+02 1.052425e+04 2.068602e-04 1.129747e+02 2.567218e+01 6.330108e+01 4.391698e+02 4.009114e+02  # 
2.570000e+02 1.740000e+02 2.362946e+02 1.677651e+04 1.510115e-04 1.143418e+02 1.986558e+02 6.403629e+01 4.507174e+02 4.682061e+02  # 
4.540000e+02 1.740000e+02 2.356437e+02 3.069493e+04 9.032233e-05 1.156974e+02 3.895027e+02 6.464813e+01 4.617766e+02 5.912774e+02  # 
6.510000e+02 1.740000e+02 2.341739e+02 5.213641e+04 7.675483e-04 1.167628e+02 5.827143e+02 6.512241e+01 4.701217e+02 7.452413e+02  # 
8.480000e+02 1.740000e+02 2.294197e+02 8.089803e+04 6.295021e-04 1.170554e+02 7.768578e+02 6.537989e+01 4.763620e+02 9.152664e+02  # 
1.045000e+03 1.740000e+02 2.184838e+02 1.167840e+05 7.662997e-04 1.158995e+02 9.717330e+02 6.523137e+01 4.811791e+02 1.093943e+03  # 
1.242000e+03 1.740000e+02 1.989038e+02 1.596670e+05 3.384830e-04 1.121772e+02 1.167533e+03 6.432553e+01 4.850444e+02 1.277605e+03  # 
1.439000e+03 1.740000e+02 1.662163e+02 2.093688e+05 1.704185e-04 1.025887e+02 1.365477e+03 6.136992e+01 4.882413e+02 1.464329e+03  # 
1.636000e+03 1.740000e+02 1.149337e+02 2.658358e+05 9.617278e-04 7.847774e+01 1.571825e+03 5.003961e+01 4.911362e+02 1.653067e+03  # 
1.833000e+03 1.740000e+02 6.843429e+01 3.307106e+05 7.603907e-01 4.759699e+01 1.788547e+03 2.825002e+01 4.942244e+02 1.843215e+03  # [ No convergence ]
2.030000e+03 1.740000e+02 -2.441354e+02 4.286159e+05 8.663347e-06 1.239691e+02 1.944032e+03 6.776845e+01 4.946542e+02 2.034156e+03  # [ MuSqWrongsign ]
2.227000e+03 1.740000e+02 -3.358378e+02 5.305269e+05 9.633407e-05 1.338810e+02 2.136725e+03 7.006780e+01 4.961363e+02 2.225936e+03  # [ MuSqWrongsign ]
2.424000e+03 1.740000e+02 -4.194546e+02 6.431685e+05 6.712536e-04 1.382513e+02 2.330737e+03 7.110132e+01 4.974450e+02 2.418265e+03  # [ MuSqWrongsign ]
2.621000e+03 1.740000e+02 -4.972385e+02 7.660306e+05 1.344600e-04 1.407280e+02 2.525223e+03 7.169169e+01 4.986878e+02 2.611026e+03  # [ MuSqWrongsign ]
2.818000e+03 1.740000e+02 -5.747216e+02 9.004212e+05 7.215902e-04 1.424147e+02 2.719898e+03 7.212733e+01 4.997809e+02 2.804120e+03  # [ MuSqWrongsign ]
3.015000e+03 1.740000e+02 -6.516336e+02 1.046182e+06 7.297679e-05 1.436477e+02 2.914693e+03 7.246978e+01 5.007611e+02 2.997485e+03  # [ MuSqWrongsign ]
3.212000e+03 1.740000e+02 -7.286001e+02 1.203544e+06 8.474912e-04 1.446038e+02 3.109573e+03 7.274820e+01 5.016528e+02 3.191072e+03  # [ MuSqWrongsign ]
3.409000e+03 1.740000e+02 -8.050099e+02 1.372187e+06 6.962981e-04 1.453754e+02 3.304522e+03 7.297259e+01 5.024771e+02 3.384845e+03  # [ MuSqWrongsign ]
3.606000e+03 1.740000e+02 -8.824639e+02 1.552988e+06 5.709146e-04 1.460171e+02 3.499508e+03 7.317919e+01 5.032172e+02 3.578771e+03  # [ MuSqWrongsign ]
3.803000e+03 1.740000e+02 -9.604792e+02 1.745793e+06 6.170148e-04 1.465716e+02 3.694532e+03 7.336292e+01 5.038763e+02 3.772835e+03  # [ MuSqWrongsign ]
4.000000e+03 1.740000e+02 -1.037260e+03 1.949449e+06 2.994543e-04 1.470301e+02 3.889603e+03 7.349726e+01 5.045666e+02 3.967002e+03  # [ MuSqWrongsign ]
6.000000e+01 2.310000e+02 3.080728e+02 1.870708e+04 3.008679e-04 1.614169e+02 1.676139e+01 8.820045e+01 5.672778e+02 5.153174e+02  # 
2.570000e+02 2.310000e+02 3.068921e+02 2.493459e+04 2.269060e-04 1.627286e+02 1.795466e+02 8.894325e+01 5.774169e+02 5.700076e+02  # 
4.540000e+02 2.310000e+02 3.040269e+02 3.875603e+04 5.733676e-04 1.639113e+02 3.679606e+02 8.956039e+01 5.902768e+02 6.747910e+02  # 
6.510000e+02 2.310000e+02 2.996872e+02 6.007312e+04 4.393739e-04 1.647911e+02 5.601486e+02 9.005843e+01 6.003934e+02 8.121734e+02  # 
8.480000e+02 2.310000e+02 2.930428e+02 8.875056e+04 9.216891e-04 1.651477e+02 7.536548e+02 9.040238e+01 6.084421e+02 9.695117e+02  # 
1.045000e+03 2.310000e+02 2.825501e+02 1.246366e+05 1.912627e-04 1.646124e+02 9.478758e+02 9.055052e+01 6.148865e+02 1.138844e+03  # 
1.242000e+03 2.310000e+02 2.664394e+02 1.675929e+05 1.825531e-04 1.625862e+02 1.142690e+03 9.038050e+01 6.201652e+02 1.315582e+03  # 
1.439000e+03 2.310000e+02 2.399700e+02 2.172714e+05 9.131022e-04 1.570684e+02 1.338323e+03 8.957364e+01 6.244010e+02 1.497022e+03  # 
1.636000e+03 2.310000e+02 2.029815e+02 2.738020e+05 8.028979e-04 1.450022e+02 1.535687e+03 8.712227e+01 6.281253e+02 1.681695e+03  # 
1.833000e+03 2.310000e+02 1.477234e+02 3.368863e+05 1.784182e-04 1.158817e+02 1.740150e+03 7.762913e+01 6.314277e+02 1.868591e+03  # 
2.030000e+03 2.310000e+02 5.615231e+01 4.068800e+05 5.745262e-01 4.434316e+01 1.985253e+03 2.750736e+01 6.351158e+02 2.057141e+03  # [ No convergence ]
2.227000e+03 2.310000e+02 -2.398934e+02 5.133726e+05 6.538102e-04 1.597908e+02 2.116936e+03 9.077537e+01 6.360736e+02 2.246651e+03  # [ MuSqWrongsign ]
2.424000e+03 2.310000e+02 -3.391753e+02 6.255173e+05 2.381534e-04 1.777002e+02 2.308582e+03 9.410840e+01 6.380037e+02 2.437201e+03  # [ MuSqWrongsign ]
2.621000e+03 2.310000e+02 -4.271274e+02 7.481996e+05 5.617849e-04 1.842939e+02 2.502300e+03 9.541923e+01 6.397314e+02 2.628455e+03  # [ MuSqWrongsign ]
2.818000e+03 2.310000e+02 -5.103790e+02 8.819051e+05 8.909939e-04 1.877726e+02 2.696584e+03 9.620660e+01 6.412581e+02 2.820267e+03  # [ MuSqWrongsign ]
3.015000e+03 2.310000e+02 -5.888131e+02 1.025839e+06 8.249969e-04 1.899397e+02 2.891173e+03 9.670904e+01 6.427447e+02 3.012537e+03  # [ MuSqWrongsign ]
3.212000e+03 2.310000e+02 -6.667700e+02 1.181284e+06 3.052957e-04 1.915139e+02 3.085886e+03 9.711741e+01 6.440497e+02 3.205171e+03  # [ MuSqWrongsign ]
3.409000e+03 2.310000e+02 -7.443328e+02 1.348219e+06 8.115796e-04 1.927136e+02 3.280693e+03 9.745464e+01 6.452540e+02 3.398107e+03  # [ MuSqWrongsign ]
3.606000e+03 2.310000e+02 -8.214544e+02 1.526560e+06 2.113368e-04 1.936848e+02 3.475577e+03 9.773239e+01 6.463659e+02 3.591300e+03  # [ MuSqWrongsign ]
3.803000e+03 2.310000e+02 -9.000825e+02 1.717448e+06 6.831203e-04 1.944982e+02 3.670484e+03 9.801313e+01 6.473286e+02 3.784705e+03  # [ MuSqWrongsign ]
4.000000e+03 2.310000e+02 -9.761411e+02 1.918399e+06 7.062711e-04 1.951777e+02 3.865482e+03 9.819822e+01 6.483382e+02 3.978298e+03  # [ MuSqWrongsign ]
6.000000e+01 2.880000e+02 3.764363e+02 2.903267e+04 4.114361e-04 2.093016e+02 9.994692e+00 1.127127e+02 6.938050e+02 6.277456e+02  # 
2.570000e+02 2.880000e+02 3.748774e+02 3.522447e+04 3.215299e-04 2.106167e+02 1.623584e+02 1.135165e+02 7.022977e+02 6.737493e+02  # 
4.540000e+02 2.880000e+02 3.711704e+02 4.897580e+04 6.368606e-04 2.118283e+02 3.477239e+02 1.141377e+02 7.156160e+02 7.650296e+02  # 
6.510000e+02 2.880000e+02 3.651698e+02 7.014608e+04 6.571812e-05 2.127377e+02 5.385308e+02 1.147232e+02 7.270860e+02 8.881206e+02  # 
8.480000e+02 2.880000e+02 3.571574e+02 9.870015e+04 4.184236e-04 2.132246e+02 7.312559e+02 1.151404e+02 7.365897e+02 1.033204e+03  # 
1.045000e+03 2.880000e+02 3.457945e+02 1.344524e+05 1.649576e-04 2.130079e+02 9.248745e+02 1.154477e+02 7.443802e+02 1.192697e+03  # 
1.242000e+03 2.880000e+02 3.302805e+02 1.773205e+05 1.885999e-04 2.117600e+02 1.119108e+03 1.155531e+02 7.508951e+02 1.361738e+03  # 
1.439000e+03 2.880000e+02 3.076777e+02 2.270243e+05 3.659218e-04 2.084070e+02 1.313875e+03 1.153827e+02 7.562958e+02 1.537152e+03  # 
1.636000e+03 2.880000e+02 2.771985e+02 2.835722e+05 4.123988e-05 2.012635e+02 1.509389e+03 1.146178e+02 7.609783e+02 1.717029e+03  # 
1.833000e+03 2.880000e+02 2.349630e+02 3.467309e+05 3.975119e-05 1.853683e+02 1.706522e+03 1.123389e+02 7.650664e+02 1.900061e+03  # 
2.030000e+03 2.880000e+02 1.755963e+02 4.163313e+05 9.640411e-04 1.498518e+02 1.910185e+03 1.035924e+02 7.687591e+02 2.085414e+03  # 
2.227000e+03 2.880000e+02 6.081356e+01 4.904435e+05 3.889716e-01 5.242605e+01 2.172328e+03 3.637271e+01 7.734371e+02 2.272684e+03  # [ No convergence ]
2.424000e+03 2.880000e+02 -2.338721e+02 6.057046e+05 2.950428e-04 1.866408e+02 2.290484e+03 1.131829e+02 7.743348e+02 2.460764e+03  # [ MuSqWrongsign ]
2.621000e+03 2.880000e+02 -3.500376e+02 7.305984e+05 2.368379e-04 2.208742e+02 2.480190e+03 1.184519e+02 7.764525e+02 2.650118e+03  # [ MuSqWrongsign ]
2.818000e+03 2.880000e+02 -4.414513e+02 8.635929e+05 8.525940e-05 2.302584e+02 2.673671e+03 1.199789e+02 7.785502e+02 2.840331e+03  # [ MuSqWrongsign ]
3.015000e+03 2.880000e+02 -5.266963e+02 1.007375e+06 1.758484e-04 2.347650e+02 2.867843e+03 1.208553e+02 7.804476e+02 3.031210e+03  # [ MuSqWrongsign ]
3.212000e+03 2.880000e+02 -6.084958e+02 1.162105e+06 9.597443e-04 2.374944e+02 3.062312e+03 1.214666e+02 7.821877e+02 3.222634e+03  # [ MuSqWrongsign ]
3.409000e+03 2.880000e+02 -6.895967e+02 1.328587e+06 2.973550e-04 2.394142e+02 3.256919e+03 1.219736e+02 7.837254e+02 3.414504e+03  # [ MuSqWrongsign ]
3.606000e+03 2.880000e+02 -7.670304e+02 1.505118e+06 2.628253e-04 2.408258e+02 3.451687e+03 1.223269e+02 7.852668e+02 3.606761e+03  # [ MuSqWrongsign ]
3.803000e+03 2.880000e+02 -8.456944e+02 1.694030e+06 7.816388e-04 2.419688e+02 3.646492e+03 1.226745e+02 7.866211e+02 3.799329e+03  # [ MuSqWrongsign ]
4.000000e+03 2.880000e+02 -9.235092e+02 1.894181e+06 6.641582e-04 2.429207e+02 3.841368e+03 1.229634e+02 7.878950e+02 3.992173e+03  # [ MuSqWrongsign ]
6.000000e+01 3.450000e+02 4.425420e+02 4.142064e+04 2.596142e-04 2.568413e+02 4.208226e+00 1.372008e+02 8.184610e+02 7.384067e+02  # 
2.570000e+02 3.450000e+02 4.410810e+02 4.762532e+04 5.691040e-04 2.581847e+02 1.467016e+02 1.379580e+02 8.260446e+02 7.783398e+02  # 
4.540000e+02 3.450000e+02 4.368412e+02 6.128338e+04 5.191547e-04 2.594675e+02 3.284726e+02 1.386545e+02 8.387252e+02 8.591161e+02  # 
6.510000e+02 3.450000e+02 4.299990e+02 8.231829e+04 5.287231e-05 2.604633e+02 5.176447e+02 1.393186e+02 8.511918e+02 9.702935e+02  # 
8.480000e+02 3.450000e+02 4.211454e+02 1.107369e+05 8.261298e-04 2.611224e+02 7.094541e+02 1.397937e+02 8.618996e+02 1.104168e+03  # 
1.045000e+03 3.450000e+02 4.089871e+02 1.463125e+05 6.128361e-04 2.611821e+02 9.024004e+02 1.402356e+02 8.707870e+02 1.253960e+03  # 
1.242000e+03 3.450000e+02 3.933762e+02 1.890215e+05 3.294239e-04 2.604558e+02 1.096109e+03 1.404974e+02 8.783977e+02 1.415018e+03  # 
1.439000e+03 3.450000e+02 3.726718e+02 2.386728e+05 1.130499e-04 2.583152e+02 1.290333e+03 1.405963e+02 8.848898e+02 1.583955e+03  # 
1.636000e+03 3.450000e+02 3.458755e+02 2.951990e+05 9.159049e-04 2.537545e+02 1.485083e+03 1.403905e+02 8.905320e+02 1.758538e+03  # 
1.833000e+03 3.450000e+02 3.102032e+02 3.583488e+05 4.014779e-05 2.439988e+02 1.680554e+03 1.396181e+02 8.954483e+02 1.937213e+03  # 
2.030000e+03 3.450000e+02 2.631147e+02 4.280363e+05 9.459480e-05 2.230840e+02 1.877642e+03 1.373327e+02 8.998311e+02 2.118947e+03  # 
2.227000e+03 3.450000e+02 1.987316e+02 5.039794e+05 9.339949e-04 1.793845e+02 2.081464e+03 1.283817e+02 9.038379e+02 2.303009e+03  # 
2.424000e+03 3.450000e+02 1.000255e+02 5.854494e+05 2.969543e-02 9.255512e+01 2.330710e+03 7.403529e+01 9.078850e+02 2.488926e+03  # [ No convergence ]
2.621000e+03 3.450000e+02 -2.372526e+02 7.078514e+05 5.931786e-04 2.086880e+02 2.463856e+03 1.358265e+02 9.100851e+02 2.675962e+03  # [ MuSqWrongsign ]
2.818000e+03 3.450000e+02 -3.610868e+02 8.440240e+05 9.086294e-05 2.622453e+02 2.651751e+03 1.428837e+02 9.125089e+02 2.864238e+03  # [ MuSqWrongsign ]
3.015000e+03 3.450000e+02 -4.591596e+02 9.886080e+05 9.635730e-05 2.760319e+02 2.844909e+03 1.447195e+02 9.148433e+02 3.053458e+03  # [ MuSqWrongsign ]
3.212000e+03 3.450000e+02 -5.495527e+02 1.144006e+06 5.557284e-04 2.818682e+02 3.038917e+03 1.457483e+02 9.169409e+02 3.243425e+03  # [ MuSqWrongsign ]
3.409000e+03 3.450000e+02 -6.323308e+02 1.308938e+06 1.940842e-04 2.850902e+02 3.233331e+03 1.463903e+02 9.190061e+02 3.434034e+03  # [ MuSqWrongsign ]
3.606000e+03 3.450000e+02 -7.140196e+02 1.485520e+06 9.505805e-04 2.873028e+02 3.427900e+03 1.469099e+02 9.208762e+02 3.625158e+03  # [ MuSqWrongsign ]
3.803000e+03 3.450000e+02 -7.942173e+02 1.673358e+06 3.909029e-05 2.889494e+02 3.622571e+03 1.473536e+02 9.225905e+02 3.816720e+03  # [ MuSqWrongsign ]
4.000000e+03 3.450000e+02 -8.736839e+02 1.872692e+06 1.522692e-04 2.902580e+02 3.817325e+03 1.477350e+02 9.241863e+02 4.008659e+03  # [ MuSqWrongsign ]
6.000000e+01 4.020000e+02 5.070519e+02 5.584900e+04 2.930450e-04 3.041785e+02 -1.010312e+00 1.616905e+02 9.417213e+02 8.477222e+02  # 
2.570000e+02 4.020000e+02 5.055094e+02 6.202907e+04 2.153050e-04 3.055359e+02 1.321989e+02 1.624893e+02 9.484307e+02 8.829017e+02  # 
4.540000e+02 4.020000e+02 5.010954e+02 7.561802e+04 2.073356e-04 3.068831e+02 3.100400e+02 1.632304e+02 9.607526e+02 9.554185e+02  # 
6.510000e+02 4.020000e+02 4.942164e+02 9.659376e+04 5.533452e-04 3.080124e+02 4.974713e+02 1.638471e+02 9.732080e+02 1.056877e+03  # 
8.480000e+02 4.020000e+02 4.846306e+02 1.248292e+05 2.425786e-04 3.088175e+02 6.881636e+02 1.644414e+02 9.850306e+02 1.180657e+03  # 
1.045000e+03 4.020000e+02 4.724045e+02 1.602920e+05 7.405353e-04 3.091668e+02 8.804285e+02 1.649290e+02 9.950024e+02 1.321365e+03  # 
1.242000e+03 4.020000e+02 4.561886e+02 2.027435e+05 8.667137e-04 3.088076e+02 1.073513e+03 1.653877e+02 1.003407e+03 1.474393e+03  # 
1.439000e+03 4.020000e+02 4.370939e+02 2.523791e+05 5.220444e-04 3.075517e+02 1.267327e+03 1.655723e+02 1.011005e+03 1.636726e+03  # 
1.636000e+03 4.020000e+02 4.117989e+02 3.087211e+05 4.684389e-05 3.044473e+02 1.461538e+03 1.656702e+02 1.017435e+03 1.805651e+03  # 
1.833000e+03 4.020000e+02 3.802273e+02 3.718556e+05 7.705296e-04 2.981099e+02 1.656269e+03 1.654508e+02 1.023162e+03 1.979621e+03  # 
2.030000e+03 4.020000e+02 3.396780e+02 4.415056e+05 7.543509e-04 2.848165e+02 1.851757e+03 1.646199e+02 1.028259e+03 2.157384e+03  # 
2.227000e+03 4.020000e+02 2.882052e+02 5.176621e+05 3.077953e-04 2.576579e+02 2.048909e+03 1.622239e+02 1.032893e+03 2.338082e+03  # 
2.424000e+03 4.020000e+02 2.177705e+02 5.997151e+05 9.563910e-04 2.042912e+02 2.253736e+03 1.522300e+02 1.037146e+03 2.521063e+03  # 
2.621000e+03 4.020000e+02 1.070624e+02 6.864881e+05 4.873808e-04 1.021863e+02 2.515396e+03 8.544519e+01 1.041423e+03 2.705919e+03  # 
2.818000e+03 4.020000e+02 -2.457043e+02 8.191866e+05 7.763650e-04 2.281611e+02 2.637094e+03 1.586514e+02 1.043932e+03 2.891919e+03  # [ MuSqWrongsign ]
3.015000e+03 4.020000e+02 -3.768716e+02 9.671926e+05 9.258154e-04 3.021881e+02 2.823115e+03 1.675609e+02 1.046584e+03 3.079212e+03  # [ MuSqWrongsign ]
3.212000e+03 4.020000e+02 -4.803160e+02 1.123449e+06 8.007271e-04 3.216480e+02 3.016012e+03 1.696393e+02 1.049139e+03 3.267513e+03  # [ MuSqWrongsign ]
3.409000e+03 4.020000e+02 -5.727497e+02 1.289592e+06 3.410021e-05 3.288799e+02 3.209933e+03 1.707315e+02 1.051515e+03 3.456637e+03  # [ MuSqWrongsign ]
3.606000e+03 4.020000e+02 -6.590502e+02 1.466035e+06 4.527269e-04 3.327339e+02 3.404252e+03 1.714553e+02 1.053766e+03 3.646455e+03  # [ MuSqWrongsign ]
3.803000e+03 4.020000e+02 -7.442327e+02 1.654478e+06 3.109202e-04 3.352914e+02 3.598707e+03 1.720814e+02 1.055764e+03 3.836837e+03  # [ MuSqWrongsign ]
4.000000e+03 4.020000e+02 -8.242390e+02 1.852324e+06 5.802536e-05 3.371117e+02 3.793368e+03 1.725080e+02 1.057788e+03 4.027738e+03  # [ MuSqWrongsign ]
6.000000e+01 4.590000e+02 5.703250e+02 7.229449e+04 4.029091e-04 3.513917e+02 -5.872860e+00 1.861947e+02 1.063839e+03 9.559335e+02  # 
2.570000e+02 4.590000e+02 5.686972e+02 7.843919e+04 3.866674e-04 3.527449e+02 1.187666e+02 1.870566e+02 1.069828e+03 9.873458e+02  # 
4.540000e+02 4.590000e+02 5.643630e+02 9.199294e+04 5.902295e-04 3.541542e+02 2.924493e+02 1.878013e+02 1.081518e+03 1.053160e+03  # 
6.510000e+02 4.590000e+02 5.571004e+02 1.128157e+05 2.061512e-04 3.553701e+02 4.777758e+02 1.885334e+02 1.094216e+03 1.146264e+03  # 
8.480000e+02 4.590000e+02 5.473684e+02 1.409297e+05 5.122058e-04 3.563191e+02 6.673102e+02 1.891516e+02 1.106219e+03 1.261310e+03  # 
1.045000e+03 4.590000e+02 5.350416e+02 1.762495e+05 5.824961e-04 3.569176e+02 8.588223e+02 1.896693e+02 1.117263e+03 1.393600e+03  # 
1.242000e+03 4.590000e+02 5.191348e+02 2.185698e+05 3.004252e-04 3.569219e+02 1.051338e+03 1.901971e+02 1.126589e+03 1.539024e+03  # 
1.439000e+03 4.590000e+02 5.006592e+02 2.680771e+05 9.960982e-04 3.562396e+02 1.244685e+03 1.904849e+02 1.135031e+03 1.694683e+03  # 
1.636000e+03 4.590000e+02 4.769196e+02 3.243123e+05 3.857313e-04 3.542264e+02 1.438453e+03 1.907491e+02 1.142263e+03 1.857842e+03  # 
1.833000e+03 4.590000e+02 4.487523e+02 3.874861e+05 6.731251e-04 3.501622e+02 1.632732e+03 1.907600e+02 1.148866e+03 2.026932e+03  # 
2.030000e+03 4.590000e+02 4.115585e+02 4.569304e+05 5.672893e-04 3.412355e+02 1.827443e+03 1.905419e+02 1.154519e+03 2.200404e+03  # 
2.227000e+03 4.590000e+02 3.665384e+02 5.330177e+05 2.980295e-04 3.232879e+02 2.022952e+03 1.896555e+02 1.159753e+03 2.377459e+03  # 
2.424000e+03 4.590000e+02 3.089750e+02 6.152827e+05 1.309354e-04 2.874608e+02 2.220373e+03 1.869594e+02 1.164539e+03 2.557298e+03  # 
2.621000e+03 4.590000e+02 2.328896e+02 7.033978e+05 8.331656e-04 2.244333e+02 2.427179e+03 1.749499e+02 1.169015e+03 2.739379e+03  # 
2.818000e+03 4.590000e+02 1.146994e+02 7.957103e+05 4.231929e-04 1.118142e+02 2.700319e+03 9.664961e+01 1.173603e+03 2.923351e+03  # 
3.015000e+03 4.590000e+02 -2.588784e+02 9.398620e+05 8.944048e-04 2.481558e+02 2.809927e+03 1.819246e+02 1.176236e+03 3.108402e+03  # [ MuSqWrongsign ]
3.212000e+03 4.590000e+02 -3.964879e+02 1.100114e+06 6.964355e-04 3.406748e+02 2.994282e+03 1.924797e+02 1.179054e+03 3.294801e+03  # [ MuSqWrongsign ]
3.409000e+03 4.590000e+02 -5.037231e+02 1.267903e+06 3.240574e-04 3.670218e+02 3.187004e+03 1.947115e+02 1.181804e+03 3.482265e+03  # [ MuSqWrongsign ]
3.606000e+03 4.590000e+02 -5.995379e+02 1.445645e+06 1.924344e-04 3.759613e+02 3.380819e+03 1.958914e+02 1.184386e+03 3.670597e+03  # [ MuSqWrongsign ]
3.803000e+03 4.590000e+02 -6.880986e+02 1.633357e+06 1.088591e-04 3.804254e+02 3.575070e+03 1.966640e+02 1.186833e+03 3.859673e+03  # [ MuSqWrongsign ]
4.000000e+03 4.590000e+02 -7.750835e+02 1.833016e+06 3.256624e-04 3.833030e+02 3.769472e+03 1.973246e+02 1.189029e+03 4.049360e+03  # [ MuSqWrongsign ]
6.000000e+01 5.160000e+02 6.322699e+02 9.065106e+04 3.532141e-04 3.985226e+02 -1.066024e+01 2.108635e+02 1.184643e+03 1.062911e+03  # 
2.570000e+02 5.160000e+02 6.306452e+02 9.677574e+04 5.801034e-04 3.998616e+02 1.061930e+02 2.117501e+02 1.190170e+03 1.091357e+03  # 
4.540000e+02 5.160000e+02 6.262661e+02 1.102581e+05 4.363459e-04 4.013303e+02 2.754778e+02 2.125489e+02 1.201017e+03 1.151469e+03  # 
6.510000e+02 5.160000e+02 6.190964e+02 1.310086e+05 2.242045e-04 4.026349e+02 4.586400e+02 2.132749e+02 1.214046e+03 1.237722e+03  # 
8.480000e+02 5.160000e+02 6.093207e+02 1.589960e+05 3.525800e-04 4.037189e+02 6.468930e+02 2.139167e+02 1.226205e+03 1.345084e+03  # 
1.045000e+03 5.160000e+02 5.971027e+02 1.942020e+05 1.851988e-04 4.044888e+02 8.375805e+02 2.144504e+02 1.237937e+03 1.469761e+03  # 
1.242000e+03 5.160000e+02 5.813682e+02 2.363592e+05 8.294296e-05 4.047889e+02 1.029475e+03 2.150392e+02 1.248088e+03 1.607961e+03  # 
1.439000e+03 5.160000e+02 5.627234e+02 2.855979e+05 8.413571e-04 4.044774e+02 1.222282e+03 2.154653e+02 1.257161e+03 1.757030e+03  # 
1.636000e+03 5.160000e+02 5.403625e+02 3.417668e+05 4.543109e-04 4.032102e+02 1.415669e+03 2.157957e+02 1.265250e+03 1.914498e+03  # 
1.833000e+03 5.160000e+02 5.138988e+02 4.048240e+05 4.952997e-04 4.004600e+02 1.609570e+03 2.159405e+02 1.272572e+03 2.078560e+03  # 
2.030000e+03 5.160000e+02 4.796925e+02 4.741644e+05 6.362129e-04 3.943453e+02 1.803784e+03 2.160234e+02 1.278872e+03 2.247627e+03  # 
2.227000e+03 5.160000e+02 4.394683e+02 5.502452e+05 2.983937e-04 3.823370e+02 1.998555e+03 2.157151e+02 1.284740e+03 2.420867e+03  # 
2.424000e+03 5.160000e+02 3.898962e+02 6.326376e+05 3.058096e-04 3.581236e+02 2.194160e+03 2.147041e+02 1.290090e+03 2.597370e+03  # 
2.621000e+03 5.160000e+02 3.273347e+02 7.210545e+05 6.361329e-04 3.133724e+02 2.391963e+03 2.115940e+02 1.295023e+03 2.776514e+03  # 
2.818000e+03 5.160000e+02 2.439145e+02 8.148531e+05 3.394946e-05 2.395987e+02 2.602427e+03 1.958983e+02 1.299670e+03 2.957829e+03  # 
3.015000e+03 5.160000e+02 1.142425e+02 9.121835e+05 6.061363e-04 1.129426e+02 2.893409e+03 9.972669e+01 1.304562e+03 3.141049e+03  # 
3.212000e+03 5.160000e+02 -2.778781e+02 1.070417e+06 3.561722e-05 2.716520e+02 2.981790e+03 2.062035e+02 1.307214e+03 3.325239e+03  # [ MuSqWrongsign ]
3.409000e+03 5.160000e+02 -4.195387e+02 1.242843e+06 3.044969e-04 3.781065e+02 3.165285e+03 2.175975e+02 1.310198e+03 3.510842e+03  # [ MuSqWrongsign ]
3.606000e+03 5.160000e+02 -5.322727e+02 1.423371e+06 7.990137e-04 4.125781e+02 3.357804e+03 2.200210e+02 1.313026e+03 3.697518e+03  # [ MuSqWrongsign ]
3.803000e+03 5.160000e+02 -6.276295e+02 1.611343e+06 5.685555e-04 4.230428e+02 3.551646e+03 2.211419e+02 1.315898e+03 3.885148e+03  # [ MuSqWrongsign ]
4.000000e+03 5.160000e+02 -7.188393e+02 1.810747e+06 9.271431e-05 4.281721e+02 3.745815e+03 2.219806e+02 1.318502e+03 4.073524e+03  # [ MuSqWrongsign ]
6.000000e+01 5.730000e+02 6.933492e+02 1.109594e+05 2.797420e-04 4.456187e+02 -1.529694e+01 2.355616e+02 1.304638e+03 1.169054e+03  # 
2.570000e+02 5.730000e+02 6.917435e+02 1.170669e+05 6.257728e-04 4.469190e+02 9.446805e+01 2.364726e+02 1.309548e+03 1.195063e+03  # 
4.540000e+02 5.730000e+02 6.875784e+02 1.305411e+05 3.121879e-04 4.484418e+02 2.593154e+02 2.372477e+02 1.319975e+03 1.250507e+03  # 
6.510000e+02 5.730000e+02 6.805088e+02 1.512128e+05 2.972097e-04 4.498090e+02 4.401095e+02 2.380076e+02 1.333040e+03 1.330799e+03  # 
8.480000e+02 5.730000e+02 6.706421e+02 1.790401e+05 1.956255e-04 4.510076e+02 6.269148e+02 2.387256e+02 1.345417e+03 1.431326e+03  # 
1.045000e+03 5.730000e+02 6.585022e+02 2.141108e+05 2.781895e-04 4.519279e+02 8.166814e+02 2.392903e+02 1.357141e+03 1.549055e+03  # 
1.242000e+03 5.730000e+02 6.430204e+02 2.561157e+05 8.608378e-04 4.524736e+02 1.007921e+03 2.399139e+02 1.368188e+03 1.680519e+03  # 
1.439000e+03 5.730000e+02 6.248215e+02 3.052076e+05 1.866790e-04 4.524831e+02 1.200202e+03 2.404126e+02 1.377994e+03 1.823345e+03  # 
1.636000e+03 5.730000e+02 6.027459e+02 3.611149e+05 2.319947e-04 4.517355e+02 1.393144e+03 2.408466e+02 1.386668e+03 1.975090e+03  # 
1.833000e+03 5.730000e+02 5.767570e+02 4.238719e+05 7.599775e-05 4.497755e+02 1.586617e+03 2.411539e+02 1.394523e+03 2.134039e+03  # 
2.030000e+03 5.730000e+02 5.455939e+02 4.932694e+05 7.599462e-04 4.456009e+02 1.780489e+03 2.413531e+02 1.401601e+03 2.298708e+03  # 
2.227000e+03 5.730000e+02 5.089320e+02 5.693262e+05 9.482308e-04 4.374026e+02 1.974815e+03 2.413092e+02 1.408108e+03 2.468023e+03  # 
2.424000e+03 5.730000e+02 4.638066e+02 6.515927e+05 7.265924e-04 4.204513e+02 2.169626e+03 2.409476e+02 1.413956e+03 2.641016e+03  # 
2.621000e+03 5.730000e+02 4.101229e+02 7.402632e+05 4.355032e-05 3.886899e+02 2.365393e+03 2.397466e+02 1.419433e+03 2.817095e+03  # 
2.818000e+03 5.730000e+02 3.422193e+02 8.346633e+05 5.655055e-04 3.345036e+02 2.563813e+03 2.359947e+02 1.424501e+03 2.995669e+03  # 
3.015000e+03 5.730000e+02 2.521018e+02 9.342250e+05 6.138814e-04 2.510605e+02 2.779996e+03 2.145547e+02 1.429267e+03 3.176327e+03  # 
3.212000e+03 5.730000e+02 1.506804e+02 1.041607e+06 4.807131e-01 1.509602e+02 3.052285e+03 1.370227e+02 1.434022e+03 3.358802e+03  # [ No convergence ]
3.409000e+03 5.730000e+02 -3.007975e+02 1.210718e+06 9.053758e-04 2.979785e+02 3.152844e+03 2.313229e+02 1.437072e+03 3.542320e+03  # [ MuSqWrongsign ]
3.606000e+03 5.730000e+02 -4.455702e+02 1.395538e+06 5.770495e-04 4.149989e+02 3.336092e+03 2.429456e+02 1.440180e+03 3.727200e+03  # [ MuSqWrongsign ]
3.803000e+03 5.730000e+02 -5.579919e+02 1.586669e+06 2.529426e-04 4.571514e+02 3.528643e+03 2.453058e+02 1.443274e+03 3.913208e+03  # [ MuSqWrongsign ]
4.000000e+03 5.730000e+02 -6.583389e+02 1.787485e+06 2.154999e-04 4.701754e+02 3.722354e+03 2.465473e+02 1.446209e+03 4.100143e+03  # [ MuSqWrongsign ]
6.000000e+01 6.300000e+02 7.537429e+02 1.332256e+05 3.717761e-04 4.926595e+02 -1.982141e+01 2.602815e+02 1.424223e+03 1.274525e+03  # 
2.570000e+02 6.300000e+02 7.521541e+02 1.393109e+05 5.087065e-04 4.939318e+02 8.351549e+01 2.612008e+02 1.428721e+03 1.298474e+03  # 
4.540000e+02 6.300000e+02 7.481309e+02 1.527624e+05 4.010503e-04 4.954882e+02 2.438228e+02 2.619956e+02 1.438277e+03 1.349886e+03  # 
6.510000e+02 6.300000e+02 7.410568e+02 1.733139e+05 1.936072e-04 4.969413e+02 4.220762e+02 2.628213e+02 1.450997e+03 1.424830e+03  # 
8.480000e+02 6.300000e+02 7.312499e+02 2.010116e+05 2.558084e-04 4.982094e+02 6.073412e+02 2.636044e+02 1.463690e+03 1.519423e+03  # 
1.045000e+03 6.300000e+02 7.194505e+02 2.360113e+05 7.578848e-04 4.992495e+02 7.961610e+02 2.641471e+02 1.475874e+03 1.630968e+03  # 
1.242000e+03 6.300000e+02 7.040522e+02 2.778138e+05 1.956360e-04 4.999915e+02 9.866402e+02 2.648539e+02 1.486873e+03 1.756103e+03  # 
1.439000e+03 6.300000e+02 6.861383e+02 3.267211e+05 1.214873e-04 5.002771e+02 1.178372e+03 2.654054e+02 1.497535e+03 1.892968e+03  # 
1.636000e+03 6.300000e+02 6.647725e+02 3.824740e+05 7.399361e-05 4.999705e+02 1.370885e+03 2.658880e+02 1.506849e+03 2.039213e+03  # 
1.833000e+03 6.300000e+02 6.397555e+02 4.450649e+05 2.116080e-04 4.986691e+02 1.563963e+03 2.662920e+02 1.515315e+03 2.193168e+03  # 
2.030000e+03 6.300000e+02 6.103450e+02 5.143510e+05 1.959018e-04 4.957781e+02 1.757497e+03 2.665873e+02 1.522999e+03 2.353351e+03  # 
2.227000e+03 6.300000e+02 5.758188e+02 5.902406e+05 8.052765e-04 4.899691e+02 1.951437e+03 2.667335e+02 1.530026e+03 2.518624e+03  # 
2.424000e+03 6.300000e+02 5.349923e+02 6.725761e+05 3.095221e-04 4.783655e+02 2.145790e+03 2.666614e+02 1.536470e+03 2.688058e+03  # 
2.621000e+03 6.300000e+02 4.859072e+02 7.611019e+05 6.005034e-04 4.552453e+02 2.340691e+03 2.661936e+02 1.542378e+03 2.860909e+03  # 
2.818000e+03 6.300000e+02 4.272901e+02 8.557989e+05 8.840408e-04 4.145511e+02 2.536663e+03 2.647697e+02 1.547914e+03 3.036630e+03  # 
3.015000e+03 6.300000e+02 3.529729e+02 9.558811e+05 8.564605e-04 3.503293e+02 2.736173e+03 2.599068e+02 1.553063e+03 3.214718e+03  # 
3.212000e+03 6.300000e+02 2.551802e+02 1.060790e+06 5.697872e-05 2.567481e+02 2.962417e+03 2.283783e+02 1.558053e+03 3.394854e+03  # 
3.409000e+03 6.300000e+02 1.576716e+02 1.175138e+06 3.293641e-01 1.592654e+02 3.238826e+03 1.466605e+02 1.563554e+03 3.576920e+03  # [ No convergence ]
3.606000e+03 6.300000e+02 -3.301856e+02 1.361827e+06 1.540275e-04 3.300129e+02 3.322605e+03 2.577645e+02 1.565917e+03 3.759548e+03  # [ MuSqWrongsign ]
3.803000e+03 6.300000e+02 -4.734358e+02 1.557930e+06 6.646484e-04 4.514339e+02 3.506814e+03 2.684011e+02 1.569216e+03 3.943804e+03  # [ MuSqWrongsign ]
4.000000e+03 6.300000e+02 -5.877036e+02 1.760859e+06 5.055667e-04 5.018355e+02 3.699335e+03 2.707721e+02 1.572424e+03 4.129174e+03  # [ MuSqWrongsign ]
6.000000e+01 6.870000e+02 8.130890e+02 1.572715e+05 4.365100e-04 5.397142e+02 -2.445667e+01 2.851937e+02 1.542835e+03 1.378970e+03  # 
2.570000e+02 6.870000e+02 8.115053e+02 1.633344e+05 7.038728e-04 5.409082e+02 7.302799e+01 2.861357e+02 1.546984e+03 1.401178e+03  # 
4.540000e+02 6.870000e+02 8.075958e+02 1.767565e+05 2.773533e-04 5.425346e+02 2.288092e+02 2.869369e+02 1.555694e+03 1.449115e+03  # 
6.510000e+02 6.870000e+02 8.008474e+02 1.972982e+05 2.352077e-04 5.440263e+02 4.045181e+02 2.877211e+02 1.568167e+03 1.519571e+03  # 
8.480000e+02 6.870000e+02 7.912041e+02 2.248879e+05 4.876893e-04 5.453714e+02 5.881840e+02 2.885315e+02 1.581166e+03 1.608947e+03  # 
1.045000e+03 6.870000e+02 7.791432e+02 2.596319e+05 5.262459e-04 5.465170e+02 7.758194e+02 2.892180e+02 1.593414e+03 1.714623e+03  # 
1.242000e+03 6.870000e+02 7.647149e+02 3.014990e+05 1.981966e-04 5.474056e+02 9.657069e+02 2.897810e+02 1.605016e+03 1.834300e+03  # 
1.439000e+03 6.870000e+02 7.472639e+02 3.502661e+05 2.936817e-04 5.479467e+02 1.156880e+03 2.903496e+02 1.616078e+03 1.965556e+03  # 
1.636000e+03 6.870000e+02 7.267448e+02 4.059296e+05 5.632432e-04 5.479666e+02 1.348939e+03 2.908703e+02 1.626101e+03 2.106553e+03  # 
1.833000e+03 6.870000e+02 7.028149e+02 4.684124e+05 7.244808e-04 5.472211e+02 1.541634e+03 2.913294e+02 1.635158e+03 2.255620e+03  # 
2.030000e+03 6.870000e+02 6.738780e+02 5.373235e+05 5.620939e-05 5.451878e+02 1.734736e+03 2.918000e+02 1.643168e+03 2.411195e+03  # 
2.227000e+03 6.870000e+02 6.419883e+02 6.132756e+05 3.739052e-04 5.411762e+02 1.928364e+03 2.920373e+02 1.650833e+03 2.572485e+03  # 
2.424000e+03 6.870000e+02 6.034336e+02 6.954288e+05 8.903942e-04 5.329279e+02 2.122320e+03 2.921858e+02 1.657688e+03 2.738219e+03  # 
2.621000e+03 6.870000e+02 5.623298e+02 7.847935e+05 2.974874e-04 5.183578e+02 2.316854e+03 2.919097e+02 1.664507e+03 2.907984e+03  # 
2.818000e+03 6.870000e+02 5.055618e+02 8.786313e+05 1.560895e-04 4.859517e+02 2.511744e+03 2.914616e+02 1.670065e+03 3.080550e+03  # 
3.015000e+03 6.870000e+02 4.407840e+02 9.789938e+05 4.758226e-04 4.351102e+02 2.708015e+03 2.897282e+02 1.675598e+03 3.255961e+03  # 
3.212000e+03 6.870000e+02 3.614800e+02 1.084939e+06 3.401893e-04 3.627593e+02 2.909148e+03 2.832172e+02 1.680876e+03 3.433664e+03  # 
3.409000e+03 6.870000e+02 2.543423e+02 1.194850e+06 5.189576e-04 2.578959e+02 3.150660e+03 2.364025e+02 1.685999e+03 3.613331e+03  # 
3.606000e+03 6.870000e+02 7.767756e+01 1.304485e+06 5.583213e-01 7.799442e+01 3.512369e+03 6.941501e+01 1.691944e+03 3.794958e+03  # [ No convergence ]
3.803000e+03 6.870000e+02 -3.591647e+02 1.521937e+06 6.586497e-04 3.614942e+02 3.492507e+03 2.840835e+02 1.693951e+03 3.976888e+03  # [ MuSqWrongsign ]
4.000000e+03 6.870000e+02 -5.036605e+02 1.730425e+06 1.795227e-04 4.883104e+02 3.677392e+03 2.940254e+02 1.697364e+03 4.160567e+03  # [ MuSqWrongsign ]
6.000000e+01 7.440000e+02 8.717537e+02 1.831640e+05 6.487905e-04 5.867628e+02 -2.909775e+01 3.101829e+02 1.660802e+03 1.482730e+03  # 
2.570000e+02 7.440000e+02 8.705134e+02 1.893339e+05 4.316139e-04 5.878630e+02 6.322948e+01 3.109932e+02 1.664939e+03 1.503736e+03  # 
4.540000e+02 7.440000e+02 8.664058e+02 2.026110e+05 6.396347e-04 5.895457e+02 2.143628e+02 3.119476e+02 1.672829e+03 1.548379e+03  # 
6.510000e+02 7.440000e+02 8.597719e+02 2.230764e+05 5.394091e-04 5.910879e+02 3.873579e+02 3.127638e+02 1.684473e+03 1.614694e+03  # 
8.480000e+02 7.440000e+02 8.504944e+02 2.506322e+05 3.241310e-04 5.924980e+02 5.694090e+02 3.135306e+02 1.697883e+03 1.699548e+03  # 
1.045000e+03 7.440000e+02 8.389230e+02 2.853487e+05 1.309077e-04 5.937352e+02 7.559940e+02 3.141571e+02 1.710550e+03 1.800240e+03  # 
1.242000e+03 7.440000e+02 8.245279e+02 3.270032e+05 1.930928e-04 5.947443e+02 9.450011e+02 3.148142e+02 1.722325e+03 1.914503e+03  # 
1.439000e+03 7.440000e+02 8.073846e+02 3.756040e+05 1.976358e-04 5.954467e+02 1.135542e+03 3.154334e+02 1.733400e+03 2.040500e+03  # 
1.636000e+03 7.440000e+02 7.866967e+02 4.308976e+05 8.146573e-05 5.957102e+02 1.327008e+03 3.161058e+02 1.743899e+03 2.176285e+03  # 
1.833000e+03 7.440000e+02 7.642224e+02 4.934338e+05 2.195122e-04 5.954090e+02 1.519434e+03 3.164759e+02 1.753749e+03 2.320780e+03  # 
2.030000e+03 7.440000e+02 7.361373e+02 5.621125e+05 3.604913e-04 5.939902e+02 1.712127e+03 3.170727e+02 1.762227e+03 2.471926e+03  # 
2.227000e+03 7.440000e+02 7.058746e+02 6.379653e+05 7.043637e-04 5.911833e+02 1.905518e+03 3.173102e+02 1.770469e+03 2.629237e+03  # 
2.424000e+03 7.440000e+02 6.703066e+02 7.201851e+05 6.336847e-04 5.854261e+02 2.099158e+03 3.175724e+02 1.777880e+03 2.791338e+03  # 
2.621000e+03 7.440000e+02 6.277392e+02 8.084477e+05 8.583222e-04 5.735535e+02 2.293164e+03 3.176845e+02 1.784652e+03 2.957523e+03  # 
2.818000e+03 7.440000e+02 5.786540e+02 9.030380e+05 2.025213e-04 5.506023e+02 2.487619e+03 3.175109e+02 1.791013e+03 3.127233e+03  # 
3.015000e+03 7.440000e+02 5.211506e+02 1.003718e+06 6.851860e-04 5.109645e+02 2.682764e+03 3.167784e+02 1.796990e+03 3.299913e+03  # 
3.212000e+03 7.440000e+02 4.522371e+02 1.110078e+06 3.859916e-04 4.519963e+02 2.879516e+03 3.145449e+02 1.802618e+03 3.475113e+03  # 
3.409000e+03 7.440000e+02 3.660088e+02 1.221385e+06 4.502817e-04 3.703854e+02 3.083551e+03 3.051174e+02 1.807976e+03 3.652479e+03  # 
3.606000e+03 7.440000e+02 2.489762e+02 1.336073e+06 8.404155e-04 2.539754e+02 3.345749e+03 2.375955e+02 1.813256e+03 3.831757e+03  # 
3.803000e+03 7.440000e+02 1.459113e+02 1.470077e+06 7.277308e-01 1.489116e+02 3.638787e+03 1.393265e+02 1.818510e+03 4.012664e+03  # [ No convergence ]
4.000000e+03 7.440000e+02 -3.916318e+02 1.692500e+06 5.359509e-04 3.962075e+02 3.661944e+03 3.108866e+02 1.821227e+03 4.194286e+03  # [ MuSqWrongsign ]
6.000000e+01 8.010000e+02 9.299436e+02 2.109481e+05 6.658911e-04 6.337815e+02 -3.370415e+01 3.351985e+02 1.778311e+03 1.586006e+03  # 
2.570000e+02 8.010000e+02 9.287138e+02 2.171008e+05 3.016072e-04 6.348282e+02 5.380252e+01 3.360004e+02 1.782179e+03 1.605694e+03  # 
4.540000e+02 8.010000e+02 9.249428e+02 2.304375e+05 3.830613e-04 6.365473e+02 2.006046e+02 3.368780e+02 1.789765e+03 1.647865e+03  # 
6.510000e+02 8.010000e+02 9.182632e+02 2.507607e+05 4.634098e-04 6.381349e+02 3.707270e+02 3.378037e+02 1.800482e+03 1.710330e+03  # 
8.480000e+02 8.010000e+02 9.092250e+02 2.782402e+05 5.270408e-04 6.396166e+02 5.510417e+02 3.385642e+02 1.813856e+03 1.790983e+03  # 
1.045000e+03 8.010000e+02 8.981140e+02 3.129428e+05 4.054298e-04 6.408982e+02 7.364904e+02 3.391549e+02 1.827008e+03 1.887208e+03  # 
1.242000e+03 8.010000e+02 8.834086e+02 3.542477e+05 3.885697e-04 6.420221e+02 9.244667e+02 3.400053e+02 1.838741e+03 1.996304e+03  # 
1.439000e+03 8.010000e+02 8.666088e+02 4.026988e+05 7.034687e-04 6.428660e+02 1.114369e+03 3.406410e+02 1.850101e+03 2.117413e+03  # 
1.636000e+03 8.010000e+02 8.469976e+02 4.580222e+05 7.609833e-04 6.433467e+02 1.305431e+03 3.412347e+02 1.860891e+03 2.248585e+03  # 
1.833000e+03 8.010000e+02 8.249099e+02 5.203256e+05 1.491692e-04 6.433600e+02 1.497417e+03 3.416687e+02 1.871400e+03 2.388464e+03  # 
2.030000e+03 8.010000e+02 7.989874e+02 5.892022e+05 1.980791e-04 6.425555e+02 1.689896e+03 3.421643e+02 1.880676e+03 2.535511e+03  # 
2.227000e+03 8.010000e+02 7.680182e+02 6.643236e+05 9.554517e-05 6.404050e+02 1.882732e+03 3.427178e+02 1.888919e+03 2.688549e+03  # 
2.424000e+03 8.010000e+02 7.337187e+02 7.462936e+05 2.217229e-04 6.361047e+02 2.076095e+03 3.430484e+02 1.896800e+03 2.846998e+03  # 
2.621000e+03 8.010000e+02 6.943632e+02 8.346746e+05 1.825415e-04 6.275854e+02 2.269820e+03 3.432567e+02 1.904119e+03 3.009885e+03  # 
2.818000e+03 8.010000e+02 6.494194e+02 9.294339e+05 6.344529e-04 6.110302e+02 2.463938e+03 3.432616e+02 1.910989e+03 3.176569e+03  # 
3.015000e+03 8.010000e+02 5.961816e+02 1.030009e+06 5.069536e-04 5.799815e+02 2.658492e+03 3.429899e+02 1.917297e+03 3.346410e+03  # 
3.212000e+03 8.010000e+02 5.342655e+02 1.136570e+06 2.663988e-05 5.314224e+02 2.853836e+03 3.420500e+02 1.923322e+03 3.519060e+03  # 
3.409000e+03 8.010000e+02 4.602580e+02 1.248635e+06 1.291963e-04 4.642873e+02 3.051270e+03 3.391207e+02 1.929008e+03 3.694079e+03  # 
3.606000e+03 8.010000e+02 3.666211e+02 1.365114e+06 1.736751e-04 3.733997e+02 3.260789e+03 3.241961e+02 1.934449e+03 3.871165e+03  # 
3.803000e+03 8.010000e+02 2.379508e+02 1.484164e+06 6.774266e-04 2.438831e+02 3.548521e+03 2.311227e+02 1.939891e+03 4.050115e+03  # 
4.000000e+03 8.010000e+02 1.948050e+02 1.636151e+06 3.574611e-02 1.998658e+02 3.784775e+03 1.895650e+02 1.944850e+03 4.230509e+03  # [ No convergence ]
6.000000e+01 8.580000e+02 9.877931e+02 2.406479e+05 5.137688e-04 6.808152e+02 -3.820501e+01 3.601671e+02 1.895474e+03 1.688905e+03  # 
2.570000e+02 8.580000e+02 9.862065e+02 2.466216e+05 6.619022e-04 6.817985e+02 4.470221e+01 3.611393e+02 1.898786e+03 1.707109e+03  # 
4.540000e+02 8.580000e+02 9.827475e+02 2.600210e+05 5.654465e-04 6.835648e+02 1.872891e+02 3.619257e+02 1.906113e+03 1.747100e+03  # 
6.510000e+02 8.580000e+02 9.762016e+02 2.802764e+05 5.034505e-04 6.851732e+02 3.545480e+02 3.628977e+02 1.916227e+03 1.806252e+03  # 
8.480000e+02 8.580000e+02 9.673442e+02 3.076703e+05 4.106478e-04 6.866862e+02 5.330071e+02 3.636965e+02 1.929132e+03 1.883048e+03  # 
1.045000e+03 8.580000e+02 9.559851e+02 3.420751e+05 3.775831e-04 6.880818e+02 7.170775e+02 3.644338e+02 1.942366e+03 1.974819e+03  # 
1.242000e+03 8.580000e+02 9.424170e+02 3.835802e+05 1.279628e-04 6.892641e+02 9.043945e+02 3.650577e+02 1.954853e+03 2.079872e+03  # 
1.439000e+03 8.580000e+02 9.259942e+02 4.318924e+05 1.220218e-04 6.902358e+02 1.093603e+03 3.657245e+02 1.966461e+03 2.196379e+03  # 
1.636000e+03 8.580000e+02 9.068828e+02 4.870734e+05 1.522820e-04 6.908968e+02 1.284125e+03 3.663472e+02 1.977472e+03 2.323010e+03  # 
1.833000e+03 8.580000e+02 8.848513e+02 5.490406e+05 2.217746e-04 6.911284e+02 1.475560e+03 3.669313e+02 1.988126e+03 2.458369e+03  # 
2.030000e+03 8.580000e+02 8.592083e+02 6.175801e+05 4.193432e-04 6.906880e+02 1.667596e+03 3.675449e+02 1.997766e+03 2.601149e+03  # 
2.227000e+03 8.580000e+02 8.305545e+02 6.929301e+05 1.108073e-04 6.892865e+02 1.860246e+03 3.680056e+02 2.006768e+03 2.750479e+03  # 
2.424000e+03 8.580000e+02 7.973599e+02 7.746361e+05 6.602624e-04 6.861531e+02 2.053290e+03 3.684304e+02 2.015005e+03 2.905245e+03  # 
2.621000e+03 8.580000e+02 7.597167e+02 8.628232e+05 9.026831e-04 6.798601e+02 2.246694e+03 3.687704e+02 2.022701e+03 3.064750e+03  # 
2.818000e+03 8.580000e+02 7.197308e+02 9.581914e+05 8.183891e-04 6.685772e+02 2.440626e+03 3.687822e+02 2.030289e+03 3.228510e+03  # 
3.015000e+03 8.580000e+02 6.680329e+02 1.058111e+06 3.598108e-04 6.440934e+02 2.634665e+03 3.688941e+02 2.036696e+03 3.395351e+03  # 
3.212000e+03 8.580000e+02 6.115568e+02 1.164838e+06 4.528797e-04 6.047653e+02 2.829353e+03 3.684844e+02 2.043088e+03 3.565389e+03  # 
3.409000e+03 8.580000e+02 5.446970e+02 1.277042e+06 3.483905e-04 5.475209e+02 3.024981e+03 3.672552e+02 2.049088e+03 3.737996e+03  # 
3.606000e+03 8.580000e+02 4.642445e+02 1.394403e+06 6.989672e-04 4.716300e+02 3.223536e+03 3.631986e+02 2.054804e+03 3.912860e+03  # 
3.803000e+03 8.580000e+02 3.638855e+02 1.516119e+06 1.605501e-04 3.724896e+02 3.443205e+03 3.381053e+02 2.060347e+03 4.089719e+03  # 
4.000000e+03 8.580000e+02 2.196359e+02 1.638627e+06 9.902106e-04 2.259603e+02 3.760197e+03 2.157600e+02 2.065998e+03 4.268407e+03  # 
6.000000e+01 9.150000e+02 1.044714e+03 2.719652e+05 8.771653e-04 7.278673e+02 -4.294813e+01 3.853877e+02 2.011776e+03 1.790894e+03  # 
2.570000e+02 9.150000e+02 1.043586e+03 2.781271e+05 5.134288e-04 7.287781e+02 3.615635e+01 3.861524e+02 2.015268e+03 1.808479e+03  # 
4.540000e+02 9.150000e+02 1.040000e+03 2.914010e+05 4.537234e-04 7.305660e+02 1.744127e+02 3.870591e+02 2.022019e+03 1.846174e+03  # 
6.510000e+02 9.150000e+02 1.033630e+03 3.116077e+05 6.744386e-04 7.322077e+02 3.388061e+02 3.880416e+02 2.031611e+03 1.902372e+03  # 
8.480000e+02 9.150000e+02 1.024966e+03 3.389218e+05 4.511082e-04 7.337640e+02 5.153602e+02 3.888641e+02 2.043946e+03 1.975632e+03  # 
1.045000e+03 9.150000e+02 1.014098e+03 3.733378e+05 2.494863e-04 7.351998e+02 6.982032e+02 3.895428e+02 2.057610e+03 2.063744e+03  # 
1.242000e+03 9.150000e+02 1.000230e+03 4.144792e+05 4.521383e-04 7.364730e+02 8.843891e+02 3.903641e+02 2.069986e+03 2.164356e+03  # 
1.439000e+03 9.150000e+02 9.848315e+02 4.629365e+05 4.016658e-04 7.375348e+02 1.073069e+03 3.908605e+02 2.082229e+03 2.276908e+03  # 
1.636000e+03 9.150000e+02 9.657719e+02 5.178099e+05 1.455425e-04 7.383571e+02 1.262933e+03 3.916012e+02 2.093283e+03 2.399094e+03  # 
1.833000e+03 9.150000e+02 9.443756e+02 5.796540e+05 1.466300e-04 7.387888e+02 1.453927e+03 3.921957e+02 2.104021e+03 2.530306e+03  # 
2.030000e+03 9.150000e+02 9.199150e+02 6.481876e+05 2.181175e-04 7.386996e+02 1.645659e+03 3.927622e+02 2.114402e+03 2.669160e+03  # 
2.227000e+03 9.150000e+02 8.923206e+02 7.234196e+05 3.399057e-04 7.378125e+02 1.837986e+03 3.932560e+02 2.123884e+03 2.814693e+03  # 
2.424000e+03 9.150000e+02 8.604387e+02 8.049789e+05 5.565376e-04 7.355871e+02 2.030688e+03 3.937805e+02 2.132469e+03 2.965830e+03  # 
2.621000e+03 9.150000e+02 8.248065e+02 8.931384e+05 2.376300e-04 7.310673e+02 2.223878e+03 3.941258e+02 2.140653e+03 3.122043e+03  # 
2.818000e+03 9.150000e+02 7.834952e+02 9.873341e+05 4.807525e-05 7.218593e+02 2.417300e+03 3.944919e+02 2.148078e+03 3.282402e+03  # 
3.015000e+03 9.150000e+02 7.373623e+02 1.087979e+06 8.400537e-05 7.041740e+02 2.611149e+03 3.946258e+02 2.155210e+03 3.446568e+03  # 
3.212000e+03 9.150000e+02 6.904584e+02 1.196401e+06 2.572190e-04 6.766746e+02 2.805602e+03 3.942883e+02 2.162574e+03 3.614267e+03  # 
3.409000e+03 9.150000e+02 6.240096e+02 1.307229e+06 2.931724e-04 6.245947e+02 3.000217e+03 3.939832e+02 2.168314e+03 3.784131e+03  # 
3.606000e+03 9.150000e+02 5.526258e+02 1.425154e+06 4.352620e-04 5.598081e+02 3.196221e+03 3.923727e+02 2.174341e+03 3.956737e+03  # 
3.803000e+03 9.150000e+02 4.656322e+02 1.547642e+06 2.789812e-04 4.756249e+02 3.396689e+03 3.863945e+02 2.180089e+03 4.131478e+03  # 
4.000000e+03 9.150000e+02 3.557536e+02 1.673836e+06 4.403113e-04 3.656714e+02 3.634795e+03 3.428550e+02 2.185722e+03 4.308143e+03  # 
6.000000e+01 9.720000e+02 1.101595e+03 3.052816e+05 5.587442e-04 7.749185e+02 -4.749516e+01 4.104668e+02 2.128003e+03 1.892789e+03  # 
2.570000e+02 9.720000e+02 1.100487e+03 3.114381e+05 3.416661e-04 7.757571e+02 2.790605e+01 4.112322e+02 2.131314e+03 1.909470e+03  # 
4.540000e+02 9.720000e+02 1.096730e+03 3.245552e+05 3.183171e-04 7.775531e+02 1.619409e+02 4.122775e+02 2.137497e+03 1.945055e+03  # 
6.510000e+02 9.720000e+02 1.090828e+03 3.448548e+05 4.146739e-04 7.792594e+02 3.236033e+02 4.131200e+02 2.146840e+03 1.998800e+03  # 
8.480000e+02 9.720000e+02 1.082363e+03 3.720978e+05 3.214448e-04 7.808377e+02 4.981825e+02 4.139784e+02 2.158670e+03 2.068800e+03  # 
1.045000e+03 9.720000e+02 1.071552e+03 4.063345e+05 2.601847e-04 7.823369e+02 6.796025e+02 4.147369e+02 2.172098e+03 2.153260e+03  # 
1.242000e+03 9.720000e+02 1.058270e+03 4.474853e+05 1.945190e-04 7.836810e+02 8.648882e+02 4.154839e+02 2.184973e+03 2.250226e+03  # 
1.439000e+03 9.720000e+02 1.042130e+03 4.953523e+05 4.918813e-04 7.848443e+02 1.052502e+03 4.163105e+02 2.196883e+03 2.358290e+03  # 
1.636000e+03 9.720000e+02 1.024585e+03 5.505592e+05 7.048931e-04 7.857385e+02 1.242046e+03 4.167989e+02 2.208742e+03 2.476932e+03  # 
1.833000e+03 9.720000e+02 1.003695e+03 6.122416e+05 8.446602e-04 7.863512e+02 1.432550e+03 4.174289e+02 2.219687e+03 2.604132e+03  # 
2.030000e+03 9.720000e+02 9.795785e+02 6.804797e+05 1.823975e-04 7.865400e+02 1.623829e+03 4.180793e+02 2.230046e+03 2.739002e+03  # 
2.227000e+03 9.720000e+02 9.514601e+02 7.550352e+05 7.141300e-04 7.859687e+02 1.815611e+03 4.188221e+02 2.239691e+03 2.880552e+03  # 
2.424000e+03 9.720000e+02 9.210708e+02 8.366072e+05 1.180401e-04 7.843706e+02 2.008097e+03 4.193025e+02 2.248883e+03 3.028324e+03  # 
2.621000e+03 9.720000e+02 8.868509e+02 9.246340e+05 9.095697e-05 7.809944e+02 2.201005e+03 4.197116e+02 2.257426e+03 3.181234e+03  # 
2.818000e+03 9.720000e+02 8.484914e+02 1.019095e+06 4.641910e-04 7.743051e+02 2.394275e+03 4.200341e+02 2.265472e+03 3.338661e+03  # 
3.015000e+03 9.720000e+02 8.075646e+02 1.120604e+06 9.129798e-04 7.621638e+02 2.588006e+03 4.201073e+02 2.273381e+03 3.500188e+03  # 
3.212000e+03 9.720000e+02 7.549915e+02 1.226243e+06 2.324152e-04 7.361632e+02 2.781742e+03 4.203922e+02 2.280002e+03 3.664651e+03  # 
3.409000e+03 9.720000e+02 6.990155e+02 1.338964e+06 1.246047e-04 6.962744e+02 2.976116e+03 4.201698e+02 2.286722e+03 3.832366e+03  # 
3.606000e+03 9.720000e+02 6.330563e+02 1.456900e+06 2.630982e-04 6.393642e+02 3.171118e+03 4.194535e+02 2.293000e+03 4.002648e+03  # 
3.803000e+03 9.720000e+02 5.568687e+02 1.580377e+06 6.275859e-04 5.674729e+02 3.367698e+03 4.172603e+02 2.299092e+03 4.175285e+03  # 
4.000000e+03 9.720000e+02 4.634792e+02 1.707980e+06 1.127053e-04 4.754859e+02 3.571748e+03 4.076925e+02 2.304896e+03 4.349938e+03  # 
6.000000e+01 1.029000e+03 1.157835e+03 3.402733e+05 7.490470e-04 8.220089e+02 -5.215771e+01 4.356742e+02 2.243621e+03 1.994034e+03  # 
2.570000e+02 1.029000e+03 1.156511e+03 3.462967e+05 5.623051e-04 8.227996e+02 1.973082e+01 4.365392e+02 2.246569e+03 2.009695e+03  # 
4.540000e+02 1.029000e+03 1.153344e+03 3.596597e+05 3.121688e-04 8.245213e+02 1.500338e+02 4.374013e+02 2.252874e+03 2.044035e+03  # 
6.510000e+02 1.029000e+03 1.147320e+03 3.797757e+05 5.800298e-04 8.262758e+02 3.086618e+02 4.383793e+02 2.261554e+03 2.095120e+03  # 
8.480000e+02 1.029000e+03 1.138796e+03 4.068127e+05 6.576491e-04 8.279340e+02 4.811623e+02 4.393301e+02 2.272699e+03 2.161941e+03  # 
1.045000e+03 1.029000e+03 1.128119e+03 4.409263e+05 4.665034e-04 8.294377e+02 6.611192e+02 4.401600e+02 2.285751e+03 2.243101e+03  # 
1.242000e+03 1.029000e+03 1.115473e+03 4.821373e+05 2.281836e-04 8.308550e+02 8.455239e+02 4.407783e+02 2.299254e+03 2.336797e+03  # 
1.439000e+03 1.029000e+03 1.100390e+03 5.302089e+05 5.687870e-04 8.320771e+02 1.032556e+03 4.414172e+02 2.311778e+03 2.441490e+03  # 
1.636000e+03 1.029000e+03 1.082084e+03 5.847548e+05 2.556440e-04 8.331081e+02 1.221172e+03 4.422338e+02 2.323267e+03 2.555812e+03  # 
1.833000e+03 1.029000e+03 1.062140e+03 6.464960e+05 7.838660e-04 8.338672e+02 1.411302e+03 4.427598e+02 2.334651e+03 2.679409e+03  # 
2.030000e+03 1.029000e+03 1.038393e+03 7.144902e+05 2.859136e-04 8.341977e+02 1.602084e+03 4.435183e+02 2.345103e+03 2.810528e+03  # 
2.227000e+03 1.029000e+03 1.012437e+03 7.894287e+05 1.318779e-04 8.340309e+02 1.793747e+03 4.440488e+02 2.355534e+03 2.948791e+03  # 
2.424000e+03 1.029000e+03 9.829983e+02 8.708324e+05 5.992041e-04 8.329676e+02 1.985883e+03 4.446080e+02 2.365110e+03 3.093092e+03  # 
2.621000e+03 1.029000e+03 9.502279e+02 9.587953e+05 9.931632e-04 8.305431e+02 2.178503e+03 4.450721e+02 2.374054e+03 3.242764e+03  # 
2.818000e+03 1.029000e+03 9.138951e+02 1.053284e+06 6.262661e-04 8.257388e+02 2.371544e+03 4.454216e+02 2.382498e+03 3.397150e+03  # 
3.015000e+03 1.029000e+03 8.704521e+02 1.153081e+06 6.259399e-04 8.155026e+02 2.564707e+03 4.459164e+02 2.389963e+03 3.555352e+03  # 
3.212000e+03 1.029000e+03 8.231890e+02 1.259569e+06 7.983336e-04 7.961964e+02 2.758302e+03 4.461761e+02 2.397324e+03 3.717368e+03  # 
3.409000e+03 1.029000e+03 7.705705e+02 1.372273e+06 3.286334e-04 7.633450e+02 2.952338e+03 4.461585e+02 2.404372e+03 3.882594e+03  # 
3.606000e+03 1.029000e+03 7.099763e+02 1.490530e+06 2.791474e-05 7.145106e+02 3.146785e+03 4.458765e+02 2.411003e+03 4.050576e+03  # 
3.803000e+03 1.029000e+03 6.412743e+02 1.614560e+06 5.516134e-04 6.518587e+02 3.342090e+03 4.448502e+02 2.417389e+03 4.221051e+03  # 
4.000000e+03 1.029000e+03 5.586901e+02 1.743054e+06 5.864549e-04 5.719523e+02 3.539535e+03 4.417947e+02 2.423401e+03 4.393662e+03  # 
6.000000e+01 1.086000e+03 1.213636e+03 3.770231e+05 7.668881e-04 8.690687e+02 -5.690724e+01 4.609802e+02 2.358824e+03 2.094840e+03  # 
2.570000e+02 1.086000e+03 1.212360e+03 3.830364e+05 7.521465e-04 8.698600e+02 1.192074e+01 4.617775e+02 2.361640e+03 2.109775e+03  # 
4.540000e+02 1.086000e+03 1.209040e+03 3.962481e+05 6.894948e-04 8.715624e+02 1.383115e+02 4.627541e+02 2.367466e+03 2.142371e+03  # 
6.510000e+02 1.086000e+03 1.203329e+03 4.164249e+05 4.550959e-04 8.733288e+02 2.940892e+02 4.636992e+02 2.375900e+03 2.191403e+03  # 
8.480000e+02 1.086000e+03 1.195608e+03 4.437294e+05 5.130420e-04 8.749800e+02 4.647947e+02 4.644317e+02 2.387037e+03 2.255936e+03  # 
1.045000e+03 1.086000e+03 1.184626e+03 4.774547e+05 6.803120e-04 8.765763e+02 6.431015e+02 4.654664e+02 2.399402e+03 2.333631e+03  # 
1.242000e+03 1.086000e+03 1.172154e+03 5.185420e+05 2.501315e-04 8.779782e+02 8.263662e+02 4.661721e+02 2.412998e+03 2.424079e+03  # 
1.439000e+03 1.086000e+03 1.157027e+03 5.663185e+05 1.727708e-04 8.792847e+02 1.012482e+03 4.669244e+02 2.425557e+03 2.525135e+03  # 
1.636000e+03 1.086000e+03 1.139672e+03 6.209810e+05 4.232530e-04 8.804449e+02 1.200651e+03 4.675618e+02 2.437564e+03 2.636119e+03  # 
1.833000e+03 1.086000e+03 1.119527e+03 6.822979e+05 1.533718e-04 8.812740e+02 1.390071e+03 4.682963e+02 2.448886e+03 2.755906e+03  # 
2.030000e+03 1.086000e+03 1.097486e+03 7.506342e+05 8.274809e-04 8.818506e+02 1.580710e+03 4.687856e+02 2.459999e+03 2.883818e+03  # 
2.227000e+03 1.086000e+03 1.071575e+03 8.251393e+05 1.484223e-04 8.818974e+02 1.771856e+03 4.694958e+02 2.470237e+03 3.018440e+03  # 
2.424000e+03 1.086000e+03 1.042979e+03 9.063813e+05 4.007198e-04 8.812308e+02 1.963672e+03 4.700889e+02 2.480347e+03 3.159410e+03  # 
2.621000e+03 1.086000e+03 1.011327e+03 9.942103e+05 6.945134e-04 8.794993e+02 2.156031e+03 4.705705e+02 2.489677e+03 3.305905e+03  # 
2.818000e+03 1.086000e+03 9.742189e+02 1.087720e+06 2.527594e-05 8.755800e+02 2.348598e+03 4.711968e+02 2.498012e+03 3.456988e+03  # 
3.015000e+03 1.086000e+03 9.359347e+02 1.188730e+06 2.598318e-04 8.684367e+02 2.541783e+03 4.714665e+02 2.506473e+03 3.612761e+03  # 
3.212000e+03 1.086000e+03 8.897967e+02 1.294685e+06 2.239079e-04 8.534184e+02 2.735083e+03 4.718663e+02 2.513956e+03 3.771982e+03  # 
3.409000e+03 1.086000e+03 8.440135e+02 1.408818e+06 2.028465e-04 8.295342e+02 2.929036e+03 4.717705e+02 2.521832e+03 3.934992e+03  # 
3.606000e+03 1.086000e+03 7.832571e+02 1.525707e+06 7.465222e-05 7.851265e+02 3.122881e+03 4.719866e+02 2.528261e+03 4.100360e+03  # 
3.803000e+03 1.086000e+03 7.191726e+02 1.649776e+06 2.581344e-05 7.291729e+02 3.317531e+03 4.715053e+02 2.534888e+03 4.268627e+03  # 
4.000000e+03 1.086000e+03 6.443474e+02 1.778772e+06 3.948580e-04 6.583537e+02 3.513156e+03 4.701675e+02 2.541198e+03 4.439207e+03  # 
6.000000e+01 1.143000e+03 1.269046e+03 4.155083e+05 6.269813e-04 9.161921e+02 -6.165690e+01 4.863055e+02 2.473638e+03 2.195218e+03  # 
2.570000e+02 1.143000e+03 1.267774e+03 4.215113e+05 6.075724e-04 9.168941e+02 4.253781e+00 4.871179e+02 2.476319e+03 2.209495e+03  # 
4.540000e+02 1.143000e+03 1.264229e+03 4.345164e+05 7.431314e-04 9.185723e+02 1.268472e+02 4.882392e+02 2.481635e+03 2.240424e+03  # 
6.510000e+02 1.143000e+03 1.258711e+03 4.546922e+05 8.196167e-04 9.203837e+02 2.797720e+02 4.891684e+02 2.489763e+03 2.287493e+03  # 
8.480000e+02 1.143000e+03 1.251453e+03 4.821181e+05 4.548359e-04 9.220351e+02 4.485239e+02 4.898065e+02 2.500690e+03 2.349736e+03  # 
1.045000e+03 1.143000e+03 1.240958e+03 5.158912e+05 2.184063e-04 9.236696e+02 6.254405e+02 4.907571e+02 2.512881e+03 2.424738e+03  # 
1.242000e+03 1.143000e+03 1.228168e+03 5.565477e+05 5.258055e-04 9.251888e+02 8.074262e+02 4.916495e+02 2.525948e+03 2.511775e+03  # 
1.439000e+03 1.143000e+03 1.213353e+03 6.042188e+05 8.334997e-04 9.265231e+02 9.926899e+02 4.924201e+02 2.538917e+03 2.609648e+03  # 
1.636000e+03 1.143000e+03 1.196656e+03 6.589243e+05 4.770297e-04 9.277141e+02 1.180262e+03 4.930013e+02 2.551339e+03 2.717448e+03  # 
1.833000e+03 1.143000e+03 1.177090e+03 7.201442e+05 1.816294e-04 9.287182e+02 1.369214e+03 4.936804e+02 2.562899e+03 2.833834e+03  # 
2.030000e+03 1.143000e+03 1.155487e+03 7.883210e+05 4.014281e-04 9.293911e+02 1.559367e+03 4.942269e+02 2.574204e+03 2.958352e+03  # 
2.227000e+03 1.143000e+03 1.130200e+03 8.626538e+05 6.098864e-04 9.296517e+02 1.750125e+03 4.949682e+02 2.584637e+03 3.089626e+03  # 
2.424000e+03 1.143000e+03 1.101830e+03 9.434709e+05 8.416351e-05 9.293351e+02 1.941557e+03 4.956495e+02 2.594729e+03 3.227221e+03  # 
2.621000e+03 1.143000e+03 1.071604e+03 1.031394e+06 1.076863e-04 9.280660e+02 2.133662e+03 4.961251e+02 2.604694e+03 3.370754e+03  # 
2.818000e+03 1.143000e+03 1.037663e+03 1.125570e+06 5.419068e-04 9.253457e+02 2.326184e+03 4.965646e+02 2.613830e+03 3.519167e+03  # 
3.015000e+03 1.143000e+03 9.986547e+02 1.225545e+06 6.655778e-04 9.196263e+02 2.518887e+03 4.971363e+02 2.622125e+03 3.671811e+03  # 
3.212000e+03 1.143000e+03 9.542438e+02 1.331252e+06 7.379393e-04 9.079877e+02 2.711939e+03 4.976160e+02 2.629942e+03 3.828387e+03  # 
3.409000e+03 1.143000e+03 9.095126e+02 1.444972e+06 5.160217e-04 8.884194e+02 2.905554e+03 4.977171e+02 2.637896e+03 3.988785e+03  # 
3.606000e+03 1.143000e+03 8.582430e+02 1.564170e+06 5.451809e-04 8.553683e+02 3.099448e+03 4.977179e+02 2.645386e+03 4.152215e+03  # 
3.803000e+03 1.143000e+03 7.934153e+02 1.686548e+06 8.411903e-04 8.021806e+02 3.293444e+03 4.977984e+02 2.651734e+03 4.317976e+03  # 
4.000000e+03 1.143000e+03 7.248948e+02 1.816076e+06 2.894256e-05 7.391321e+02 3.488250e+03 4.971713e+02 2.658347e+03 4.486508e+03  # 
6.000000e+01 1.200000e+03 1.323582e+03 4.554206e+05 2.305179e-04 9.633122e+02 -6.675508e+01 5.119524e+02 2.587663e+03 2.294768e+03  # 
2.570000e+02 1.200000e+03 1.322843e+03 4.617285e+05 6.292082e-04 9.639693e+02 -3.198534e+00 5.124737e+02 2.590667e+03 2.308898e+03  # 
4.540000e+02 1.200000e+03 1.319374e+03 4.747038e+05 9.296172e-04 9.655841e+02 1.158720e+02 5.136186e+02 2.595751e+03 2.338548e+03  # 
6.510000e+02 1.200000e+03 1.314583e+03 4.952124e+05 4.769939e-04 9.674316e+02 2.662095e+02 5.143018e+02 2.604022e+03 2.384235e+03  # 
8.480000e+02 1.200000e+03 1.306925e+03 5.222494e+05 4.404319e-04 9.691211e+02 4.325972e+02 5.152062e+02 2.614081e+03 2.443682e+03  # 
1.045000e+03 1.200000e+03 1.296696e+03 5.559661e+05 3.894742e-04 9.707805e+02 6.080035e+02 5.161535e+02 2.625914e+03 2.516041e+03  # 
1.242000e+03 1.200000e+03 1.284428e+03 5.966819e+05 3.117240e-04 9.722943e+02 7.889175e+02 5.169953e+02 2.639072e+03 2.600405e+03  # 
1.439000e+03 1.200000e+03 1.270364e+03 6.444794e+05 4.705494e-04 9.737026e+02 9.734608e+02 5.176257e+02 2.652500e+03 2.695496e+03  # 
1.636000e+03 1.200000e+03 1.253246e+03 6.986344e+05 5.008513e-04 9.749901e+02 1.160094e+03 5.184617e+02 2.664663e+03 2.799708e+03  # 
1.833000e+03 1.200000e+03 1.234122e+03 7.597302e+05 5.142415e-04 9.760847e+02 1.348494e+03 5.191466e+02 2.676458e+03 2.912865e+03  # 
2.030000e+03 1.200000e+03 1.212902e+03 8.277326e+05 6.269762e-04 9.768509e+02 1.538144e+03 5.197486e+02 2.687931e+03 3.034124e+03  # 
2.227000e+03 1.200000e+03 1.188792e+03 9.021808e+05 7.676107e-04 9.773384e+02 1.728652e+03 5.203661e+02 2.698765e+03 3.162345e+03  # 
2.424000e+03 1.200000e+03 1.161272e+03 9.828971e+05 2.809514e-04 9.772605e+02 1.919716e+03 5.210987e+02 2.708963e+03 3.296812e+03  # 
2.621000e+03 1.200000e+03 1.131239e+03 1.070342e+06 3.028057e-04 9.764359e+02 2.111447e+03 5.216843e+02 2.719083e+03 3.437145e+03  # 
2.818000e+03 1.200000e+03 1.099107e+03 1.164731e+06 8.319874e-04 9.744758e+02 2.303818e+03 5.220389e+02 2.728823e+03 3.582819e+03  # 
3.015000e+03 1.200000e+03 1.061646e+03 1.264649e+06 1.587586e-04 9.701733e+02 2.496289e+03 5.226403e+02 2.737473e+03 3.732704e+03  # 
3.212000e+03 1.200000e+03 1.019990e+03 1.370716e+06 6.844208e-04 9.616370e+02 2.689092e+03 5.231861e+02 2.745612e+03 3.886653e+03  # 
3.409000e+03 1.200000e+03 9.729848e+02 1.482592e+06 7.574525e-04 9.447171e+02 2.882208e+03 5.236538e+02 2.753276e+03 4.044212e+03  # 
3.606000e+03 1.200000e+03 9.250911e+02 1.602116e+06 1.945840e-04 9.176195e+02 3.075916e+03 5.236953e+02 2.761168e+03 4.205378e+03  # 
3.803000e+03 1.200000e+03 8.659447e+02 1.725346e+06 9.479615e-04 8.725964e+02 3.269707e+03 5.238449e+02 2.768072e+03 4.369071e+03  # 
4.000000e+03 1.200000e+03 8.007984e+02 1.854631e+06 7.163648e-04 8.147976e+02 3.463986e+03 5.236385e+02 2.774793e+03 4.535440e+03  # 


# mt=1.755000e+02 tanb=1.000000e+01
#     m0     m12   mu    m3sq   fracDiff   
6.000000e+01 6.000000e+01 7.331202e+01 8.954569e+02 7.684846e-05 1.406761e+01 6.642956e+01 4.991362e+00 1.718731e+02 1.633318e+02  # 
2.570000e+02 6.000000e+01 1.007460e+02 7.575197e+03 9.708457e-04 2.166672e+01 2.460759e+02 1.040892e+01 1.803423e+02 2.906269e+02  # 
4.540000e+02 6.000000e+01 1.418280e+02 2.249430e+04 4.241648e-04 2.947826e+01 4.340958e+02 1.575358e+01 1.853997e+02 4.672598e+02  # 
6.510000e+02 6.000000e+01 1.785260e+02 4.521707e+04 6.243358e-04 3.422210e+01 6.259291e+02 1.846232e+01 1.883433e+02 6.544308e+02  # 
8.480000e+02 6.000000e+01 2.080430e+02 7.549056e+04 2.730764e-04 3.704343e+01 8.195113e+02 1.981530e+01 1.903002e+02 8.450681e+02  # 
1.045000e+03 6.000000e+01 2.295087e+02 1.131252e+05 3.821198e-04 3.874955e+01 1.013888e+03 2.055154e+01 1.916689e+02 1.037232e+03  # 
1.242000e+03 6.000000e+01 2.433842e+02 1.580349e+05 6.836864e-04 3.979490e+01 1.208663e+03 2.096821e+01 1.926990e+02 1.230207e+03  # 
1.439000e+03 6.000000e+01 2.492194e+02 2.101243e+05 5.183704e-04 4.035509e+01 1.403680e+03 2.118540e+01 1.934739e+02 1.423671e+03  # 
1.636000e+03 6.000000e+01 2.467300e+02 2.693447e+05 2.100513e-04 4.049297e+01 1.598879e+03 2.123758e+01 1.940715e+02 1.617456e+03  # 
1.833000e+03 6.000000e+01 2.348638e+02 3.356472e+05 6.032230e-05 4.013620e+01 1.794276e+03 2.109850e+01 1.945212e+02 1.811470e+03  # 
2.030000e+03 6.000000e+01 2.124387e+02 4.090352e+05 8.742539e-04 3.905191e+01 1.989987e+03 2.064454e+01 1.948400e+02 2.005661e+03  # 
2.227000e+03 6.000000e+01 1.773497e+02 4.895529e+05 4.219331e-04 3.654275e+01 2.186431e+03 1.945090e+01 1.950160e+02 2.200010e+03  # 
2.424000e+03 6.000000e+01 1.229388e+02 5.772476e+05 4.650219e-04 2.973917e+01 2.385765e+03 1.537436e+01 1.949826e+02 2.394521e+03  # 
2.621000e+03 6.000000e+01 -1.059861e+02 6.767455e+05 9.744820e-04 2.662665e+01 2.583143e+03 1.317715e+01 1.951434e+02 2.589032e+03  # [ MuSqWrongsign ]
2.818000e+03 6.000000e+01 -2.769031e+02 8.050931e+05 4.973197e-04 4.275541e+01 2.769157e+03 2.209195e+01 1.962529e+02 2.783235e+03  # [ MuSqWrongsign ]
3.015000e+03 6.000000e+01 -3.735532e+02 9.395633e+05 3.040705e-04 4.525046e+01 2.963414e+03 2.289572e+01 1.967126e+02 2.977701e+03  # [ MuSqWrongsign ]
3.212000e+03 6.000000e+01 -4.622553e+02 1.085348e+06 4.809894e-04 4.652447e+01 3.158150e+03 2.327565e+01 1.969990e+02 3.172265e+03  # [ MuSqWrongsign ]
3.409000e+03 6.000000e+01 -5.419278e+02 1.240684e+06 9.814458e-04 4.727427e+01 3.353075e+03 2.348053e+01 1.972470e+02 3.366878e+03  # [ MuSqWrongsign ]
3.606000e+03 6.000000e+01 -6.210110e+02 1.407643e+06 3.973577e-04 4.780159e+01 3.548082e+03 2.362964e+01 1.974390e+02 3.561534e+03  # [ MuSqWrongsign ]
3.803000e+03 6.000000e+01 -6.985231e+02 1.585686e+06 4.618571e-04 4.818427e+01 3.743143e+03 2.373918e+01 1.976039e+02 3.756247e+03  # [ MuSqWrongsign ]
4.000000e+03 6.000000e+01 -7.751268e+02 1.774920e+06 8.992019e-04 4.847600e+01 3.938241e+03 2.382243e+01 1.977479e+02 3.950948e+03  # [ MuSqWrongsign ]
6.000000e+01 1.170000e+02 1.647219e+02 4.770101e+03 1.544518e-04 6.453327e+01 3.901788e+01 3.712706e+01 3.089821e+02 2.843064e+02  # 
2.570000e+02 1.170000e+02 1.758062e+02 1.146577e+04 7.428976e-04 6.808290e+01 2.195749e+02 3.879566e+01 3.200532e+02 3.721509e+02  # 
4.540000e+02 1.170000e+02 1.986319e+02 2.644298e+04 4.780058e-04 7.310922e+01 4.104812e+02 4.082712e+01 3.286134e+02 5.195743e+02  # 
6.510000e+02 1.170000e+02 2.267172e+02 4.947813e+04 4.783138e-04 7.772234e+01 6.030792e+02 4.246455e+01 3.344348e+02 6.912764e+02  # 
8.480000e+02 1.170000e+02 2.542490e+02 8.028209e+04 6.774550e-04 8.122267e+01 7.966255e+02 4.362327e+01 3.385063e+02 8.730877e+02  # 
1.045000e+03 1.170000e+02 2.787055e+02 1.186624e+05 1.315502e-04 8.377057e+01 9.907557e+02 4.442430e+01 3.415383e+02 1.059744e+03  # 
1.242000e+03 1.170000e+02 2.985556e+02 1.644503e+05 2.102912e-04 8.559339e+01 1.185243e+03 4.499585e+01 3.438775e+02 1.249018e+03  # 
1.439000e+03 1.170000e+02 3.138199e+02 2.175874e+05 7.924783e-04 8.692332e+01 1.379965e+03 4.540005e+01 3.457831e+02 1.439859e+03  # 
1.636000e+03 1.170000e+02 3.233813e+02 2.779330e+05 3.013954e-04 8.784376e+01 1.574844e+03 4.569505e+01 3.473304e+02 1.631698e+03  # 
1.833000e+03 1.170000e+02 3.253066e+02 3.452824e+05 5.955352e-04 8.835955e+01 1.769854e+03 4.589952e+01 3.485668e+02 1.824218e+03  # 
2.030000e+03 1.170000e+02 3.225424e+02 4.198742e+05 4.879687e-04 8.861954e+01 1.964955e+03 4.601155e+01 3.496770e+02 2.017223e+03  # 
2.227000e+03 1.170000e+02 3.136978e+02 5.016024e+05 4.195854e-04 8.855782e+01 2.160149e+03 4.603323e+01 3.506494e+02 2.210585e+03  # 
2.424000e+03 1.170000e+02 2.976719e+02 5.903878e+05 1.208644e-04 8.805384e+01 2.355462e+03 4.593689e+01 3.515076e+02 2.404215e+03  # 
2.621000e+03 1.170000e+02 2.752145e+02 6.863963e+05 4.436473e-04 8.699188e+01 2.550931e+03 4.567474e+01 3.522856e+02 2.598058e+03  # 
2.818000e+03 1.170000e+02 2.441876e+02 7.895176e+05 8.829188e-05 8.483821e+01 2.746708e+03 4.509845e+01 3.529980e+02 2.792060e+03  # 
3.015000e+03 1.170000e+02 2.059830e+02 9.000714e+05 7.955414e-04 8.082375e+01 2.943104e+03 4.388304e+01 3.536777e+02 2.986195e+03  # 
3.212000e+03 1.170000e+02 1.608041e+02 1.018121e+06 1.926336e-04 7.292122e+01 3.141137e+03 4.099798e+01 3.543970e+02 3.180415e+03  # 
3.409000e+03 1.170000e+02 1.041792e+02 1.146685e+06 8.913996e-01 5.457187e+01 3.345940e+03 3.138913e+01 3.550715e+02 3.374651e+03  # [ No convergence ]
3.606000e+03 1.170000e+02 -3.650154e+02 1.327848e+06 8.219967e-04 9.236125e+01 3.525386e+03 4.722393e+01 3.549141e+02 3.569317e+03  # [ MuSqWrongsign ]
3.803000e+03 1.170000e+02 -4.739083e+02 1.503888e+06 7.034420e-04 9.498798e+01 3.719917e+03 4.790364e+01 3.552409e+02 3.763853e+03  # [ MuSqWrongsign ]
4.000000e+03 1.170000e+02 -5.670157e+02 1.689153e+06 4.319206e-04 9.630113e+01 3.914780e+03 4.825878e+01 3.555602e+02 3.958439e+03  # [ MuSqWrongsign ]
6.000000e+01 1.740000e+02 2.424273e+02 1.097802e+04 4.870816e-04 1.139167e+02 2.512599e+01 6.349951e+01 4.396256e+02 4.011736e+02  # 
2.570000e+02 1.740000e+02 2.484681e+02 1.765643e+04 2.771083e-04 1.162759e+02 1.979342e+02 6.449030e+01 4.509456e+02 4.684246e+02  # 
4.540000e+02 1.740000e+02 2.618512e+02 3.257792e+04 5.428099e-04 1.195741e+02 3.882417e+02 6.556798e+01 4.619487e+02 5.914895e+02  # 
6.510000e+02 1.740000e+02 2.806871e+02 5.560626e+04 5.461439e-04 1.231180e+02 5.807835e+02 6.663011e+01 4.702142e+02 7.454107e+02  # 
8.480000e+02 1.740000e+02 3.020540e+02 8.655546e+04 3.058547e-05 1.263474e+02 7.741869e+02 6.755485e+01 4.764361e+02 9.154287e+02  # 
1.045000e+03 1.740000e+02 3.235115e+02 1.252473e+05 3.523806e-04 1.290482e+02 9.681045e+02 6.830306e+01 4.812719e+02 1.094116e+03  # 
1.242000e+03 1.740000e+02 3.424999e+02 1.714431e+05 3.928742e-04 1.311867e+02 1.162345e+03 6.892761e+01 4.850344e+02 1.277762e+03  # 
1.439000e+03 1.740000e+02 3.593904e+02 2.251527e+05 1.945311e-04 1.329107e+02 1.356838e+03 6.940681e+01 4.881786e+02 1.464497e+03  # 
1.636000e+03 1.740000e+02 3.715500e+02 2.860818e+05 6.831443e-04 1.342145e+02 1.551500e+03 6.980547e+01 4.907255e+02 1.653219e+03  # 
1.833000e+03 1.740000e+02 3.793998e+02 3.542360e+05 1.359079e-04 1.351901e+02 1.746284e+03 7.013334e+01 4.928738e+02 1.843312e+03  # 
2.030000e+03 1.740000e+02 3.833671e+02 4.296378e+05 6.068078e-04 1.359228e+02 1.941184e+03 7.037358e+01 4.947623e+02 2.034390e+03  # 
2.227000e+03 1.740000e+02 3.821397e+02 5.121348e+05 7.863254e-04 1.363766e+02 2.136169e+03 7.055522e+01 4.963951e+02 2.226185e+03  # 
2.424000e+03 1.740000e+02 3.764565e+02 6.018134e+05 3.940713e-04 1.365839e+02 2.331233e+03 7.066855e+01 4.978634e+02 2.418527e+03  # 
2.621000e+03 1.740000e+02 3.649852e+02 6.985307e+05 3.380382e-05 1.364679e+02 2.526382e+03 7.070885e+01 4.991635e+02 2.611291e+03  # 
2.818000e+03 1.740000e+02 3.472651e+02 8.022876e+05 7.191263e-04 1.359112e+02 2.721629e+03 7.065951e+01 5.003323e+02 2.804387e+03  # 
3.015000e+03 1.740000e+02 3.239893e+02 9.132197e+05 4.706732e-04 1.347952e+02 2.917006e+03 7.047697e+01 5.014114e+02 2.997754e+03  # 
3.212000e+03 1.740000e+02 2.936088e+02 1.031273e+06 6.361678e-04 1.326540e+02 3.112600e+03 7.007721e+01 5.023992e+02 3.191338e+03  # 
3.409000e+03 1.740000e+02 2.557373e+02 1.156501e+06 9.881965e-04 1.285955e+02 3.308620e+03 6.924637e+01 5.033259e+02 3.385101e+03  # 
3.606000e+03 1.740000e+02 2.099038e+02 1.289124e+06 2.275048e-04 1.204398e+02 3.505674e+03 6.737026e+01 5.042117e+02 3.579009e+03  # 
3.803000e+03 1.740000e+02 1.604165e+02 1.429507e+06 9.272950e-04 1.048748e+02 3.705437e+03 6.275322e+01 5.051365e+02 3.773033e+03  # 
4.000000e+03 1.740000e+02 -2.494107e+02 1.601639e+06 4.364903e-04 1.285485e+02 3.894078e+03 6.938728e+01 5.055427e+02 3.967247e+03  # [ MuSqWrongsign ]
6.000000e+01 2.310000e+02 3.153666e+02 1.949682e+04 4.285284e-04 1.623713e+02 1.633896e+01 8.831531e+01 5.676479e+02 5.156656e+02  # 
2.570000e+02 2.310000e+02 3.192121e+02 2.616048e+04 1.297262e-04 1.643014e+02 1.790910e+02 8.918340e+01 5.777123e+02 5.703108e+02  # 
4.540000e+02 2.310000e+02 3.275231e+02 4.100028e+04 2.312932e-04 1.668003e+02 3.672312e+02 9.003995e+01 5.904890e+02 6.750795e+02  # 
6.510000e+02 2.310000e+02 3.399015e+02 6.392763e+04 8.206621e-04 1.695675e+02 5.589930e+02 9.091110e+01 6.004990e+02 8.123925e+02  # 
8.480000e+02 2.310000e+02 3.554957e+02 9.486004e+04 3.917773e-04 1.723351e+02 7.520154e+02 9.168288e+01 6.085414e+02 9.697255e+02  # 
1.045000e+03 2.310000e+02 3.721192e+02 1.335874e+05 2.216851e-04 1.748525e+02 9.456223e+02 9.240231e+01 6.149160e+02 1.139023e+03  # 
1.242000e+03 2.310000e+02 3.890697e+02 1.800483e+05 3.434624e-04 1.770810e+02 1.139640e+03 9.299167e+01 6.201862e+02 1.315763e+03  # 
1.439000e+03 2.310000e+02 4.035838e+02 2.339257e+05 1.650030e-04 1.789240e+02 1.333881e+03 9.354862e+01 6.244150e+02 1.497212e+03  # 
1.636000e+03 2.310000e+02 4.167623e+02 2.953343e+05 9.034130e-04 1.804952e+02 1.528339e+03 9.399418e+01 6.280636e+02 1.681881e+03  # 
1.833000e+03 2.310000e+02 4.272996e+02 3.641035e+05 3.919345e-04 1.817903e+02 1.722956e+03 9.435913e+01 6.312154e+02 1.868774e+03  # 
2.030000e+03 2.310000e+02 4.344898e+02 4.401274e+05 7.657800e-04 1.828211e+02 1.917682e+03 9.467354e+01 6.339458e+02 2.057261e+03  # 
2.227000e+03 2.310000e+02 4.348561e+02 5.229415e+05 1.297245e-04 1.835118e+02 2.112480e+03 9.498355e+01 6.361574e+02 2.246908e+03  # 
2.424000e+03 2.310000e+02 4.333689e+02 6.131739e+05 8.690296e-04 1.840499e+02 2.307385e+03 9.519839e+01 6.382445e+02 2.437479e+03  # 
2.621000e+03 2.310000e+02 4.281961e+02 7.105934e+05 1.738699e-04 1.843775e+02 2.502369e+03 9.535258e+01 6.401334e+02 2.628753e+03  # 
2.818000e+03 2.310000e+02 4.164149e+02 8.148414e+05 9.004303e-04 1.843285e+02 2.697418e+03 9.547197e+01 6.417695e+02 2.820574e+03  # 
3.015000e+03 2.310000e+02 4.017326e+02 9.264160e+05 2.977589e-04 1.840279e+02 2.892564e+03 9.549086e+01 6.433486e+02 3.012851e+03  # 
3.212000e+03 2.310000e+02 3.811154e+02 1.045013e+06 7.448389e-04 1.832114e+02 3.087800e+03 9.543400e+01 6.447589e+02 3.205488e+03  # 
3.409000e+03 2.310000e+02 3.542607e+02 1.170568e+06 8.294520e-04 1.816041e+02 3.283185e+03 9.523221e+01 6.460663e+02 3.398427e+03  # 
3.606000e+03 2.310000e+02 3.209832e+02 1.303267e+06 3.884873e-04 1.786415e+02 3.478797e+03 9.480618e+01 6.472824e+02 3.591616e+03  # 
3.803000e+03 2.310000e+02 2.768769e+02 1.442741e+06 4.075804e-04 1.723058e+02 3.674972e+03 9.382270e+01 6.483994e+02 3.785014e+03  # 
4.000000e+03 2.310000e+02 2.349223e+02 1.590441e+06 1.710271e-04 1.622635e+02 3.871865e+03 9.209060e+01 6.495566e+02 3.978592e+03  # 
6.000000e+01 2.880000e+02 3.852669e+02 3.024317e+04 2.341678e-04 2.102650e+02 9.634878e+00 1.128087e+02 6.941671e+02 6.280845e+02  # 
2.570000e+02 2.880000e+02 3.879085e+02 3.689102e+04 2.343757e-04 2.119953e+02 1.620264e+02 1.136675e+02 7.026379e+02 6.741178e+02  # 
4.540000e+02 2.880000e+02 3.933875e+02 5.166252e+04 4.146735e-04 2.141264e+02 3.472156e+02 1.144538e+02 7.157438e+02 7.653374e+02  # 
6.510000e+02 2.880000e+02 4.018464e+02 7.450590e+04 5.058901e-04 2.164745e+02 5.378125e+02 1.152099e+02 7.273229e+02 8.884835e+02  # 
8.480000e+02 2.880000e+02 4.126824e+02 1.053150e+05 4.941693e-04 2.188555e+02 7.301604e+02 1.159662e+02 7.367001e+02 1.033470e+03  # 
1.045000e+03 2.880000e+02 4.252428e+02 1.440076e+05 4.819187e-04 2.211510e+02 9.233651e+02 1.166484e+02 7.444771e+02 1.192946e+03  # 
1.242000e+03 2.880000e+02 4.381993e+02 1.904182e+05 3.838244e-04 2.232736e+02 1.117050e+03 1.172738e+02 7.509116e+02 1.361946e+03  # 
1.439000e+03 2.880000e+02 4.514332e+02 2.445430e+05 3.196686e-04 2.251868e+02 1.311091e+03 1.177910e+02 7.564466e+02 1.537412e+03  # 
1.636000e+03 2.880000e+02 4.628996e+02 3.061005e+05 5.985460e-04 2.268457e+02 1.505327e+03 1.182874e+02 7.610726e+02 1.717270e+03  # 
1.833000e+03 2.880000e+02 4.716801e+02 3.749504e+05 3.567698e-04 2.282466e+02 1.699722e+03 1.187473e+02 7.649920e+02 1.900267e+03  # 
2.030000e+03 2.880000e+02 4.788088e+02 4.512319e+05 8.783711e-04 2.294378e+02 1.894281e+03 1.191201e+02 7.685138e+02 2.085600e+03  # 
2.227000e+03 2.880000e+02 4.841256e+02 5.349140e+05 9.258217e-04 2.304621e+02 2.088949e+03 1.194373e+02 7.716515e+02 2.272665e+03  # 
2.424000e+03 2.880000e+02 4.831192e+02 6.253217e+05 9.605881e-04 2.311739e+02 2.283688e+03 1.197553e+02 7.742710e+02 2.461020e+03  # 
2.621000e+03 2.880000e+02 4.802624e+02 7.231145e+05 6.495147e-04 2.317334e+02 2.478532e+03 1.199890e+02 7.767252e+02 2.650431e+03  # 
2.818000e+03 2.880000e+02 4.737852e+02 8.280376e+05 1.298887e-04 2.320555e+02 2.673445e+03 1.201823e+02 7.789613e+02 2.840662e+03  # 
3.015000e+03 2.880000e+02 4.633358e+02 9.400472e+05 1.133096e-04 2.321419e+02 2.868443e+03 1.203108e+02 7.809941e+02 3.031558e+03  # 
3.212000e+03 2.880000e+02 4.476844e+02 1.058995e+06 2.397938e-04 2.318358e+02 3.063509e+03 1.203919e+02 7.828456e+02 3.222990e+03  # 
3.409000e+03 2.880000e+02 4.273698e+02 1.185001e+06 4.894056e-04 2.310711e+02 3.258668e+03 1.203912e+02 7.845575e+02 3.414872e+03  # 
3.606000e+03 2.880000e+02 4.007319e+02 1.317895e+06 3.924749e-04 2.294895e+02 3.453951e+03 1.202818e+02 7.861277e+02 3.607126e+03  # 
3.803000e+03 2.880000e+02 3.709625e+02 1.458091e+06 7.348650e-04 2.269370e+02 3.649394e+03 1.200023e+02 7.876619e+02 3.799702e+03  # 
4.000000e+03 2.880000e+02 3.334241e+02 1.605375e+06 6.602978e-04 2.219917e+02 3.845133e+03 1.194422e+02 7.890518e+02 3.992543e+03  # 
6.000000e+01 3.450000e+02 4.531281e+02 4.318271e+04 5.848130e-04 2.578001e+02 3.965020e+00 1.372229e+02 8.189995e+02 7.389302e+02  # 
2.570000e+02 3.450000e+02 4.551452e+02 4.983358e+04 6.526158e-04 2.594533e+02 1.464591e+02 1.380450e+02 8.264682e+02 7.787871e+02  # 
4.540000e+02 3.450000e+02 4.587305e+02 6.451816e+04 2.483212e-04 2.613987e+02 3.280930e+02 1.388783e+02 8.389764e+02 8.594834e+02  # 
6.510000e+02 3.450000e+02 4.644071e+02 8.724819e+04 3.227916e-04 2.634896e+02 5.171518e+02 1.396303e+02 8.514208e+02 9.707363e+02  # 
8.480000e+02 3.450000e+02 4.717617e+02 1.179066e+05 9.762441e-04 2.656346e+02 7.086462e+02 1.403939e+02 8.619503e+02 1.104443e+03  # 
1.045000e+03 3.450000e+02 4.808301e+02 1.564838e+05 9.390521e-04 2.677547e+02 9.013309e+02 1.410633e+02 8.708895e+02 1.254257e+03  # 
1.242000e+03 3.450000e+02 4.911076e+02 2.029030e+05 8.821399e-04 2.697677e+02 1.094690e+03 1.416419e+02 8.785892e+02 1.415351e+03  # 
1.439000e+03 3.450000e+02 5.009522e+02 2.569070e+05 8.827685e-04 2.716347e+02 1.288399e+03 1.422308e+02 8.850164e+02 1.584244e+03  # 
1.636000e+03 3.450000e+02 5.101283e+02 3.184680e+05 1.849548e-04 2.732961e+02 1.482385e+03 1.427733e+02 8.905825e+02 1.758792e+03  # 
1.833000e+03 3.450000e+02 5.193424e+02 3.876985e+05 1.361054e-04 2.748312e+02 1.676645e+03 1.431873e+02 8.955840e+02 1.937499e+03  # 
2.030000e+03 3.450000e+02 5.245372e+02 4.639342e+05 6.637219e-04 2.761015e+02 1.870974e+03 1.436706e+02 8.997132e+02 2.119162e+03  # 
2.227000e+03 3.450000e+02 5.304062e+02 5.479442e+05 2.260659e-04 2.772773e+02 2.065519e+03 1.439966e+02 9.036481e+02 2.303226e+03  # 
2.424000e+03 3.450000e+02 5.304968e+02 6.386379e+05 9.170056e-04 2.781537e+02 2.260103e+03 1.443740e+02 9.069241e+02 2.489011e+03  # 
2.621000e+03 3.450000e+02 5.290384e+02 7.367557e+05 9.800289e-04 2.788916e+02 2.454803e+03 1.446777e+02 9.099525e+02 2.676225e+03  # 
2.818000e+03 3.450000e+02 5.247301e+02 8.420552e+05 3.553999e-04 2.794366e+02 2.649594e+03 1.449262e+02 9.127317e+02 2.864570e+03  # 
3.015000e+03 3.450000e+02 5.162195e+02 9.543001e+05 3.899755e-04 2.797260e+02 2.844457e+03 1.451388e+02 9.152390e+02 3.053819e+03  # 
3.212000e+03 3.450000e+02 5.049706e+02 1.073769e+06 1.544090e-04 2.798008e+02 3.039402e+03 1.452890e+02 9.175764e+02 3.243821e+03  # 
3.409000e+03 3.450000e+02 4.865884e+02 1.199791e+06 2.701177e-04 2.793499e+02 3.234400e+03 1.454244e+02 9.196106e+02 3.434423e+03  # 
3.606000e+03 3.450000e+02 4.682559e+02 1.333541e+06 6.159817e-04 2.786703e+02 3.429514e+03 1.454346e+02 9.216947e+02 3.625567e+03  # 
3.803000e+03 3.450000e+02 4.427287e+02 1.473895e+06 1.745878e-04 2.771072e+02 3.624720e+03 1.453783e+02 9.235451e+02 3.817138e+03  # 
4.000000e+03 3.450000e+02 4.126951e+02 1.621297e+06 4.182804e-04 2.744103e+02 3.820086e+03 1.451642e+02 9.253094e+02 4.009087e+03  # 
6.000000e+01 4.020000e+02 5.192038e+02 5.822739e+04 2.943882e-04 3.051334e+02 -1.224948e+00 1.617178e+02 9.422570e+02 8.482478e+02  # 
2.570000e+02 4.020000e+02 5.207618e+02 6.487308e+04 2.376314e-04 3.067322e+02 1.320145e+02 1.625387e+02 9.489208e+02 8.834160e+02  # 
4.540000e+02 4.020000e+02 5.233016e+02 7.951923e+04 1.917695e-04 3.085929e+02 3.097906e+02 1.633492e+02 9.611533e+02 9.559184e+02  # 
6.510000e+02 4.020000e+02 5.269822e+02 1.021219e+05 2.530959e-04 3.105476e+02 4.970296e+02 1.641457e+02 9.733518e+02 1.057226e+03  # 
8.480000e+02 4.020000e+02 5.323760e+02 1.327308e+05 2.617696e-04 3.125598e+02 6.876221e+02 1.648135e+02 9.852112e+02 1.181097e+03  # 
1.045000e+03 4.020000e+02 5.388579e+02 1.711957e+05 4.770735e-04 3.145442e+02 8.796718e+02 1.654895e+02 9.951935e+02 1.321772e+03  # 
1.242000e+03 4.020000e+02 5.460802e+02 2.174419e+05 9.407967e-05 3.164618e+02 1.072540e+03 1.661327e+02 1.003748e+03 1.474864e+03  # 
1.439000e+03 4.020000e+02 5.532788e+02 2.713306e+05 1.456063e-04 3.182598e+02 1.265884e+03 1.667731e+02 1.011079e+03 1.637031e+03  # 
1.636000e+03 4.020000e+02 5.605194e+02 3.328767e+05 4.667128e-04 3.199388e+02 1.459619e+03 1.673256e+02 1.017545e+03 1.805964e+03  # 
1.833000e+03 4.020000e+02 5.670855e+02 4.019525e+05 4.801146e-05 3.214773e+02 1.653618e+03 1.678212e+02 1.023239e+03 1.979915e+03  # 
2.030000e+03 4.020000e+02 5.734424e+02 4.786498e+05 4.921165e-04 3.228720e+02 1.847845e+03 1.682305e+02 1.028413e+03 2.157706e+03  # 
2.227000e+03 4.020000e+02 5.773848e+02 5.625564e+05 1.656982e-04 3.240946e+02 2.042184e+03 1.686479e+02 1.032910e+03 2.338362e+03  # 
2.424000e+03 4.020000e+02 5.776534e+02 6.534346e+05 5.381328e-04 3.250960e+02 2.236605e+03 1.690821e+02 1.036807e+03 2.521257e+03  # 
2.621000e+03 4.020000e+02 5.771915e+02 7.518559e+05 7.295013e-04 3.259923e+02 2.431179e+03 1.694185e+02 1.040448e+03 2.706000e+03  # 
2.818000e+03 4.020000e+02 5.734294e+02 8.572728e+05 5.985710e-04 3.266709e+02 2.625839e+03 1.697237e+02 1.043750e+03 2.892191e+03  # 
3.015000e+03 4.020000e+02 5.666977e+02 9.698498e+05 9.279059e-04 3.271359e+02 2.820566e+03 1.700076e+02 1.046757e+03 3.079559e+03  # 
3.212000e+03 4.020000e+02 5.575689e+02 1.089603e+06 2.194642e-04 3.274265e+02 3.015401e+03 1.702102e+02 1.049576e+03 3.267913e+03  # 
3.409000e+03 4.020000e+02 5.414612e+02 1.215783e+06 9.293276e-04 3.272482e+02 3.210261e+03 1.704379e+02 1.052001e+03 3.457043e+03  # 
3.606000e+03 4.020000e+02 5.264759e+02 1.349879e+06 4.597091e-04 3.269539e+02 3.405256e+03 1.705255e+02 1.054501e+03 3.646895e+03  # 
3.803000e+03 4.020000e+02 5.053264e+02 1.490582e+06 4.856269e-04 3.260281e+02 3.600314e+03 1.705801e+02 1.056735e+03 3.837305e+03  # 
4.000000e+03 4.020000e+02 4.783003e+02 1.638051e+06 9.086621e-04 3.241582e+02 3.795477e+03 1.705503e+02 1.058792e+03 4.028202e+03  # 
6.000000e+01 4.590000e+02 5.841207e+02 7.540157e+04 4.390235e-04 3.523458e+02 -6.032784e+00 1.861984e+02 1.064441e+03 9.565323e+02  # 
2.570000e+02 4.590000e+02 5.852416e+02 8.201540e+04 2.642578e-04 3.538927e+02 1.186276e+02 1.870785e+02 1.070380e+03 9.879248e+02  # 
4.540000e+02 4.590000e+02 5.870043e+02 9.661534e+04 2.100552e-04 3.557088e+02 2.922326e+02 1.879069e+02 1.081915e+03 1.053655e+03  # 
6.510000e+02 4.590000e+02 5.895442e+02 1.191562e+05 1.431726e-04 3.576061e+02 4.775269e+02 1.886636e+02 1.094596e+03 1.146820e+03  # 
8.480000e+02 4.590000e+02 5.931518e+02 1.496442e+05 6.207631e-04 3.595030e+02 6.669586e+02 1.893639e+02 1.106344e+03 1.261901e+03  # 
1.045000e+03 4.590000e+02 5.973349e+02 1.879245e+05 7.185393e-04 3.613981e+02 8.582284e+02 1.901039e+02 1.117434e+03 1.394065e+03  # 
1.242000e+03 4.590000e+02 6.024425e+02 2.340517e+05 8.142936e-04 3.632486e+02 1.050598e+03 1.907497e+02 1.126909e+03 1.539545e+03  # 
1.439000e+03 4.590000e+02 6.074767e+02 2.878083e+05 3.041480e-04 3.650177e+02 1.243561e+03 1.914111e+02 1.135073e+03 1.695012e+03  # 
1.636000e+03 4.590000e+02 6.123779e+02 3.491834e+05 8.896935e-04 3.666784e+02 1.436958e+03 1.920291e+02 1.142259e+03 1.858137e+03  # 
1.833000e+03 4.590000e+02 6.180199e+02 4.183610e+05 2.525770e-04 3.682355e+02 1.630769e+03 1.924893e+02 1.148881e+03 2.027232e+03  # 
2.030000e+03 4.590000e+02 6.227682e+02 4.950026e+05 2.636404e-04 3.696835e+02 1.824802e+03 1.929207e+02 1.154747e+03 2.200789e+03  # 
2.227000e+03 4.590000e+02 6.249851e+02 5.787780e+05 8.908389e-04 3.709306e+02 2.018909e+03 1.934329e+02 1.159808e+03 2.377774e+03  # 
2.424000e+03 4.590000e+02 6.271846e+02 6.702008e+05 1.686164e-04 3.721055e+02 2.213266e+03 1.937898e+02 1.164575e+03 2.557611e+03  # 
2.621000e+03 4.590000e+02 6.268064e+02 7.687478e+05 9.745611e-04 3.730974e+02 2.407694e+03 1.941678e+02 1.168807e+03 2.739631e+03  # 
2.818000e+03 4.590000e+02 6.215793e+02 8.739490e+05 9.909878e-04 3.738235e+02 2.602160e+03 1.945950e+02 1.172472e+03 2.923392e+03  # 
3.015000e+03 4.590000e+02 6.158302e+02 9.867045e+05 2.512104e-04 3.744480e+02 2.796777e+03 1.949110e+02 1.175981e+03 3.108674e+03  # 
3.212000e+03 4.590000e+02 6.073192e+02 1.106564e+06 5.818043e-05 3.748554e+02 2.991476e+03 1.951893e+02 1.179231e+03 3.295175e+03  # 
3.409000e+03 4.590000e+02 5.956548e+02 1.233445e+06 5.248339e-05 3.750226e+02 3.186257e+03 1.954223e+02 1.182231e+03 3.482691e+03  # 
3.606000e+03 4.590000e+02 5.811225e+02 1.367458e+06 4.240792e-04 3.749168e+02 3.381119e+03 1.956033e+02 1.185025e+03 3.671064e+03  # 
3.803000e+03 4.590000e+02 5.629698e+02 1.508460e+06 3.257081e-05 3.743971e+02 3.576059e+03 1.957320e+02 1.187638e+03 3.860163e+03  # 
4.000000e+03 4.590000e+02 5.399205e+02 1.656222e+06 4.088066e-04 3.731869e+02 3.771071e+03 1.958141e+02 1.190062e+03 4.049879e+03  # 
6.000000e+01 5.160000e+02 6.475998e+02 9.455293e+04 6.749896e-04 3.994861e+02 -1.081678e+01 2.108867e+02 1.185212e+03 1.063480e+03  # 
2.570000e+02 5.160000e+02 6.487854e+02 1.012430e+05 6.436508e-04 4.009695e+02 1.061903e+02 2.116568e+02 1.190977e+03 1.092200e+03  # 
4.540000e+02 5.160000e+02 6.498857e+02 1.157720e+05 2.125146e-04 4.027739e+02 2.753890e+02 2.125442e+02 1.201642e+03 1.152184e+03  # 
6.510000e+02 5.160000e+02 6.515033e+02 1.382340e+05 2.626892e-04 4.046318e+02 4.585032e+02 2.133127e+02 1.214590e+03 1.238425e+03  # 
8.480000e+02 5.160000e+02 6.534865e+02 1.685292e+05 3.181687e-04 4.064916e+02 6.465914e+02 2.141050e+02 1.226537e+03 1.345662e+03  # 
1.045000e+03 5.160000e+02 6.562370e+02 2.067072e+05 7.196958e-05 4.083392e+02 8.370887e+02 2.148116e+02 1.237911e+03 1.470221e+03  # 
1.242000e+03 5.160000e+02 6.597384e+02 2.527308e+05 8.423249e-04 4.101410e+02 1.028920e+03 2.154390e+02 1.248408e+03 1.608554e+03  # 
1.439000e+03 5.160000e+02 6.634699e+02 3.064558e+05 9.514147e-04 4.118931e+02 1.221521e+03 2.160499e+02 1.257495e+03 1.757586e+03  # 
1.636000e+03 5.160000e+02 6.661413e+02 3.675830e+05 7.962361e-04 4.135379e+02 1.414508e+03 2.167729e+02 1.265264e+03 1.914840e+03  # 
1.833000e+03 5.160000e+02 6.698439e+02 4.365980e+05 4.192592e-04 4.150869e+02 1.608038e+03 2.172732e+02 1.272568e+03 2.078885e+03  # 
2.030000e+03 5.160000e+02 6.723526e+02 5.129843e+05 8.333691e-05 4.165230e+02 1.801783e+03 2.178041e+02 1.278983e+03 2.248000e+03  # 
2.227000e+03 5.160000e+02 6.747327e+02 5.969900e+05 8.748418e-04 4.178606e+02 1.995786e+03 2.182469e+02 1.284875e+03 2.421243e+03  # 
2.424000e+03 5.160000e+02 6.748025e+02 6.881239e+05 6.221612e-04 4.190303e+02 2.189922e+03 2.187006e+02 1.290127e+03 2.597704e+03  # 
2.621000e+03 5.160000e+02 6.748116e+02 7.868969e+05 3.342844e-04 4.201085e+02 2.384227e+03 2.190792e+02 1.295021e+03 2.776839e+03  # 
2.818000e+03 5.160000e+02 6.732079e+02 8.929582e+05 3.241969e-04 4.210652e+02 2.578676e+03 2.193966e+02 1.299534e+03 2.958124e+03  # 
3.015000e+03 5.160000e+02 6.686723e+02 1.006010e+06 4.263317e-04 4.218510e+02 2.773177e+03 2.197375e+02 1.303562e+03 3.141134e+03  # 
3.212000e+03 5.160000e+02 6.566759e+02 1.125042e+06 6.725170e-04 4.222353e+02 2.967643e+03 2.202031e+02 1.306921e+03 3.325519e+03  # 
3.409000e+03 5.160000e+02 6.463792e+02 1.252144e+06 3.257263e-05 4.225606e+02 3.162309e+03 2.204854e+02 1.310368e+03 3.511239e+03  # 
3.606000e+03 5.160000e+02 6.329963e+02 1.386241e+06 3.311919e-05 4.226204e+02 3.357056e+03 2.207253e+02 1.313563e+03 3.697999e+03  # 
3.803000e+03 5.160000e+02 6.168174e+02 1.527425e+06 1.932562e-04 4.223652e+02 3.551890e+03 2.209082e+02 1.316566e+03 3.885651e+03  # 
4.000000e+03 5.160000e+02 5.967736e+02 1.675512e+06 5.239570e-04 4.215985e+02 3.746788e+03 2.210574e+02 1.319355e+03 4.074058e+03  # 
6.000000e+01 5.730000e+02 7.102983e+02 1.157755e+05 5.627535e-04 4.465741e+02 -1.542867e+01 2.355817e+02 1.305237e+03 1.169679e+03  # 
2.570000e+02 5.730000e+02 7.113289e+02 1.224757e+05 6.362725e-04 4.480015e+02 9.451758e+01 2.363439e+02 1.310429e+03 1.196000e+03  # 
4.540000e+02 5.730000e+02 7.121757e+02 1.370119e+05 4.590256e-04 4.497857e+02 2.592841e+02 2.372001e+02 1.320709e+03 1.251337e+03  # 
6.510000e+02 5.730000e+02 7.131014e+02 1.593973e+05 6.893681e-04 4.516302e+02 4.400402e+02 2.379929e+02 1.333675e+03 1.331591e+03  # 
8.480000e+02 5.730000e+02 7.141640e+02 1.895921e+05 1.475102e-04 4.534751e+02 6.267594e+02 2.387870e+02 1.345947e+03 1.432083e+03  # 
1.045000e+03 5.730000e+02 7.156426e+02 2.276289e+05 4.607893e-04 4.552727e+02 8.163218e+02 2.395403e+02 1.357418e+03 1.549657e+03  # 
1.242000e+03 5.730000e+02 7.176124e+02 2.734764e+05 3.518143e-04 4.570653e+02 1.007501e+03 2.402028e+02 1.368487e+03 1.681203e+03  # 
1.439000e+03 5.730000e+02 7.194064e+02 3.269446e+05 1.075274e-04 4.587853e+02 1.199551e+03 2.409167e+02 1.378197e+03 1.823881e+03  # 
1.636000e+03 5.730000e+02 7.215202e+02 3.881492e+05 3.799675e-04 4.604342e+02 1.392294e+03 2.415307e+02 1.386935e+03 1.975631e+03  # 
1.833000e+03 5.730000e+02 7.234764e+02 4.569615e+05 9.661935e-04 4.620016e+02 1.585501e+03 2.420867e+02 1.394814e+03 2.134565e+03  # 
2.030000e+03 5.730000e+02 7.238720e+02 5.330264e+05 9.582596e-04 4.634480e+02 1.778907e+03 2.427451e+02 1.401658e+03 2.299093e+03  # 
2.227000e+03 5.730000e+02 7.249725e+02 6.169169e+05 6.643131e-05 4.648246e+02 1.972732e+03 2.431858e+02 1.408188e+03 2.468407e+03  # 
2.424000e+03 5.730000e+02 7.259874e+02 7.084398e+05 7.256060e-04 4.660870e+02 2.166781e+03 2.435606e+02 1.414253e+03 2.641487e+03  # 
2.621000e+03 5.730000e+02 7.221655e+02 8.063714e+05 7.317310e-04 4.671335e+02 2.360795e+03 2.441265e+02 1.419337e+03 2.817404e+03  # 
2.818000e+03 5.730000e+02 7.214610e+02 9.128067e+05 4.552274e-04 4.681976e+02 2.555154e+03 2.444148e+02 1.424496e+03 2.996019e+03  # 
3.015000e+03 5.730000e+02 7.140421e+02 1.025199e+06 4.522220e-04 4.689552e+02 2.749436e+03 2.448989e+02 1.428770e+03 3.176526e+03  # 
3.212000e+03 5.730000e+02 7.061948e+02 1.145156e+06 4.929472e-04 4.695899e+02 2.943889e+03 2.452674e+02 1.432895e+03 3.358834e+03  # 
3.409000e+03 5.730000e+02 6.969543e+02 1.272458e+06 9.960546e-04 4.700665e+02 3.138458e+03 2.455701e+02 1.436796e+03 3.542622e+03  # 
3.606000e+03 5.730000e+02 6.840381e+02 1.406508e+06 2.545944e-04 4.702445e+02 3.333083e+03 2.458702e+02 1.440374e+03 3.727630e+03  # 
3.803000e+03 5.730000e+02 6.693969e+02 1.547941e+06 5.030918e-04 4.701918e+02 3.527799e+03 2.461153e+02 1.443749e+03 3.913705e+03  # 
4.000000e+03 5.730000e+02 6.508908e+02 1.696033e+06 1.850851e-04 4.696865e+02 3.722599e+03 2.463105e+02 1.446916e+03 4.100688e+03  # 
6.000000e+01 6.300000e+02 7.724389e+02 1.390948e+05 5.728288e-04 4.936198e+02 -1.985909e+01 2.602342e+02 1.424987e+03 1.275321e+03  # 
2.570000e+02 6.300000e+02 7.729364e+02 1.456649e+05 3.722536e-04 4.950088e+02 8.349055e+01 2.611544e+02 1.429449e+03 1.299255e+03  # 
4.540000e+02 6.300000e+02 7.734703e+02 1.601699e+05 2.803609e-04 4.967973e+02 2.437173e+02 2.620311e+02 1.438823e+03 1.350543e+03  # 
6.510000e+02 6.300000e+02 7.740390e+02 1.825434e+05 4.690306e-04 4.986085e+02 4.220348e+02 2.627916e+02 1.451697e+03 1.425690e+03  # 
8.480000e+02 6.300000e+02 7.743204e+02 2.126231e+05 1.983338e-04 5.004440e+02 6.072517e+02 2.636165e+02 1.464300e+03 1.520258e+03  # 
1.045000e+03 6.300000e+02 7.748943e+02 2.505431e+05 2.645914e-04 5.022536e+02 7.958599e+02 2.643573e+02 1.476136e+03 1.631554e+03  # 
1.242000e+03 6.300000e+02 7.759498e+02 2.963155e+05 6.719048e-04 5.040117e+02 9.863871e+02 2.649958e+02 1.487313e+03 1.756947e+03  # 
1.439000e+03 6.300000e+02 7.760171e+02 3.494790e+05 2.337769e-04 5.057401e+02 1.177821e+03 2.658330e+02 1.497646e+03 1.893518e+03  # 
1.636000e+03 6.300000e+02 7.773785e+02 4.106818e+05 9.699813e-04 5.073808e+02 1.370252e+03 2.663754e+02 1.507244e+03 2.039900e+03  # 
1.833000e+03 6.300000e+02 7.775254e+02 4.791869e+05 8.327813e-04 5.089857e+02 1.563065e+03 2.670305e+02 1.515544e+03 2.193710e+03  # 
2.030000e+03 6.300000e+02 7.780699e+02 5.554686e+05 1.497545e-04 5.104470e+02 1.756349e+03 2.675579e+02 1.523336e+03 2.353927e+03  # 
2.227000e+03 6.300000e+02 7.771115e+02 6.389788e+05 5.453945e-04 5.118280e+02 1.949832e+03 2.681522e+02 1.530200e+03 2.519093e+03  # 
2.424000e+03 6.300000e+02 7.753523e+02 7.299276e+05 5.279114e-04 5.130818e+02 2.143562e+03 2.686964e+02 1.536527e+03 2.688460e+03  # 
2.621000e+03 6.300000e+02 7.739914e+02 8.286310e+05 5.185963e-04 5.142813e+02 2.337579e+03 2.690921e+02 1.542526e+03 2.861344e+03  # 
2.818000e+03 6.300000e+02 7.712534e+02 9.346236e+05 7.628104e-04 5.153364e+02 2.531743e+03 2.694649e+02 1.548075e+03 3.037066e+03  # 
3.015000e+03 6.300000e+02 7.633948e+02 1.046895e+06 3.589610e-05 5.161554e+02 2.725852e+03 2.700193e+02 1.552766e+03 3.214985e+03  # 
3.212000e+03 6.300000e+02 7.564302e+02 1.167068e+06 8.646672e-04 5.169314e+02 2.920224e+03 2.703703e+02 1.557404e+03 3.395021e+03  # 
3.409000e+03 6.300000e+02 7.466900e+02 1.294182e+06 1.724791e-04 5.174648e+02 3.114646e+03 2.707443e+02 1.561666e+03 3.576725e+03  # 
3.606000e+03 6.300000e+02 7.345373e+02 1.428343e+06 9.318427e-04 5.177718e+02 3.309160e+03 2.710835e+02 1.565647e+03 3.759869e+03  # 
3.803000e+03 6.300000e+02 7.202129e+02 1.569622e+06 3.583117e-04 5.178509e+02 3.503781e+03 2.713592e+02 1.569389e+03 3.944253e+03  # 
4.000000e+03 6.300000e+02 7.037330e+02 1.718074e+06 3.066414e-04 5.176084e+02 3.698479e+03 2.715979e+02 1.572929e+03 4.129706e+03  # 
6.000000e+01 6.870000e+02 8.332797e+02 1.642015e+05 7.832724e-04 5.406934e+02 -2.451596e+01 2.851807e+02 1.543537e+03 1.379702e+03  # 
2.570000e+02 6.870000e+02 8.340797e+02 1.709202e+05 6.185328e-04 5.419592e+02 7.317562e+01 2.859406e+02 1.548048e+03 1.402303e+03  # 
4.540000e+02 6.870000e+02 8.342245e+02 1.853403e+05 3.091994e-04 5.437889e+02 2.287960e+02 2.868937e+02 1.556435e+03 1.449960e+03  # 
6.510000e+02 6.870000e+02 8.344513e+02 2.076751e+05 4.926595e-04 5.456087e+02 4.045367e+02 2.876435e+02 1.568944e+03 1.520512e+03  # 
8.480000e+02 6.870000e+02 8.340908e+02 2.376390e+05 3.208718e-04 5.474163e+02 5.881238e+02 2.885279e+02 1.581827e+03 1.609835e+03  # 
1.045000e+03 6.870000e+02 8.340078e+02 2.754656e+05 2.442378e-04 5.492441e+02 7.757213e+02 2.892398e+02 1.594007e+03 1.715495e+03  # 
1.242000e+03 6.870000e+02 8.339076e+02 3.210227e+05 1.458696e-04 5.510120e+02 9.654457e+02 2.899508e+02 1.605375e+03 1.835028e+03  # 
1.439000e+03 6.870000e+02 8.337631e+02 3.742698e+05 1.220291e-04 5.527165e+02 1.156474e+03 2.906483e+02 1.616038e+03 1.966247e+03  # 
1.636000e+03 6.870000e+02 8.335640e+02 4.351748e+05 1.839775e-04 5.543758e+02 1.348385e+03 2.913017e+02 1.626333e+03 2.107205e+03  # 
1.833000e+03 6.870000e+02 8.326939e+02 5.035366e+05 1.560874e-04 5.559734e+02 1.540830e+03 2.919990e+02 1.635236e+03 2.256122e+03  # 
2.030000e+03 6.870000e+02 8.314468e+02 5.794490e+05 8.066087e-05 5.574713e+02 1.733749e+03 2.926350e+02 1.643386e+03 2.411755e+03  # 
2.227000e+03 6.870000e+02 8.298161e+02 6.629054e+05 4.315081e-04 5.588642e+02 1.927023e+03 2.932190e+02 1.650891e+03 2.572933e+03  # 
2.424000e+03 6.870000e+02 8.274022e+02 7.537805e+05 3.567783e-04 5.601702e+02 2.120571e+03 2.937608e+02 1.657774e+03 2.738670e+03  # 
2.621000e+03 6.870000e+02 8.242504e+02 8.520903e+05 1.646826e-04 5.613842e+02 2.314359e+03 2.942408e+02 1.664149e+03 2.908218e+03  # 
2.818000e+03 6.870000e+02 8.220057e+02 9.583220e+05 1.579576e-04 5.625283e+02 2.508441e+03 2.945541e+02 1.670329e+03 3.081061e+03  # 
3.015000e+03 6.870000e+02 8.137593e+02 1.070468e+06 1.099027e-04 5.634148e+02 2.702383e+03 2.951609e+02 1.675437e+03 3.256293e+03  # 
3.212000e+03 6.870000e+02 8.062519e+02 1.190497e+06 9.401092e-04 5.642253e+02 2.896594e+03 2.955754e+02 1.680480e+03 3.433916e+03  # 
3.409000e+03 6.870000e+02 8.017044e+02 1.319051e+06 2.699864e-04 5.650332e+02 3.091102e+03 2.957383e+02 1.685676e+03 3.613629e+03  # 
3.606000e+03 6.870000e+02 7.910741e+02 1.453526e+06 4.050370e-04 5.655429e+02 3.285514e+03 2.960945e+02 1.690075e+03 3.794800e+03  # 
3.803000e+03 6.870000e+02 7.716426e+02 1.593198e+06 6.978923e-04 5.655039e+02 3.479839e+03 2.966340e+02 1.693692e+03 3.977232e+03  # 
4.000000e+03 6.870000e+02 7.559004e+02 1.741635e+06 1.242952e-04 5.654216e+02 3.674437e+03 2.969090e+02 1.697591e+03 4.161055e+03  # 
6.000000e+01 7.440000e+02 8.940403e+02 1.914906e+05 5.549546e-04 5.876985e+02 -2.891847e+01 3.099714e+02 1.661988e+03 1.483973e+03  # 
2.570000e+02 7.440000e+02 8.944467e+02 1.980917e+05 3.971083e-04 5.888911e+02 6.333147e+01 3.108514e+02 1.665948e+03 1.504810e+03  # 
4.540000e+02 7.440000e+02 8.944232e+02 2.124838e+05 3.579109e-04 5.907822e+02 2.144725e+02 3.117968e+02 1.673784e+03 1.549434e+03  # 
6.510000e+02 7.440000e+02 8.941495e+02 2.346964e+05 2.673606e-04 5.926090e+02 3.874333e+02 3.126409e+02 1.685293e+03 1.615720e+03  # 
8.480000e+02 7.440000e+02 8.933264e+02 2.645638e+05 3.301025e-04 5.944169e+02 5.693403e+02 3.135443e+02 1.698498e+03 1.700397e+03  # 
1.045000e+03 7.440000e+02 8.928347e+02 3.023540e+05 1.703878e-04 5.962156e+02 7.558680e+02 3.142207e+02 1.711071e+03 1.801066e+03  # 
1.242000e+03 7.440000e+02 8.922691e+02 3.478695e+05 5.602489e-04 5.979892e+02 9.448667e+02 3.148717e+02 1.722891e+03 1.915406e+03  # 
1.439000e+03 7.440000e+02 8.910434e+02 4.008774e+05 1.125401e-04 5.997126e+02 1.135235e+03 3.156487e+02 1.733721e+03 2.041261e+03  # 
1.636000e+03 7.440000e+02 8.898415e+02 4.615905e+05 6.243708e-04 6.013877e+02 1.326662e+03 3.163410e+02 1.744254e+03 2.177145e+03  # 
1.833000e+03 7.440000e+02 8.885958e+02 5.299640e+05 4.707928e-04 6.030037e+02 1.518835e+03 3.169545e+02 1.753982e+03 2.321446e+03  # 
2.030000e+03 7.440000e+02 8.862939e+02 6.056662e+05 1.134050e-04 6.045060e+02 1.711389e+03 3.176706e+02 1.762594e+03 2.472633e+03  # 
2.227000e+03 7.440000e+02 8.840416e+02 6.890438e+05 1.002264e-04 6.059448e+02 1.904434e+03 3.182464e+02 1.770651e+03 2.629802e+03  # 
2.424000e+03 7.440000e+02 8.804117e+02 7.796343e+05 2.129343e-04 6.073007e+02 2.097725e+03 3.188514e+02 1.777925e+03 2.791805e+03  # 
2.621000e+03 7.440000e+02 8.763621e+02 8.777548e+05 6.008320e-04 6.085436e+02 2.291293e+03 3.193863e+02 1.784739e+03 2.957999e+03  # 
2.818000e+03 7.440000e+02 8.715058e+02 9.832826e+05 5.179310e-04 6.096736e+02 2.485083e+03 3.198639e+02 1.791106e+03 3.127703e+03  # 
3.015000e+03 7.440000e+02 8.674222e+02 1.096708e+06 4.916212e-04 6.107490e+02 2.679155e+03 3.201801e+02 1.797278e+03 3.300460e+03  # 
3.212000e+03 7.440000e+02 8.567895e+02 1.215767e+06 7.200516e-04 6.115257e+02 2.873047e+03 3.208263e+02 1.802366e+03 3.475431e+03  # 
3.409000e+03 7.440000e+02 8.475789e+02 1.342936e+06 9.159678e-05 6.122633e+02 3.067264e+03 3.212152e+02 1.807495e+03 3.652720e+03  # 
3.606000e+03 7.440000e+02 8.362842e+02 1.477149e+06 3.074268e-04 6.127974e+02 3.261565e+03 3.215996e+02 1.812272e+03 3.831841e+03  # 
3.803000e+03 7.440000e+02 8.235820e+02 1.618622e+06 5.808940e-04 6.131410e+02 3.455983e+03 3.219283e+02 1.816811e+03 4.012573e+03  # 
4.000000e+03 7.440000e+02 8.082745e+02 1.767000e+06 1.320668e-04 6.132142e+02 3.650479e+03 3.222380e+02 1.821030e+03 4.194668e+03  # 
6.000000e+01 8.010000e+02 9.537296e+02 2.205277e+05 5.019433e-04 6.347718e+02 -3.351915e+01 3.349947e+02 1.779438e+03 1.587181e+03  # 
2.570000e+02 8.010000e+02 9.540413e+02 2.271196e+05 6.232073e-04 6.358633e+02 5.388571e+01 3.358862e+02 1.783146e+03 1.606724e+03  # 
4.540000e+02 8.010000e+02 9.542125e+02 2.416340e+05 6.111492e-04 6.377455e+02 2.007328e+02 3.367189e+02 1.790786e+03 1.648986e+03  # 
6.510000e+02 8.010000e+02 9.534747e+02 2.637072e+05 2.550567e-04 6.395665e+02 3.708047e+02 3.376875e+02 1.801407e+03 1.711418e+03  # 
8.480000e+02 8.010000e+02 9.528321e+02 2.936941e+05 6.494639e-04 6.414052e+02 5.511712e+02 3.383915e+02 1.814847e+03 1.792197e+03  # 
1.045000e+03 8.010000e+02 9.516656e+02 3.313027e+05 5.034319e-04 6.432121e+02 7.364314e+02 3.391637e+02 1.827609e+03 1.888108e+03  # 
1.242000e+03 8.010000e+02 9.502202e+02 3.765911e+05 6.722672e-04 6.449729e+02 9.244756e+02 3.399326e+02 1.839561e+03 1.997433e+03  # 
1.439000e+03 8.010000e+02 9.483416e+02 4.294531e+05 1.680402e-04 6.467243e+02 1.114221e+03 3.407107e+02 1.850667e+03 2.118371e+03  # 
1.636000e+03 8.010000e+02 9.460777e+02 4.898915e+05 5.893197e-04 6.484270e+02 1.305091e+03 3.414828e+02 1.861120e+03 2.249361e+03  # 
1.833000e+03 8.010000e+02 9.447302e+02 5.583628e+05 8.820725e-04 6.500352e+02 1.497002e+03 3.419759e+02 1.871758e+03 2.389310e+03  # 
2.030000e+03 8.010000e+02 9.417587e+02 6.339280e+05 4.396432e-04 6.515786e+02 1.689243e+03 3.426974e+02 1.880922e+03 2.536203e+03  # 
2.227000e+03 8.010000e+02 9.381145e+02 7.169308e+05 1.120521e-04 6.530416e+02 1.881913e+03 3.433992e+02 1.889280e+03 2.689272e+03  # 
2.424000e+03 8.010000e+02 9.337915e+02 8.073635e+05 1.730070e-04 6.544356e+02 2.074970e+03 3.440266e+02 1.897024e+03 2.847608e+03  # 
2.621000e+03 8.010000e+02 9.300843e+02 9.056808e+05 2.353412e-04 6.557153e+02 2.268443e+03 3.444679e+02 1.904534e+03 3.010575e+03  # 
2.818000e+03 8.010000e+02 9.233911e+02 1.010641e+06 7.690856e-04 6.568731e+02 2.461915e+03 3.451191e+02 1.911062e+03 3.177063e+03  # 
3.015000e+03 8.010000e+02 9.170248e+02 1.123371e+06 4.573227e-04 6.579764e+02 2.655738e+03 3.455623e+02 1.917404e+03 3.346911e+03  # 
3.212000e+03 8.010000e+02 9.102587e+02 1.243645e+06 9.637989e-04 6.589338e+02 2.849717e+03 3.459718e+02 1.923427e+03 3.519553e+03  # 
3.409000e+03 8.010000e+02 9.023193e+02 1.371194e+06 3.336796e-04 6.597867e+02 3.043874e+03 3.463078e+02 1.929120e+03 3.694570e+03  # 
3.606000e+03 8.010000e+02 8.879118e+02 1.504293e+06 7.258742e-04 6.603145e+02 3.237895e+03 3.469018e+02 1.933887e+03 3.871396e+03  # 
3.803000e+03 8.010000e+02 8.749169e+02 1.645556e+06 3.611232e-05 6.607350e+02 3.432182e+03 3.472823e+02 1.938739e+03 4.050155e+03  # 
4.000000e+03 8.010000e+02 8.597935e+02 1.793859e+06 2.034986e-04 6.608839e+02 3.626547e+03 3.476511e+02 1.943302e+03 4.230454e+03  # 
6.000000e+01 8.580000e+02 1.012960e+03 2.515312e+05 3.440202e-04 6.817865e+02 -3.814480e+01 3.600850e+02 1.896454e+03 1.689934e+03  # 
2.570000e+02 8.580000e+02 1.013004e+03 2.580189e+05 6.671521e-04 6.828414e+02 4.478643e+01 3.610339e+02 1.899768e+03 1.708155e+03  # 
4.540000e+02 8.580000e+02 1.013078e+03 2.725296e+05 2.655080e-04 6.847338e+02 1.873194e+02 3.618672e+02 1.907007e+03 1.748096e+03  # 
6.510000e+02 8.580000e+02 1.012434e+03 2.946740e+05 3.404410e-04 6.865701e+02 3.546964e+02 3.627218e+02 1.917271e+03 1.807451e+03  # 
8.480000e+02 8.580000e+02 1.011251e+03 3.244871e+05 2.663826e-04 6.884026e+02 5.331175e+02 3.635509e+02 1.930020e+03 1.884214e+03  # 
1.045000e+03 8.580000e+02 1.009667e+03 3.619841e+05 1.877404e-04 6.902168e+02 7.171278e+02 3.643442e+02 1.943210e+03 1.975949e+03  # 
1.242000e+03 8.580000e+02 1.008022e+03 4.072661e+05 6.350276e-04 6.919844e+02 9.043686e+02 3.650326e+02 1.955576e+03 2.080938e+03  # 
1.439000e+03 8.580000e+02 1.005872e+03 4.601015e+05 4.907150e-04 6.937318e+02 1.093505e+03 3.657574e+02 1.967105e+03 2.197410e+03  # 
1.636000e+03 8.580000e+02 1.003043e+03 5.203991e+05 2.001514e-04 6.954488e+02 1.283851e+03 3.665432e+02 1.977830e+03 2.323862e+03  # 
1.833000e+03 8.580000e+02 1.000124e+03 5.883838e+05 2.263940e-04 6.970735e+02 1.475154e+03 3.672456e+02 1.988145e+03 2.459181e+03  # 
2.030000e+03 8.580000e+02 9.961154e+02 6.636277e+05 3.974255e-05 6.987039e+02 1.667029e+03 3.680081e+02 1.997886e+03 2.601825e+03  # 
2.227000e+03 8.580000e+02 9.932429e+02 7.470102e+05 4.509236e-04 7.001597e+02 1.859636e+03 3.684915e+02 2.007218e+03 2.751319e+03  # 
2.424000e+03 8.580000e+02 9.889195e+02 8.375090e+05 7.714027e-04 7.015754e+02 2.052493e+03 3.690859e+02 2.015549e+03 2.906098e+03  # 
2.621000e+03 8.580000e+02 9.831466e+02 9.351460e+05 1.063435e-04 7.028906e+02 2.245558e+03 3.697537e+02 2.023098e+03 3.065482e+03  # 
2.818000e+03 8.580000e+02 9.763426e+02 1.040048e+06 5.014206e-04 7.041416e+02 2.438932e+03 3.703320e+02 2.030154e+03 3.228929e+03  # 
3.015000e+03 8.580000e+02 9.702037e+02 1.152920e+06 6.306942e-04 7.052583e+02 2.632586e+03 3.707971e+02 2.037001e+03 3.395986e+03  # 
3.212000e+03 8.580000e+02 9.630483e+02 1.273074e+06 8.428281e-04 7.062676e+02 2.826453e+03 3.711913e+02 2.043477e+03 3.566046e+03  # 
3.409000e+03 8.580000e+02 9.517492e+02 1.399422e+06 7.949174e-04 7.071143e+02 3.020294e+03 3.717535e+02 2.049117e+03 3.738478e+03  # 
3.606000e+03 8.580000e+02 9.440881e+02 1.534747e+06 9.610796e-04 7.079038e+02 3.214515e+03 3.720011e+02 2.055074e+03 3.913440e+03  # 
3.803000e+03 8.580000e+02 9.267913e+02 1.674379e+06 6.553117e-04 7.082871e+02 3.408449e+03 3.726766e+02 2.059710e+03 4.089941e+03  # 
4.000000e+03 8.580000e+02 9.115482e+02 1.822439e+06 9.487135e-04 7.085669e+02 3.602710e+03 3.730706e+02 2.064553e+03 4.268356e+03  # 
6.000000e+01 9.150000e+02 1.071769e+03 2.844640e+05 5.505612e-04 7.288744e+02 -4.268956e+01 3.851411e+02 2.013045e+03 1.792218e+03  # 
2.570000e+02 9.150000e+02 1.071903e+03 2.910166e+05 5.009129e-04 7.298273e+02 3.626236e+01 3.860363e+02 2.016298e+03 1.809573e+03  # 
4.540000e+02 9.150000e+02 1.071944e+03 3.055489e+05 3.663396e-04 7.316904e+02 1.745851e+02 3.868755e+02 2.023206e+03 1.847471e+03  # 
6.510000e+02 9.150000e+02 1.071124e+03 3.276354e+05 6.000277e-04 7.335677e+02 3.390852e+02 3.877489e+02 2.032903e+03 1.903814e+03  # 
8.480000e+02 9.150000e+02 1.069499e+03 3.572778e+05 3.021458e-04 7.354094e+02 5.155115e+02 3.886865e+02 2.044972e+03 1.976880e+03  # 
1.045000e+03 9.150000e+02 1.067885e+03 3.948050e+05 6.360078e-04 7.372317e+02 6.983190e+02 3.893966e+02 2.058539e+03 2.064963e+03  # 
1.242000e+03 9.150000e+02 1.065359e+03 4.397493e+05 2.578350e-04 7.390478e+02 8.844708e+02 3.902428e+02 2.070828e+03 2.165536e+03  # 
1.439000e+03 9.150000e+02 1.062674e+03 4.924291e+05 2.596418e-04 7.407868e+02 1.072870e+03 3.910070e+02 2.082618e+03 2.277732e+03  # 
1.636000e+03 9.150000e+02 1.059648e+03 5.527129e+05 2.532685e-04 7.425012e+02 1.262740e+03 3.917265e+02 2.093758e+03 2.400044e+03  # 
1.833000e+03 9.150000e+02 1.056238e+03 6.205647e+05 2.390044e-04 7.441610e+02 1.453623e+03 3.924194e+02 2.104353e+03 2.531195e+03  # 
2.030000e+03 9.150000e+02 1.051806e+03 6.957075e+05 4.341901e-04 7.457589e+02 1.645120e+03 3.932101e+02 2.114372e+03 2.669867e+03  # 
2.227000e+03 9.150000e+02 1.047398e+03 7.785577e+05 3.893396e-04 7.472822e+02 1.837289e+03 3.938502e+02 2.123944e+03 2.815346e+03  # 
2.424000e+03 9.150000e+02 1.041851e+03 8.686342e+05 1.123685e-04 7.487499e+02 2.029828e+03 3.945260e+02 2.132566e+03 2.966462e+03  # 
2.621000e+03 9.150000e+02 1.037479e+03 9.668625e+05 8.003440e-04 7.500951e+02 2.222931e+03 3.949345e+02 2.141075e+03 3.122843e+03  # 
2.818000e+03 9.150000e+02 1.029112e+03 1.071203e+06 3.760171e-04 7.513472e+02 2.415929e+03 3.957209e+02 2.148252e+03 3.283031e+03  # 
3.015000e+03 9.150000e+02 1.021975e+03 1.183688e+06 5.387493e-04 7.525486e+02 2.609431e+03 3.961861e+02 2.155428e+03 3.447199e+03  # 
3.212000e+03 9.150000e+02 1.014318e+03 1.303671e+06 2.386956e-04 7.535733e+02 2.803099e+03 3.966462e+02 2.162252e+03 3.614613e+03  # 
3.409000e+03 9.150000e+02 1.004635e+03 1.430543e+06 4.323054e-04 7.545261e+02 2.996896e+03 3.971192e+02 2.168494e+03 3.784714e+03  # 
3.606000e+03 9.150000e+02 9.949185e+02 1.565089e+06 2.471389e-04 7.553570e+02 3.190931e+03 3.974597e+02 2.174592e+03 3.957341e+03  # 
3.803000e+03 9.150000e+02 9.825464e+02 1.706332e+06 7.003600e-04 7.559920e+02 3.384981e+03 3.978904e+02 2.180144e+03 4.131992e+03  # 
4.000000e+03 9.150000e+02 9.681625e+02 1.854538e+06 7.082577e-04 7.563970e+02 3.579110e+03 3.983292e+02 2.185350e+03 4.308490e+03  # 
6.000000e+01 9.720000e+02 1.129806e+03 3.191413e+05 9.249719e-04 7.759273e+02 -4.746795e+01 4.104336e+02 2.128926e+03 1.893760e+03  # 
2.570000e+02 9.720000e+02 1.130179e+03 3.258273e+05 7.045516e-04 7.768478e+02 2.798247e+01 4.111517e+02 2.132253e+03 1.910466e+03  # 
4.540000e+02 9.720000e+02 1.129897e+03 3.402214e+05 6.386859e-04 7.787256e+02 1.621148e+02 4.121007e+02 2.138616e+03 1.946273e+03  # 
6.510000e+02 9.720000e+02 1.128889e+03 3.622475e+05 2.534632e-04 7.805839e+02 3.236653e+02 4.130417e+02 2.147798e+03 1.999914e+03  # 
8.480000e+02 9.720000e+02 1.127076e+03 3.918177e+05 6.266566e-04 7.824341e+02 4.981447e+02 4.139909e+02 2.159386e+03 2.069745e+03  # 
1.045000e+03 9.720000e+02 1.125242e+03 4.292831e+05 2.597566e-04 7.842581e+02 6.796162e+02 4.146963e+02 2.172856e+03 2.154356e+03  # 
1.242000e+03 9.720000e+02 1.122633e+03 4.742287e+05 1.921133e-04 7.860646e+02 8.648567e+02 4.154845e+02 2.185672e+03 2.251291e+03  # 
1.439000e+03 9.720000e+02 1.119546e+03 5.267629e+05 1.403258e-04 7.878433e+02 1.052515e+03 4.162549e+02 2.197683e+03 2.359479e+03  # 
1.636000e+03 9.720000e+02 1.116501e+03 5.870925e+05 7.359472e-04 7.895690e+02 1.241916e+03 4.168732e+02 2.209271e+03 2.477928e+03  # 
1.833000e+03 9.720000e+02 1.112677e+03 6.548151e+05 5.529526e-04 7.912484e+02 1.432338e+03 4.175719e+02 2.220114e+03 2.605098e+03  # 
2.030000e+03 9.720000e+02 1.107329e+03 7.295986e+05 8.360466e-04 7.928685e+02 1.623345e+03 4.184842e+02 2.230040e+03 2.739757e+03  # 
2.227000e+03 9.720000e+02 1.102877e+03 8.124895e+05 2.184003e-04 7.944024e+02 1.815276e+03 4.190543e+02 2.240273e+03 2.881663e+03  # 
2.424000e+03 9.720000e+02 1.096868e+03 9.023987e+05 8.609937e-04 7.958962e+02 2.007514e+03 4.197727e+02 2.249324e+03 3.029245e+03  # 
2.621000e+03 9.720000e+02 1.090685e+03 9.999247e+05 7.200184e-04 7.973262e+02 2.200247e+03 4.203426e+02 2.257899e+03 3.182120e+03  # 
2.818000e+03 9.720000e+02 1.082800e+03 1.104441e+06 1.275383e-04 7.986168e+02 2.393130e+03 4.210477e+02 2.265670e+03 3.339347e+03  # 
3.015000e+03 9.720000e+02 1.074958e+03 1.216660e+06 6.015684e-04 7.998197e+02 2.586401e+03 4.215831e+02 2.273190e+03 3.500634e+03  # 
3.212000e+03 9.720000e+02 1.065975e+03 1.336088e+06 4.264335e-04 8.009389e+02 2.779874e+03 4.221018e+02 2.280203e+03 3.665295e+03  # 
3.409000e+03 9.720000e+02 1.058182e+03 1.463693e+06 8.519556e-04 8.019238e+02 2.973681e+03 4.224222e+02 2.287225e+03 3.833145e+03  # 
3.606000e+03 9.720000e+02 1.047073e+03 1.597640e+06 1.498297e-04 8.027836e+02 3.167473e+03 4.229011e+02 2.293455e+03 4.003383e+03  # 
3.803000e+03 9.720000e+02 1.034607e+03 1.738743e+06 9.953360e-04 8.034892e+02 3.361399e+03 4.233550e+02 2.299340e+03 4.175911e+03  # 
4.000000e+03 9.720000e+02 1.016995e+03 1.885635e+06 9.778759e-04 8.038801e+02 3.555238e+03 4.240166e+02 2.304430e+03 4.350255e+03  # 
6.000000e+01 1.029000e+03 1.188135e+03 3.560752e+05 3.845554e-04 8.229941e+02 -5.187302e+01 4.354236e+02 2.245019e+03 1.995502e+03  # 
2.570000e+02 1.029000e+03 1.187895e+03 3.624588e+05 3.783204e-04 8.238367e+02 1.985707e+01 4.364219e+02 2.247705e+03 2.010906e+03  # 
4.540000e+02 1.029000e+03 1.187600e+03 3.768608e+05 5.088419e-04 8.256998e+02 1.500831e+02 4.373477e+02 2.253805e+03 2.045061e+03  # 
6.510000e+02 1.029000e+03 1.186844e+03 3.990315e+05 3.930021e-04 8.275900e+02 3.089065e+02 4.381349e+02 2.262820e+03 2.096534e+03  # 
8.480000e+02 1.029000e+03 1.185138e+03 4.286652e+05 5.861552e-04 8.294518e+02 4.814770e+02 4.390096e+02 2.274086e+03 2.163535e+03  # 
1.045000e+03 1.029000e+03 1.182569e+03 4.657749e+05 4.171042e-04 8.312942e+02 6.613204e+02 4.399424e+02 2.286857e+03 2.244489e+03  # 
1.242000e+03 1.029000e+03 1.179989e+03 5.107670e+05 5.740910e-04 8.330877e+02 8.456208e+02 4.406604e+02 2.300211e+03 2.338109e+03  # 
1.439000e+03 1.029000e+03 1.176657e+03 5.632091e+05 5.936053e-04 8.348742e+02 1.032507e+03 4.414328e+02 2.312459e+03 2.442596e+03  # 
1.636000e+03 1.029000e+03 1.172392e+03 6.229976e+05 2.694177e-04 8.366288e+02 1.221049e+03 4.423120e+02 2.323857e+03 2.556871e+03  # 
1.833000e+03 1.029000e+03 1.168184e+03 6.905791e+05 1.320697e-04 8.383435e+02 1.411011e+03 4.429933e+02 2.334950e+03 2.680280e+03  # 
2.030000e+03 1.029000e+03 1.163901e+03 7.658685e+05 5.742895e-04 8.399878e+02 1.601959e+03 4.435678e+02 2.345718e+03 2.811690e+03  # 
2.227000e+03 1.029000e+03 1.157452e+03 8.478872e+05 9.266642e-04 8.415672e+02 1.793226e+03 4.444872e+02 2.355379e+03 2.949562e+03  # 
2.424000e+03 1.029000e+03 1.152177e+03 9.381435e+05 2.698848e-04 8.431001e+02 1.985400e+03 4.449906e+02 2.365420e+03 3.094000e+03  # 
2.621000e+03 1.029000e+03 1.145584e+03 1.035521e+06 2.016356e-04 8.445075e+02 2.177837e+03 4.456246e+02 2.374402e+03 3.243633e+03  # 
2.818000e+03 1.029000e+03 1.138054e+03 1.140178e+06 4.755590e-04 8.458360e+02 2.370582e+03 4.462639e+02 2.382729e+03 3.397906e+03  # 
3.015000e+03 1.029000e+03 1.129874e+03 1.252234e+06 8.662996e-04 8.470914e+02 2.563640e+03 4.468380e+02 2.390580e+03 3.556304e+03  # 
3.212000e+03 1.029000e+03 1.120064e+03 1.371260e+06 1.607925e-04 8.482763e+02 2.756859e+03 4.474614e+02 2.397770e+03 3.718188e+03  # 
3.409000e+03 1.029000e+03 1.108180e+03 1.497119e+06 2.362748e-04 8.492844e+02 2.950223e+03 4.481188e+02 2.404467e+03 3.883205e+03  # 
3.606000e+03 1.029000e+03 1.098301e+03 1.631522e+06 5.265306e-04 8.501964e+02 3.143977e+03 4.485057e+02 2.411289e+03 4.051269e+03  # 
3.803000e+03 1.029000e+03 1.086993e+03 1.773003e+06 2.494303e-04 8.510025e+02 3.337899e+03 4.488475e+02 2.417735e+03 4.221758e+03  # 
4.000000e+03 1.029000e+03 1.073039e+03 1.921072e+06 2.027475e-04 8.516281e+02 3.531834e+03 4.492884e+02 2.423599e+03 4.394288e+03  # 
6.000000e+01 1.086000e+03 1.245282e+03 3.944491e+05 5.974831e-04 8.700975e+02 -5.672162e+01 4.608252e+02 2.360041e+03 2.096118e+03  # 
2.570000e+02 1.086000e+03 1.245588e+03 4.011536e+05 3.741860e-04 8.708672e+02 1.220156e+01 4.615294e+02 2.363091e+03 2.111317e+03  # 
4.540000e+02 1.086000e+03 1.244868e+03 4.153346e+05 3.649162e-04 8.726745e+02 1.384110e+02 4.626610e+02 2.368606e+03 2.143621e+03  # 
6.510000e+02 1.086000e+03 1.243782e+03 4.373409e+05 4.537923e-04 8.746050e+02 2.942199e+02 4.635693e+02 2.377031e+03 2.192686e+03  # 
8.480000e+02 1.086000e+03 1.241955e+03 4.669147e+05 2.473265e-04 8.765026e+02 4.647789e+02 4.644352e+02 2.387839e+03 2.256953e+03  # 
1.045000e+03 1.086000e+03 1.239867e+03 5.042923e+05 4.045363e-04 8.783408e+02 6.434340e+02 4.651278e+02 2.400794e+03 2.335290e+03  # 
1.242000e+03 1.086000e+03 1.236116e+03 5.486643e+05 6.718970e-04 8.802081e+02 8.263446e+02 4.661780e+02 2.413605e+03 2.425080e+03  # 
1.439000e+03 1.086000e+03 1.232876e+03 6.011807e+05 1.970790e-04 8.819975e+02 1.012551e+03 4.668320e+02 2.426340e+03 2.526331e+03  # 
1.636000e+03 1.086000e+03 1.228644e+03 6.610120e+05 1.379565e-04 8.837154e+02 1.200531e+03 4.676456e+02 2.438181e+03 2.637213e+03  # 
1.833000e+03 1.086000e+03 1.224014e+03 7.284076e+05 1.399199e-04 8.854574e+02 1.389960e+03 4.683592e+02 2.449450e+03 2.756990e+03  # 
2.030000e+03 1.086000e+03 1.219373e+03 8.035631e+05 8.147237e-04 8.871170e+02 1.580496e+03 4.689379e+02 2.460456e+03 2.884870e+03  # 
2.227000e+03 1.086000e+03 1.212511e+03 8.853724e+05 6.178368e-04 8.887251e+02 1.771392e+03 4.698885e+02 2.470316e+03 3.019255e+03  # 
2.424000e+03 1.086000e+03 1.206759e+03 9.754432e+05 2.126279e-04 8.902656e+02 1.963252e+03 4.704209e+02 2.480527e+03 3.160371e+03  # 
2.621000e+03 1.086000e+03 1.198432e+03 1.072001e+06 8.941620e-05 8.917561e+02 2.155235e+03 4.712747e+02 2.489572e+03 3.306540e+03  # 
2.818000e+03 1.086000e+03 1.190682e+03 1.176549e+06 4.101151e-04 8.931314e+02 2.347813e+03 4.718687e+02 2.498355e+03 3.457870e+03  # 
3.015000e+03 1.086000e+03 1.181715e+03 1.288232e+06 1.276437e-04 8.944218e+02 2.540638e+03 4.724959e+02 2.506489e+03 3.613402e+03  # 
3.212000e+03 1.086000e+03 1.172334e+03 1.407414e+06 5.198932e-04 8.956367e+02 2.733791e+03 4.730198e+02 2.514253e+03 3.772765e+03  # 
3.409000e+03 1.086000e+03 1.162724e+03 1.534200e+06 8.218217e-04 8.967059e+02 2.927180e+03 4.734918e+02 2.521723e+03 3.935529e+03  # 
3.606000e+03 1.086000e+03 1.150404e+03 1.667473e+06 9.704260e-04 8.976402e+02 3.120667e+03 4.740360e+02 2.528572e+03 4.101103e+03  # 
3.803000e+03 1.086000e+03 1.138149e+03 1.808463e+06 1.306506e-04 8.984668e+02 3.314330e+03 4.745290e+02 2.535130e+03 4.269322e+03  # 
4.000000e+03 1.086000e+03 1.121957e+03 1.955436e+06 9.092474e-04 8.990778e+02 3.508044e+03 4.751032e+02 2.541073e+03 4.439714e+03  # 
6.000000e+01 1.143000e+03 1.302347e+03 4.348377e+05 6.307106e-04 9.171981e+02 -6.144694e+01 4.861370e+02 2.474955e+03 2.196607e+03  # 
2.570000e+02 1.143000e+03 1.302351e+03 4.413646e+05 7.806138e-04 9.179853e+02 4.511822e+00 4.868987e+02 2.477636e+03 2.210886e+03  # 
4.540000e+02 1.143000e+03 1.302137e+03 4.558711e+05 4.898708e-04 9.196569e+02 1.272915e+02 4.878359e+02 2.483377e+03 2.242292e+03  # 
6.510000e+02 1.143000e+03 1.300987e+03 4.778472e+05 4.997146e-04 9.216331e+02 2.802017e+02 4.887644e+02 2.491430e+03 2.289314e+03  # 
8.480000e+02 1.143000e+03 1.298813e+03 5.072165e+05 4.296510e-04 9.235462e+02 4.485714e+02 4.897553e+02 2.501594e+03 2.350844e+03  # 
1.045000e+03 1.143000e+03 1.296521e+03 5.444993e+05 5.241863e-04 9.253775e+02 6.256901e+02 4.905051e+02 2.514159e+03 2.426288e+03  # 
1.242000e+03 1.143000e+03 1.292897e+03 5.889327e+05 1.877317e-04 9.272294e+02 8.075906e+02 4.914775e+02 2.527057e+03 2.513238e+03  # 
1.439000e+03 1.143000e+03 1.289059e+03 6.411328e+05 2.032372e-04 9.290404e+02 9.928225e+02 4.922739e+02 2.539915e+03 2.611055e+03  # 
1.636000e+03 1.143000e+03 1.284331e+03 7.006702e+05 7.807472e-04 9.308702e+02 1.180120e+03 4.931167e+02 2.551796e+03 2.718412e+03  # 
1.833000e+03 1.143000e+03 1.279738e+03 7.681165e+05 2.848689e-04 9.325778e+02 1.369085e+03 4.937698e+02 2.563489e+03 2.834952e+03  # 
2.030000e+03 1.143000e+03 1.274192e+03 8.428361e+05 2.597631e-04 9.342365e+02 1.559027e+03 4.945168e+02 2.574461e+03 2.959252e+03  # 
2.227000e+03 1.143000e+03 1.268249e+03 9.250865e+05 1.325299e-04 9.358845e+02 1.749856e+03 4.951721e+02 2.585031e+03 3.090682e+03  # 
2.424000e+03 1.143000e+03 1.261620e+03 1.014722e+06 1.853398e-04 9.374782e+02 1.941296e+03 4.958273e+02 2.595129e+03 3.228401e+03  # 
2.621000e+03 1.143000e+03 1.254106e+03 1.111656e+06 4.578209e-04 9.389552e+02 2.133168e+03 4.965283e+02 2.604931e+03 3.371714e+03  # 
2.818000e+03 1.143000e+03 1.246234e+03 1.216109e+06 2.554264e-04 9.403957e+02 2.325531e+03 4.971144e+02 2.614122e+03 3.520076e+03  # 
3.015000e+03 1.143000e+03 1.237154e+03 1.327709e+06 2.477794e-04 9.416817e+02 2.518123e+03 4.977812e+02 2.622642e+03 3.672816e+03  # 
3.212000e+03 1.143000e+03 1.225255e+03 1.445636e+06 4.510601e-04 9.429358e+02 2.710792e+03 4.986363e+02 2.630176e+03 3.829180e+03  # 
3.409000e+03 1.143000e+03 1.216750e+03 1.572903e+06 9.078684e-04 9.440636e+02 2.904201e+03 4.989294e+02 2.638309e+03 3.989653e+03  # 
3.606000e+03 1.143000e+03 1.204097e+03 1.705889e+06 1.243406e-04 9.450888e+02 3.097453e+03 4.995754e+02 2.645295e+03 4.152783e+03  # 
3.803000e+03 1.143000e+03 1.188898e+03 1.845405e+06 5.363781e-04 9.459576e+02 3.290828e+03 5.002577e+02 2.651756e+03 4.318591e+03  # 
4.000000e+03 1.143000e+03 1.177081e+03 1.994200e+06 7.349092e-04 9.467372e+02 3.484676e+03 5.005597e+02 2.658606e+03 4.487231e+03  # 
6.000000e+01 1.200000e+03 1.358475e+03 4.766896e+05 2.477540e-04 9.643595e+02 -6.650918e+01 5.117603e+02 2.589015e+03 2.296190e+03  # 
2.570000e+02 1.200000e+03 1.358966e+03 4.835422e+05 6.320306e-04 9.650723e+02 -2.924957e+00 5.122483e+02 2.592030e+03 2.310338e+03  # 
4.540000e+02 1.200000e+03 1.358485e+03 4.978898e+05 7.537723e-04 9.666981e+02 1.162390e+02 5.132939e+02 2.597348e+03 2.340264e+03  # 
6.510000e+02 1.200000e+03 1.357190e+03 5.197907e+05 3.510556e-04 9.686973e+02 2.662256e+02 5.142920e+02 2.605012e+03 2.385372e+03  # 
8.480000e+02 1.200000e+03 1.355310e+03 5.493345e+05 6.052179e-04 9.706092e+02 4.326750e+02 5.151319e+02 2.615057e+03 2.444858e+03  # 
1.045000e+03 1.200000e+03 1.352591e+03 5.863566e+05 3.908833e-04 9.724829e+02 6.081504e+02 5.160069e+02 2.627001e+03 2.517400e+03  # 
1.242000e+03 1.200000e+03 1.349180e+03 6.309010e+05 3.086633e-04 9.743403e+02 7.890553e+02 5.168537e+02 2.640050e+03 2.601731e+03  # 
1.439000e+03 1.200000e+03 1.345585e+03 6.832479e+05 5.361987e-04 9.761245e+02 9.735423e+02 5.175373e+02 2.653369e+03 2.696802e+03  # 
1.636000e+03 1.200000e+03 1.340618e+03 7.426388e+05 2.091163e-04 9.779469e+02 1.160108e+03 5.184306e+02 2.665428e+03 2.800955e+03  # 
1.833000e+03 1.200000e+03 1.334889e+03 8.094426e+05 6.055687e-04 9.797099e+02 1.348261e+03 5.193494e+02 2.676868e+03 2.913840e+03  # 
2.030000e+03 1.200000e+03 1.329574e+03 8.842880e+05 1.409086e-04 9.813832e+02 1.537888e+03 5.199630e+02 2.688284e+03 3.035101e+03  # 
2.227000e+03 1.200000e+03 1.322736e+03 9.660408e+05 9.824606e-04 9.830917e+02 1.728201e+03 5.207651e+02 2.698774e+03 3.163106e+03  # 
2.424000e+03 1.200000e+03 1.316200e+03 1.055753e+06 1.202153e-04 9.846284e+02 1.919377e+03 5.213689e+02 2.709303e+03 3.297881e+03  # 
2.621000e+03 1.200000e+03 1.308778e+03 1.152684e+06 4.575459e-04 9.862042e+02 2.111082e+03 5.219657e+02 2.719248e+03 3.438231e+03  # 
2.818000e+03 1.200000e+03 1.299510e+03 1.256403e+06 7.279400e-04 9.876597e+02 2.302987e+03 5.227858e+02 2.728602e+03 3.583461e+03  # 
3.015000e+03 1.200000e+03 1.291952e+03 1.368740e+06 8.490770e-04 9.889841e+02 2.495670e+03 5.231489e+02 2.738036e+03 3.733803e+03  # 
3.212000e+03 1.200000e+03 1.281258e+03 1.487155e+06 3.498867e-04 9.902881e+02 2.688290e+03 5.238641e+02 2.746187e+03 3.887705e+03  # 
3.409000e+03 1.200000e+03 1.270375e+03 1.613199e+06 1.474634e-04 9.914749e+02 2.881270e+03 5.244436e+02 2.754110e+03 4.045380e+03  # 
3.606000e+03 1.200000e+03 1.258409e+03 1.746414e+06 9.032633e-04 9.925509e+02 3.074454e+03 5.250127e+02 2.761599e+03 4.206273e+03  # 
3.803000e+03 1.200000e+03 1.242632e+03 1.885472e+06 5.400921e-04 9.934712e+02 3.267590e+03 5.258104e+02 2.768203e+03 4.369780e+03  # 
4.000000e+03 1.200000e+03 1.227800e+03 2.032714e+06 8.704171e-05 9.942731e+02 3.461118e+03 5.263407e+02 2.774893e+03 4.536116e+03  # 


# mt=1.735000e+02 tanb=5.000000e+01
#     m0     m12   mu    m3sq   fracDiff   
6.000000e+01 6.000000e+01 6.945044e+01 -3.398797e+01 6.546496e-04 1.309513e+01 3.295534e+01 5.222612e+00 1.579133e+02 1.556563e+02  # [ A0 tachyon m3sq-problem Higgs potential ufb ]
2.570000e+02 6.000000e+01 8.240895e+01 7.802183e+02 3.037064e-04 2.444330e+01 1.673743e+02 1.365034e+01 1.806331e+02 2.911654e+02  # 
4.540000e+02 6.000000e+01 1.023405e+02 1.592743e+03 5.850534e-04 2.932334e+01 3.093525e+02 1.696251e+01 1.855244e+02 4.678622e+02  # 
6.510000e+02 6.000000e+01 1.136651e+02 2.425117e+03 8.225847e-04 3.189624e+01 4.514019e+02 1.846395e+01 1.883962e+02 6.552358e+02  # 
8.480000e+02 6.000000e+01 1.104906e+02 3.104618e+03 6.815226e-04 3.183132e+01 5.950150e+02 1.841463e+01 1.902150e+02 8.461031e+02  # 
1.045000e+03 6.000000e+01 8.664369e+01 3.462120e+03 5.971224e-04 2.736334e+01 7.417248e+02 1.556826e+01 1.913718e+02 1.038523e+03  # 
1.242000e+03 6.000000e+01 -4.653505e+01 3.726277e+03 5.669583e-04 1.576518e+01 8.948255e+02 6.988837e+00 1.920503e+02 1.231777e+03  # [ MuSqWrongsign ]
1.439000e+03 6.000000e+01 -1.638085e+02 9.161641e+03 6.873829e-04 3.962963e+01 1.023496e+03 2.185924e+01 1.935947e+02 1.425287e+03  # [ MuSqWrongsign ]
1.636000e+03 6.000000e+01 -2.432718e+02 1.469079e+04 7.101989e-04 4.446733e+01 1.166963e+03 2.317834e+01 1.945726e+02 1.619146e+03  # [ MuSqWrongsign ]
1.833000e+03 6.000000e+01 -3.178798e+02 2.109907e+04 3.567928e-04 4.666139e+01 1.311885e+03 2.364866e+01 1.952674e+02 1.813241e+03  # [ MuSqWrongsign ]
2.030000e+03 6.000000e+01 -3.908872e+02 2.846794e+04 7.093538e-04 4.792560e+01 1.457336e+03 2.390326e+01 1.958051e+02 2.007507e+03  # [ MuSqWrongsign ]
2.227000e+03 6.000000e+01 -4.643453e+02 3.693577e+04 7.536810e-04 4.876356e+01 1.603250e+03 2.407953e+01 1.962315e+02 2.201898e+03  # [ MuSqWrongsign ]
2.424000e+03 6.000000e+01 -5.381101e+02 4.649589e+04 5.515170e-04 4.936705e+01 1.749433e+03 2.421171e+01 1.965836e+02 2.396390e+03  # [ MuSqWrongsign ]
2.621000e+03 6.000000e+01 -6.123419e+02 5.717285e+04 8.731475e-04 4.982791e+01 1.895827e+03 2.431772e+01 1.968816e+02 2.590961e+03  # [ MuSqWrongsign ]
2.818000e+03 6.000000e+01 -6.873067e+02 6.901927e+04 8.336743e-04 5.019661e+01 2.042427e+03 2.440762e+01 1.971361e+02 2.785597e+03  # [ MuSqWrongsign ]
3.015000e+03 6.000000e+01 -7.629161e+02 8.204697e+04 4.526959e-04 5.050247e+01 2.189184e+03 2.448503e+01 1.973562e+02 2.980288e+03  # [ MuSqWrongsign ]
3.212000e+03 6.000000e+01 -8.397069e+02 9.636533e+04 2.537075e-04 5.075944e+01 2.336224e+03 2.455818e+01 1.975448e+02 3.175026e+03  # [ MuSqWrongsign ]
3.409000e+03 6.000000e+01 -9.167049e+02 1.118431e+05 3.368222e-04 5.098205e+01 2.483284e+03 2.461988e+01 1.977173e+02 3.369805e+03  # [ MuSqWrongsign ]
3.606000e+03 6.000000e+01 -9.938545e+02 1.284725e+05 8.826852e-04 5.117731e+01 2.630346e+03 2.467242e+01 1.978768e+02 3.564612e+03  # [ MuSqWrongsign ]
3.803000e+03 6.000000e+01 -1.072195e+03 1.464810e+05 3.422763e-04 5.135147e+01 2.777666e+03 2.472432e+01 1.980138e+02 3.759453e+03  # [ MuSqWrongsign ]
4.000000e+03 6.000000e+01 -1.150937e+03 1.657316e+05 7.776610e-04 5.150755e+01 2.925046e+03 2.477106e+01 1.981397e+02 3.954334e+03  # [ MuSqWrongsign ]
6.000000e+01 1.170000e+02 1.599142e+02 4.180260e+02 1.746507e-04 6.382463e+01 1.436509e+01 3.997596e+01 3.079309e+02 2.880583e+02  # [ stau tachyon ]
2.570000e+02 1.170000e+02 1.594137e+02 2.873363e+03 1.399977e-04 7.054030e+01 1.238408e+02 4.095725e+01 3.195354e+02 3.724456e+02  # 
4.540000e+02 1.170000e+02 1.656579e+02 3.983607e+03 1.710102e-04 7.307493e+01 2.788735e+02 4.196255e+01 3.284469e+02 5.201509e+02  # 
6.510000e+02 1.170000e+02 1.714218e+02 5.221843e+03 4.102028e-04 7.523925e+01 4.246942e+02 4.277670e+01 3.343560e+02 6.920500e+02  # 
8.480000e+02 1.170000e+02 1.723751e+02 6.386094e+03 5.184126e-04 7.632315e+01 5.691854e+02 4.320728e+01 3.385631e+02 8.740797e+02  # 
1.045000e+03 1.170000e+02 1.649380e+02 7.317144e+03 2.357632e-04 7.570869e+01 7.138272e+02 4.310247e+01 3.417184e+02 1.060949e+03  # 
1.242000e+03 1.170000e+02 1.460970e+02 7.872089e+03 4.559953e-04 7.220583e+01 8.593151e+02 4.198359e+01 3.442268e+02 1.250440e+03  # 
1.439000e+03 1.170000e+02 1.126109e+02 7.898312e+03 3.645505e-04 6.243998e+01 1.007598e+03 3.774816e+01 3.464352e+02 1.441494e+03  # 
1.636000e+03 1.170000e+02 4.676757e+01 6.665649e+03 8.371945e-04 2.925959e+01 1.175372e+03 1.463731e+01 3.479720e+02 1.633534e+03  # 
1.833000e+03 1.170000e+02 -2.044341e+02 1.759470e+04 9.762783e-04 8.404200e+01 1.291275e+03 4.565606e+01 3.488706e+02 1.826115e+03  # [ MuSqWrongsign ]
2.030000e+03 1.170000e+02 -2.949100e+02 2.650557e+04 8.222647e-04 9.130816e+01 1.436652e+03 4.731707e+01 3.498498e+02 2.019240e+03  # [ MuSqWrongsign ]
2.227000e+03 1.170000e+02 -3.747465e+02 3.593033e+04 5.184157e-04 9.433936e+01 1.583123e+03 4.798038e+01 3.507473e+02 2.212735e+03  # [ MuSqWrongsign ]
2.424000e+03 1.170000e+02 -4.513688e+02 4.626184e+04 6.964215e-04 9.609488e+01 1.730050e+03 4.838399e+01 3.515386e+02 2.406506e+03  # [ MuSqWrongsign ]
2.621000e+03 1.170000e+02 -5.264579e+02 5.757462e+04 5.992825e-04 9.727504e+01 1.877205e+03 4.866861e+01 3.522494e+02 2.600493e+03  # [ MuSqWrongsign ]
2.818000e+03 1.170000e+02 -6.009122e+02 6.993047e+04 9.044417e-04 9.814566e+01 2.024519e+03 4.888653e+01 3.528929e+02 2.794651e+03  # [ MuSqWrongsign ]
3.015000e+03 1.170000e+02 -6.754585e+02 8.339529e+04 7.187306e-04 9.882893e+01 2.172012e+03 4.907029e+01 3.534655e+02 2.988947e+03  # [ MuSqWrongsign ]
3.212000e+03 1.170000e+02 -7.505099e+02 9.806550e+04 4.604606e-04 9.938937e+01 2.319708e+03 4.922934e+01 3.539816e+02 3.183356e+03  # [ MuSqWrongsign ]
3.409000e+03 1.170000e+02 -8.258180e+02 1.138851e+05 4.349464e-04 9.986203e+01 2.467514e+03 4.936845e+01 3.544523e+02 3.377860e+03  # [ MuSqWrongsign ]
3.606000e+03 1.170000e+02 -9.017959e+02 1.309458e+05 3.161366e-04 1.002700e+02 2.615501e+03 4.949672e+01 3.548774e+02 3.572444e+03  # [ MuSqWrongsign ]
3.803000e+03 1.170000e+02 -9.775534e+02 1.490852e+05 4.528518e-04 1.006326e+02 2.763434e+03 4.960383e+01 3.552768e+02 3.767101e+03  # [ MuSqWrongsign ]
4.000000e+03 1.170000e+02 -1.054385e+03 1.685822e+05 6.522628e-04 1.009523e+02 2.911615e+03 4.971024e+01 3.556387e+02 3.961813e+03  # [ MuSqWrongsign ]
6.000000e+01 1.740000e+02 2.363573e+02 1.046545e+03 5.679404e-05 1.109815e+02 5.908718e+00 6.583238e+01 4.579523e+02 4.236710e+02  # [ stau tachyon ]
2.570000e+02 1.740000e+02 2.308168e+02 6.516626e+03 4.824201e-04 1.185229e+02 8.436101e+01 6.603089e+01 4.501779e+02 4.687018e+02  # 
4.540000e+02 1.740000e+02 2.309129e+02 7.744551e+03 1.184901e-04 1.200837e+02 2.479751e+02 6.670030e+01 4.614616e+02 5.920132e+02  # 
6.510000e+02 1.740000e+02 2.309496e+02 9.211251e+03 7.030719e-04 1.214832e+02 3.967986e+02 6.724983e+01 4.699381e+02 7.461836e+02  # 
8.480000e+02 1.740000e+02 2.285549e+02 1.065313e+04 7.550239e-04 1.223127e+02 5.427576e+02 6.765273e+01 4.762767e+02 9.164030e+02  # 
1.045000e+03 1.740000e+02 2.214368e+02 1.189631e+04 4.699011e-04 1.221289e+02 6.881287e+02 6.781441e+01 4.811993e+02 1.095285e+03  # 
1.242000e+03 1.740000e+02 2.071852e+02 1.278766e+04 9.255189e-04 1.202136e+02 8.336313e+02 6.758836e+01 4.851354e+02 1.279151e+03  # 
1.439000e+03 1.740000e+02 1.834828e+02 1.317852e+04 4.798508e-04 1.150338e+02 9.797860e+02 6.655979e+01 4.883996e+02 1.466090e+03  # 
1.636000e+03 1.740000e+02 1.458200e+02 1.278445e+04 2.715350e-04 1.018825e+02 1.128598e+03 6.291349e+01 4.911656e+02 1.655032e+03  # 
1.833000e+03 1.740000e+02 9.140790e+01 1.139432e+04 3.386479e-04 7.105168e+01 1.289004e+03 4.713107e+01 4.939059e+02 1.845375e+03  # 
2.030000e+03 1.740000e+02 -1.772658e+02 2.039125e+04 4.594634e-04 1.150391e+02 1.415540e+03 6.689126e+01 4.952338e+02 2.036488e+03  # [ MuSqWrongsign ]
2.227000e+03 1.740000e+02 -2.869162e+02 3.263680e+04 2.928404e-04 1.347057e+02 1.558598e+03 7.099195e+01 4.966387e+02 2.228352e+03  # [ MuSqWrongsign ]
2.424000e+03 1.740000e+02 -3.727996e+02 4.433594e+04 6.763950e-04 1.402363e+02 1.704806e+03 7.206119e+01 4.979989e+02 2.420800e+03  # [ MuSqWrongsign ]
2.621000e+03 1.740000e+02 -4.531851e+02 5.678295e+04 5.687847e-04 1.430576e+02 1.851873e+03 7.266966e+01 4.991860e+02 2.613683e+03  # [ MuSqWrongsign ]
2.818000e+03 1.740000e+02 -5.290527e+02 6.990873e+04 6.104604e-04 1.448006e+02 1.999003e+03 7.305954e+01 5.003330e+02 2.806909e+03  # [ MuSqWrongsign ]
3.015000e+03 1.740000e+02 -6.044318e+02 8.411746e+04 7.210198e-04 1.460639e+02 2.146496e+03 7.337471e+01 5.013367e+02 3.000408e+03  # [ MuSqWrongsign ]
3.212000e+03 1.740000e+02 -6.797170e+02 9.949108e+04 7.557882e-04 1.470441e+02 2.294262e+03 7.364092e+01 5.022371e+02 3.194130e+03  # [ MuSqWrongsign ]
3.409000e+03 1.740000e+02 -7.541071e+02 1.158236e+05 5.358481e-04 1.478334e+02 2.442041e+03 7.385528e+01 5.030850e+02 3.388039e+03  # [ MuSqWrongsign ]
3.606000e+03 1.740000e+02 -8.290294e+02 1.333907e+05 6.289684e-04 1.484996e+02 2.590042e+03 7.405247e+01 5.038509e+02 3.582102e+03  # [ MuSqWrongsign ]
3.803000e+03 1.740000e+02 -9.048399e+02 1.522837e+05 5.319293e-04 1.490734e+02 2.738306e+03 7.424182e+01 5.045436e+02 3.776293e+03  # [ MuSqWrongsign ]
4.000000e+03 1.740000e+02 -9.798035e+02 1.721116e+05 3.939054e-04 1.495792e+02 2.886445e+03 7.439322e+01 5.052126e+02 3.970601e+03  # [ MuSqWrongsign ]
6.000000e+01 2.310000e+02 3.079474e+02 1.852975e+03 7.183507e-05 1.565668e+02 -1.297544e+01 8.965390e+01 6.079716e+02 5.601805e+02  # [ stau tachyon ]
2.570000e+02 2.310000e+02 2.990332e+02 1.185990e+04 9.300097e-04 1.663767e+02 4.898364e+01 9.046904e+01 5.767572e+02 5.705444e+02  # 
4.540000e+02 2.310000e+02 2.964600e+02 1.309780e+04 6.512913e-04 1.677306e+02 2.179079e+02 9.113598e+01 5.896409e+02 6.755789e+02  # 
6.510000e+02 2.310000e+02 2.928708e+02 1.467718e+04 2.008403e-04 1.688104e+02 3.686534e+02 9.169048e+01 5.999946e+02 8.131537e+02  # 
8.480000e+02 2.310000e+02 2.876198e+02 1.630444e+04 9.074063e-04 1.694787e+02 5.155983e+02 9.211206e+01 6.081743e+02 9.706921e+02  # 
1.045000e+03 2.310000e+02 2.790730e+02 1.777038e+04 9.630496e-04 1.694337e+02 6.615796e+02 9.239384e+01 6.147054e+02 1.140205e+03  # 
1.242000e+03 2.310000e+02 2.653619e+02 1.890190e+04 8.056029e-04 1.681684e+02 8.074560e+02 9.246838e+01 6.200015e+02 1.317109e+03  # 
1.439000e+03 2.310000e+02 2.447778e+02 1.953875e+04 7.270770e-04 1.647203e+02 9.535781e+02 9.217771e+01 6.244331e+02 1.498785e+03  # 
1.636000e+03 2.310000e+02 2.155562e+02 1.953339e+04 3.747301e-04 1.570202e+02 1.100346e+03 9.111026e+01 6.282381e+02 1.683664e+03  # 
1.833000e+03 2.310000e+02 1.736752e+02 1.855954e+04 2.966827e-04 1.392058e+02 1.249596e+03 8.759916e+01 6.315585e+02 1.870769e+03  # 
2.030000e+03 2.310000e+02 1.129185e+02 1.611038e+04 5.470276e-04 9.866727e+01 1.412267e+03 7.070280e+01 6.346567e+02 2.059498e+03  # 
2.227000e+03 2.310000e+02 -1.592453e+02 2.342215e+04 3.640766e-04 1.319914e+02 1.542771e+03 8.590351e+01 6.367759e+02 2.249230e+03  # [ MuSqWrongsign ]
2.424000e+03 2.310000e+02 -2.894729e+02 3.986512e+04 6.014270e-04 1.769984e+02 1.680524e+03 9.489598e+01 6.385088e+02 2.439814e+03  # [ MuSqWrongsign ]
2.621000e+03 2.310000e+02 -3.820716e+02 5.423525e+04 1.801887e-04 1.860496e+02 1.826373e+03 9.639674e+01 6.402360e+02 2.631166e+03  # [ MuSqWrongsign ]
2.818000e+03 2.310000e+02 -4.646824e+02 6.882787e+04 3.064326e-04 1.899921e+02 1.973182e+03 9.715087e+01 6.418447e+02 2.823096e+03  # [ MuSqWrongsign ]
3.015000e+03 2.310000e+02 -5.434747e+02 8.419662e+04 2.660810e-04 1.923434e+02 2.120483e+03 9.766496e+01 6.433039e+02 3.015482e+03  # [ MuSqWrongsign ]
3.212000e+03 2.310000e+02 -6.206520e+02 1.005708e+05 7.156233e-04 1.939768e+02 2.268141e+03 9.807063e+01 6.446245e+02 3.208236e+03  # [ MuSqWrongsign ]
3.409000e+03 2.310000e+02 -6.958375e+02 1.177852e+05 2.954158e-04 1.952130e+02 2.415866e+03 9.837986e+01 6.458680e+02 3.401303e+03  # [ MuSqWrongsign ]
3.606000e+03 2.310000e+02 -7.712390e+02 1.362039e+05 8.548398e-04 1.962081e+02 2.563864e+03 9.866543e+01 6.469932e+02 3.594621e+03  # [ MuSqWrongsign ]
3.803000e+03 2.310000e+02 -8.462856e+02 1.557255e+05 7.530265e-04 1.970440e+02 2.711988e+03 9.891152e+01 6.480411e+02 3.788157e+03  # [ MuSqWrongsign ]
4.000000e+03 2.310000e+02 -9.218232e+02 1.765246e+05 3.528786e-04 1.977660e+02 2.860342e+03 9.914310e+01 6.490006e+02 3.981874e+03  # [ MuSqWrongsign ]
6.000000e+01 2.880000e+02 3.766201e+02 2.835723e+03 1.494331e-04 2.011448e+02 -3.963922e+01 1.129327e+02 7.579909e+02 6.970705e+02  # [ stau tachyon ]
2.570000e+02 2.880000e+02 3.645859e+02 1.890854e+04 6.054298e-05 2.139732e+02 1.749018e+01 1.148552e+02 7.015648e+02 6.742510e+02  # 
4.540000e+02 2.880000e+02 3.608833e+02 2.010386e+04 2.945053e-04 2.153363e+02 1.891054e+02 1.155264e+02 7.145616e+02 7.658043e+02  # 
6.510000e+02 2.880000e+02 3.553509e+02 2.172266e+04 2.322615e-04 2.163729e+02 3.409120e+02 1.161250e+02 7.264519e+02 8.891459e+02  # 
8.480000e+02 2.880000e+02 3.481007e+02 2.346461e+04 5.875418e-04 2.170429e+02 4.883637e+02 1.165932e+02 7.361146e+02 1.034421e+03  # 
1.045000e+03 2.880000e+02 3.380381e+02 2.507997e+04 6.082566e-04 2.171346e+02 6.347431e+02 1.169694e+02 7.440227e+02 1.194100e+03  # 
1.242000e+03 2.880000e+02 3.238171e+02 2.637744e+04 6.752908e-04 2.162657e+02 7.809404e+02 1.172231e+02 7.505661e+02 1.363291e+03  # 
1.439000e+03 2.880000e+02 3.047210e+02 2.724641e+04 9.013687e-04 2.139168e+02 9.271455e+02 1.172312e+02 7.561521e+02 1.538930e+03  # 
1.636000e+03 2.880000e+02 2.788021e+02 2.747650e+04 4.842688e-05 2.086890e+02 1.073701e+03 1.168769e+02 7.609443e+02 1.719006e+03  # 
1.833000e+03 2.880000e+02 2.437275e+02 2.684322e+04 8.167817e-05 1.973052e+02 1.221114e+03 1.157159e+02 7.651223e+02 1.902242e+03  # 
2.030000e+03 2.880000e+02 1.957800e+02 2.496807e+04 9.348749e-04 1.721038e+02 1.371361e+03 1.118416e+02 7.688465e+02 2.087795e+03  # 
2.227000e+03 2.880000e+02 1.295866e+02 2.130485e+04 5.020093e-04 1.213109e+02 1.537303e+03 9.235971e+01 7.723599e+02 2.275113e+03  # 
2.424000e+03 2.880000e+02 -1.514217e+02 2.723468e+04 6.853520e-04 1.401890e+02 1.673146e+03 1.023553e+02 7.750044e+02 2.463572e+03  # [ MuSqWrongsign ]
2.621000e+03 2.880000e+02 -2.997077e+02 4.840502e+04 9.600210e-04 2.180562e+02 1.802555e+03 1.191020e+02 7.769840e+02 2.652937e+03  # [ MuSqWrongsign ]
2.818000e+03 2.880000e+02 -3.976972e+02 6.559234e+04 1.160573e-04 2.317808e+02 1.947916e+03 1.209620e+02 7.790464e+02 2.843226e+03  # [ MuSqWrongsign ]
3.015000e+03 2.880000e+02 -4.837020e+02 8.264970e+04 9.736293e-04 2.370227e+02 2.094634e+03 1.218582e+02 7.809689e+02 3.034205e+03  # [ MuSqWrongsign ]
3.212000e+03 2.880000e+02 -5.647123e+02 1.003465e+05 9.238232e-04 2.399537e+02 2.241928e+03 1.224599e+02 7.827385e+02 3.225738e+03  # [ MuSqWrongsign ]
3.409000e+03 2.880000e+02 -6.442118e+02 1.190769e+05 5.991128e-04 2.419487e+02 2.389761e+03 1.229578e+02 7.842994e+02 3.417722e+03  # [ MuSqWrongsign ]
3.606000e+03 2.880000e+02 -7.195162e+02 1.382539e+05 9.626237e-04 2.434028e+02 2.537384e+03 1.232981e+02 7.858723e+02 3.610102e+03  # [ MuSqWrongsign ]
3.803000e+03 2.880000e+02 -7.955955e+02 1.588259e+05 9.523537e-04 2.445835e+02 2.685466e+03 1.236265e+02 7.872736e+02 3.802794e+03  # [ MuSqWrongsign ]
4.000000e+03 2.880000e+02 -8.712566e+02 1.804455e+05 8.695825e-04 2.455672e+02 2.833697e+03 1.239235e+02 7.885706e+02 3.995759e+03  # [ MuSqWrongsign ]
6.000000e+01 3.450000e+02 4.430143e+02 3.984533e+03 4.045623e-04 2.450760e+02 -7.465012e+01 1.359939e+02 9.080101e+02 8.341547e+02  # [ stau tachyon ]
2.570000e+02 3.450000e+02 4.282568e+02 2.767244e+04 3.554956e-04 2.614171e+02 -1.032009e+01 1.392252e+02 8.251117e+02 7.787234e+02  # 
4.540000e+02 3.450000e+02 4.239476e+02 2.878535e+04 6.048880e-04 2.627901e+02 1.617570e+02 1.399773e+02 8.375066e+02 8.598841e+02  # 
6.510000e+02 3.450000e+02 4.175773e+02 3.041021e+04 8.951503e-04 2.638918e+02 3.138549e+02 1.405674e+02 8.502979e+02 9.714367e+02  # 
8.480000e+02 3.450000e+02 4.087552e+02 3.217663e+04 2.472437e-04 2.646391e+02 4.614245e+02 1.411517e+02 8.611328e+02 1.105372e+03  # 
1.045000e+03 3.450000e+02 3.975050e+02 3.388672e+04 2.034887e-04 2.648833e+02 6.079291e+02 1.416136e+02 8.702231e+02 1.255393e+03  # 
1.242000e+03 3.450000e+02 3.833518e+02 3.536747e+04 2.724174e-04 2.644630e+02 7.541515e+02 1.419146e+02 8.780140e+02 1.416667e+03  # 
1.439000e+03 3.450000e+02 3.641944e+02 3.634998e+04 6.135597e-04 2.627585e+02 9.005851e+02 1.421439e+02 8.845546e+02 1.585756e+03  # 
1.636000e+03 3.450000e+02 3.400801e+02 3.678486e+04 3.154675e-04 2.590734e+02 1.047136e+03 1.421047e+02 8.903081e+02 1.760529e+03  # 
1.833000e+03 3.450000e+02 3.089255e+02 3.642423e+04 7.253241e-04 2.513256e+02 1.194125e+03 1.416806e+02 8.953535e+02 1.939407e+03  # 
2.030000e+03 3.450000e+02 2.682153e+02 3.496518e+04 3.972680e-04 2.347482e+02 1.342162e+03 1.403666e+02 8.998260e+02 2.121338e+03  # 
2.227000e+03 3.450000e+02 2.146068e+02 3.200832e+04 8.247411e-04 2.006266e+02 1.493546e+03 1.358762e+02 9.038745e+02 2.305599e+03  # 
2.424000e+03 3.450000e+02 1.401871e+02 2.663511e+04 7.619694e-04 1.370999e+02 1.666281e+03 1.104327e+02 9.077127e+02 2.491687e+03  # 
2.621000e+03 3.450000e+02 -1.582835e+02 3.291679e+04 7.152158e-04 1.541265e+02 1.801931e+03 1.206972e+02 9.107172e+02 2.678990e+03  # [ MuSqWrongsign ]
2.818000e+03 3.450000e+02 -3.158888e+02 5.844550e+04 4.963752e-04 2.578825e+02 1.924583e+03 1.436250e+02 9.129429e+02 2.867242e+03  # [ MuSqWrongsign ]
3.015000e+03 3.450000e+02 -4.183802e+02 7.858403e+04 3.877248e-05 2.774899e+02 2.069530e+03 1.457540e+02 9.152807e+02 3.056531e+03  # [ MuSqWrongsign ]
3.212000e+03 3.450000e+02 -5.075965e+02 9.829238e+04 1.722135e-04 2.841568e+02 2.216153e+03 1.467706e+02 9.174663e+02 3.246597e+03  # [ MuSqWrongsign ]
3.409000e+03 3.450000e+02 -5.902589e+02 1.183142e+05 9.812244e-04 2.876464e+02 2.363362e+03 1.474255e+02 9.195268e+02 3.437303e+03  # [ MuSqWrongsign ]
3.606000e+03 3.450000e+02 -6.700484e+02 1.391302e+05 5.137867e-04 2.899362e+02 2.510994e+03 1.479408e+02 9.214203e+02 3.628534e+03  # [ MuSqWrongsign ]
3.803000e+03 3.450000e+02 -7.478359e+02 1.608077e+05 8.422108e-04 2.916329e+02 2.658871e+03 1.483651e+02 9.231729e+02 3.820212e+03  # [ MuSqWrongsign ]
4.000000e+03 3.450000e+02 -8.254280e+02 1.837615e+05 8.016950e-04 2.929749e+02 2.807102e+03 1.487577e+02 9.247947e+02 4.012262e+03  # [ MuSqWrongsign ]
6.000000e+01 4.020000e+02 5.079148e+02 5.300118e+03 4.336791e-04 2.885792e+02 -1.249481e+02 1.589452e+02 1.058029e+03 9.713512e+02  # [ stau tachyon ]
2.570000e+02 4.020000e+02 4.904169e+02 3.814376e+04 2.772730e-04 3.087456e+02 -3.487456e+01 1.636296e+02 9.474911e+02 8.833959e+02  # 
4.540000e+02 4.020000e+02 4.857900e+02 3.915408e+04 9.966807e-04 3.101187e+02 1.358118e+02 1.644858e+02 9.594648e+02 9.562639e+02  # 
6.510000e+02 4.020000e+02 4.787112e+02 4.071205e+04 5.596471e-04 3.112912e+02 2.875056e+02 1.651623e+02 9.718091e+02 1.057877e+03  # 
8.480000e+02 4.020000e+02 4.691243e+02 4.247796e+04 9.063490e-04 3.121655e+02 4.349389e+02 1.657957e+02 9.838927e+02 1.181811e+03  # 
1.045000e+03 4.020000e+02 4.574004e+02 4.427154e+04 4.007669e-04 3.126186e+02 5.812420e+02 1.662726e+02 9.941361e+02 1.322770e+03  # 
1.242000e+03 4.020000e+02 4.427702e+02 4.584600e+04 5.785266e-04 3.124957e+02 7.274477e+02 1.666588e+02 1.002920e+03 1.476132e+03  # 
1.439000e+03 4.020000e+02 4.239022e+02 4.696620e+04 1.967762e-04 3.113839e+02 8.738713e+02 1.670017e+02 1.010413e+03 1.638521e+03  # 
1.636000e+03 4.020000e+02 4.008120e+02 4.756049e+04 6.296185e-04 3.087793e+02 1.020446e+03 1.671470e+02 1.017047e+03 1.807674e+03  # 
1.833000e+03 4.020000e+02 3.717122e+02 4.737336e+04 3.501205e-04 3.032363e+02 1.167393e+03 1.670810e+02 1.022881e+03 1.981829e+03  # 
2.030000e+03 4.020000e+02 3.349518e+02 4.616986e+04 8.415934e-04 2.916467e+02 1.314935e+03 1.665830e+02 1.028067e+03 2.159779e+03  # 
2.227000e+03 4.020000e+02 2.890242e+02 4.372383e+04 4.285096e-04 2.680984e+02 1.463579e+03 1.650216e+02 1.032793e+03 2.340672e+03  # 
2.424000e+03 4.020000e+02 2.292840e+02 3.941874e+04 5.804098e-05 2.234982e+02 1.616588e+03 1.594176e+02 1.037121e+03 2.523858e+03  # 
2.621000e+03 4.020000e+02 1.468679e+02 3.205249e+04 8.453200e-04 1.477670e+02 1.799198e+03 1.247998e+02 1.041272e+03 2.708900e+03  # 
2.818000e+03 4.020000e+02 -1.783962e+02 4.105512e+04 7.849701e-04 1.784308e+02 1.925267e+03 1.445647e+02 1.044436e+03 2.895133e+03  # [ MuSqWrongsign ]
3.015000e+03 4.020000e+02 -3.368400e+02 7.013251e+04 4.390753e-05 2.967515e+02 2.046514e+03 1.684458e+02 1.046932e+03 3.082397e+03  # [ MuSqWrongsign ]
3.212000e+03 4.020000e+02 -4.422218e+02 9.317401e+04 2.671228e-04 3.231106e+02 2.191134e+03 1.707288e+02 1.049514e+03 3.270765e+03  # [ MuSqWrongsign ]
3.409000e+03 4.020000e+02 -5.339073e+02 1.155365e+05 2.481187e-04 3.313478e+02 2.337607e+03 1.718218e+02 1.051950e+03 3.459976e+03  # [ MuSqWrongsign ]
3.606000e+03 4.020000e+02 -6.188811e+02 1.381249e+05 1.203734e-04 3.354266e+02 2.484805e+03 1.725448e+02 1.054233e+03 3.649887e+03  # [ MuSqWrongsign ]
3.803000e+03 4.020000e+02 -7.006393e+02 1.614548e+05 1.338939e-04 3.380315e+02 2.632481e+03 1.731150e+02 1.056338e+03 3.840381e+03  # [ MuSqWrongsign ]
4.000000e+03 4.020000e+02 -7.800754e+02 1.856344e+05 8.950482e-04 3.399135e+02 2.780454e+03 1.735927e+02 1.058319e+03 4.031375e+03  # [ MuSqWrongsign ]
6.000000e+01 4.590000e+02 5.716193e+02 6.779808e+03 2.503042e-04 3.317890e+02 -1.331432e+02 1.818330e+02 1.208048e+03 1.108618e+03  # [ stau tachyon ]
2.570000e+02 4.590000e+02 5.511796e+02 5.028643e+04 9.471372e-05 3.559645e+02 -5.665794e+01 1.881829e+02 1.068692e+03 9.878461e+02  # 
4.540000e+02 4.590000e+02 5.463583e+02 5.118159e+04 4.293270e-04 3.573534e+02 1.111226e+02 1.891190e+02 1.079975e+03 1.053866e+03  # 
6.510000e+02 4.590000e+02 5.390162e+02 5.266350e+04 5.696754e-04 3.586298e+02 2.618680e+02 1.898222e+02 1.092532e+03 1.147282e+03  # 
8.480000e+02 4.590000e+02 5.294537e+02 5.445848e+04 8.929923e-04 3.596222e+02 4.089285e+02 1.903981e+02 1.104702e+03 1.262618e+03  # 
1.045000e+03 4.590000e+02 5.167762e+02 5.620266e+04 8.382399e-04 3.602264e+02 5.549161e+02 1.910505e+02 1.116048e+03 1.394949e+03  # 
1.242000e+03 4.590000e+02 5.017824e+02 5.783298e+04 2.852122e-04 3.603491e+02 7.009320e+02 1.915053e+02 1.125736e+03 1.540697e+03  # 
1.439000e+03 4.590000e+02 4.834212e+02 5.909459e+04 7.910519e-04 3.597370e+02 8.471814e+02 1.918761e+02 1.134186e+03 1.696467e+03  # 
1.636000e+03 4.590000e+02 4.609811e+02 5.981167e+04 5.721719e-04 3.579257e+02 9.937337e+02 1.921453e+02 1.141628e+03 1.859861e+03  # 
1.833000e+03 4.590000e+02 4.335078e+02 5.980575e+04 8.933198e-04 3.539659e+02 1.140603e+03 1.922726e+02 1.148239e+03 2.029088e+03  # 
2.030000e+03 4.590000e+02 3.996079e+02 5.883128e+04 3.962687e-04 3.457733e+02 1.287948e+03 1.921608e+02 1.154121e+03 2.202802e+03  # 
2.227000e+03 4.590000e+02 3.586407e+02 5.676470e+04 5.814786e-05 3.293308e+02 1.435826e+03 1.915275e+02 1.159500e+03 2.380064e+03  # 
2.424000e+03 4.590000e+02 3.070238e+02 5.307153e+04 9.342025e-05 2.969126e+02 1.585263e+03 1.896572e+02 1.164384e+03 2.560100e+03  # 
2.621000e+03 4.590000e+02 2.404484e+02 4.708306e+04 8.688698e-05 2.410970e+02 1.740703e+03 1.821884e+02 1.168927e+03 2.742381e+03  # 
2.818000e+03 4.590000e+02 1.499405e+02 3.740322e+04 7.347457e-04 1.537907e+02 1.936849e+03 1.346771e+02 1.173388e+03 2.926535e+03  # 
3.015000e+03 4.590000e+02 -2.053624e+02 5.134055e+04 9.875380e-04 2.088599e+02 2.045246e+03 1.717514e+02 1.176586e+03 3.111784e+03  # [ MuSqWrongsign ]
3.212000e+03 4.590000e+02 -3.612225e+02 8.350703e+04 2.371395e-04 3.349160e+02 2.168326e+03 1.935208e+02 1.179330e+03 3.298167e+03  # [ MuSqWrongsign ]
3.409000e+03 4.590000e+02 -4.699069e+02 1.097187e+05 2.042249e-04 3.687990e+02 2.312812e+03 1.959138e+02 1.182101e+03 3.485685e+03  # [ MuSqWrongsign ]
3.606000e+03 4.590000e+02 -5.634573e+02 1.347576e+05 2.143348e-04 3.786637e+02 2.459170e+03 1.970413e+02 1.184747e+03 3.674103e+03  # [ MuSqWrongsign ]
3.803000e+03 4.590000e+02 -6.498498e+02 1.598407e+05 1.553208e-04 3.833013e+02 2.606282e+03 1.977947e+02 1.187245e+03 3.863270e+03  # [ MuSqWrongsign ]
4.000000e+03 4.590000e+02 -7.329026e+02 1.856257e+05 2.045453e-04 3.861748e+02 2.753913e+03 1.983965e+02 1.189585e+03 4.053068e+03  # [ MuSqWrongsign ]
6.000000e+01 5.160000e+02 6.341318e+02 8.416664e+03 5.278574e-04 3.747907e+02 -1.224915e+02 2.046804e+02 1.358068e+03 1.245933e+03  # [ stau tachyon ]
2.570000e+02 5.160000e+02 6.106015e+02 6.404932e+04 9.564752e-04 4.031446e+02 -7.616807e+01 2.129183e+02 1.188643e+03 1.091778e+03  # 
4.540000e+02 5.160000e+02 6.058441e+02 6.486326e+04 4.635296e-04 4.045423e+02 8.757292e+01 2.138560e+02 1.199368e+03 1.152231e+03  # 
6.510000e+02 5.160000e+02 5.986681e+02 6.630493e+04 2.078776e-04 4.058844e+02 2.369606e+02 2.145123e+02 1.212294e+03 1.238894e+03  # 
8.480000e+02 5.160000e+02 5.887641e+02 6.802322e+04 4.599303e-04 4.069662e+02 3.834465e+02 2.151724e+02 1.224622e+03 1.346464e+03  # 
1.045000e+03 5.160000e+02 5.761746e+02 6.979032e+04 6.388868e-04 4.077630e+02 5.289186e+02 2.158011e+02 1.236486e+03 1.471177e+03  # 
1.242000e+03 5.160000e+02 5.611842e+02 7.147222e+04 1.376421e-04 4.081267e+02 6.745322e+02 2.162945e+02 1.247110e+03 1.609729e+03  # 
1.439000e+03 5.160000e+02 5.424919e+02 7.273387e+04 3.187141e-04 4.078396e+02 8.206492e+02 2.168142e+02 1.256197e+03 1.758886e+03  # 
1.636000e+03 5.160000e+02 5.204042e+02 7.352359e+04 5.816346e-04 4.066130e+02 9.670867e+02 2.171669e+02 1.264387e+03 1.916520e+03  # 
1.833000e+03 5.160000e+02 4.941579e+02 7.367073e+04 1.129228e-04 4.037806e+02 1.113879e+03 2.174246e+02 1.271706e+03 2.080706e+03  # 
2.030000e+03 5.160000e+02 4.627313e+02 7.294754e+04 4.263667e-04 3.980063e+02 1.261028e+03 2.174869e+02 1.278308e+03 2.250051e+03  # 
2.227000e+03 5.160000e+02 4.247002e+02 7.111225e+04 4.034347e-04 3.861622e+02 1.408666e+03 2.172922e+02 1.284293e+03 2.423479e+03  # 
2.424000e+03 5.160000e+02 3.782506e+02 6.782876e+04 8.085050e-04 3.623753e+02 1.557137e+03 2.165243e+02 1.289731e+03 2.600166e+03  # 
2.621000e+03 5.160000e+02 3.213529e+02 6.272938e+04 5.563409e-05 3.201458e+02 1.707424e+03 2.141691e+02 1.294795e+03 2.779519e+03  # 
2.818000e+03 5.160000e+02 2.481083e+02 5.482658e+04 6.108329e-04 2.536696e+02 1.866569e+03 2.035138e+02 1.299528e+03 2.961041e+03  # 
3.015000e+03 5.160000e+02 1.461744e+02 4.202023e+04 1.777568e-04 1.520401e+02 2.083037e+03 1.366101e+02 1.304240e+03 3.144426e+03  # 
3.212000e+03 5.160000e+02 -2.356010e+02 6.351237e+04 2.948661e-04 2.423792e+02 2.164000e+03 2.000953e+02 1.307449e+03 3.328792e+03  # [ MuSqWrongsign ]
3.409000e+03 5.160000e+02 -3.884689e+02 9.867212e+04 5.385924e-04 3.728855e+02 2.290066e+03 2.188190e+02 1.310389e+03 3.514381e+03  # [ MuSqWrongsign ]
3.606000e+03 5.160000e+02 -4.993403e+02 1.279800e+05 2.314235e-04 4.143987e+02 2.434421e+03 2.212274e+02 1.313342e+03 3.701129e+03  # [ MuSqWrongsign ]
3.803000e+03 5.160000e+02 -5.949282e+02 1.558429e+05 1.460011e-04 4.260596e+02 2.580707e+03 2.223869e+02 1.316172e+03 3.888813e+03  # [ MuSqWrongsign ]
4.000000e+03 5.160000e+02 -6.830323e+02 1.836047e+05 9.249272e-04 4.312474e+02 2.727798e+03 2.231696e+02 1.318876e+03 4.077286e+03  # [ MuSqWrongsign ]
6.000000e+01 5.730000e+02 6.957301e+02 1.022507e+04 4.949557e-04 4.176402e+02 -1.181869e+02 2.275006e+02 1.508087e+03 1.383281e+03  # [ stau tachyon ]
2.570000e+02 5.730000e+02 6.692317e+02 7.949689e+04 9.242123e-04 4.502568e+02 -9.399261e+01 2.376852e+02 1.308352e+03 1.195493e+03  # 
4.540000e+02 5.730000e+02 6.646355e+02 8.024701e+04 1.052213e-04 4.516867e+02 6.504369e+01 2.385936e+02 1.318034e+03 1.251271e+03  # 
6.510000e+02 5.730000e+02 6.572448e+02 8.154848e+04 9.597221e-04 4.530846e+02 2.127725e+02 2.393554e+02 1.330914e+03 1.331827e+03  # 
8.480000e+02 5.730000e+02 6.472910e+02 8.319242e+04 2.195027e-04 4.542835e+02 3.583927e+02 2.400356e+02 1.343394e+03 1.432649e+03  # 
1.045000e+03 5.730000e+02 6.347751e+02 8.494874e+04 3.505141e-04 4.552004e+02 5.033872e+02 2.406748e+02 1.355374e+03 1.550468e+03  # 
1.242000e+03 5.730000e+02 6.197830e+02 8.663761e+04 7.822461e-04 4.557682e+02 6.485106e+02 2.412038e+02 1.366919e+03 1.682288e+03  # 
1.439000e+03 5.730000e+02 6.013431e+02 8.795083e+04 3.596270e-04 4.557759e+02 7.942506e+02 2.417714e+02 1.376789e+03 1.825203e+03  # 
1.636000e+03 5.730000e+02 5.800243e+02 8.886846e+04 5.224688e-04 4.550751e+02 9.404407e+02 2.421646e+02 1.385712e+03 1.977196e+03  # 
1.833000e+03 5.730000e+02 5.543426e+02 8.907201e+04 8.422581e-04 4.530375e+02 1.087131e+03 2.425454e+02 1.393643e+03 2.136296e+03  # 
2.030000e+03 5.730000e+02 5.244707e+02 8.852084e+04 8.484170e-04 4.488573e+02 1.234150e+03 2.427392e+02 1.400904e+03 2.301178e+03  # 
2.227000e+03 5.730000e+02 4.888282e+02 8.689126e+04 1.847722e-04 4.403086e+02 1.381642e+03 2.427780e+02 1.407467e+03 2.470645e+03  # 
2.424000e+03 5.730000e+02 4.464008e+02 8.398180e+04 3.176956e-04 4.230887e+02 1.529669e+03 2.424971e+02 1.413481e+03 2.643848e+03  # 
2.621000e+03 5.730000e+02 3.950608e+02 7.937280e+04 6.039175e-04 3.905299e+02 1.678675e+03 2.415375e+02 1.419025e+03 2.820101e+03  # 
2.818000e+03 5.730000e+02 3.321523e+02 7.253582e+04 8.026332e-04 3.378941e+02 1.830174e+03 2.384276e+02 1.424195e+03 2.998875e+03  # 
3.015000e+03 5.730000e+02 2.510063e+02 6.225592e+04 3.930255e-04 2.602545e+02 1.996152e+03 2.215790e+02 1.429090e+03 3.179753e+03  # 
3.212000e+03 5.730000e+02 1.369882e+02 4.577000e+04 4.410618e-04 1.439836e+02 2.236794e+03 1.313745e+02 1.434091e+03 3.362496e+03  # 
3.409000e+03 5.730000e+02 -2.706754e+02 7.813237e+04 9.016221e-04 2.806566e+02 2.281719e+03 2.295302e+02 1.437153e+03 3.546022e+03  # [ MuSqWrongsign ]
3.606000e+03 5.730000e+02 -4.191618e+02 1.159398e+05 4.881884e-05 4.118202e+02 2.411676e+03 2.443321e+02 1.440306e+03 3.730914e+03  # [ MuSqWrongsign ]
3.803000e+03 5.730000e+02 -5.323819e+02 1.485570e+05 9.010527e-04 4.603550e+02 2.556147e+03 2.467220e+02 1.443340e+03 3.916944e+03  # [ MuSqWrongsign ]
4.000000e+03 5.730000e+02 -6.282781e+02 1.789216e+05 5.326445e-04 4.735458e+02 2.702283e+03 2.478580e+02 1.446422e+03 4.103974e+03  # [ MuSqWrongsign ]
6.000000e+01 6.300000e+02 7.555192e+02 1.218833e+04 9.839501e-04 4.603756e+02 -1.164471e+02 2.503014e+02 1.658106e+03 1.520653e+03  # [ stau tachyon ]
2.570000e+02 6.300000e+02 7.271566e+02 9.661963e+04 8.498391e-04 4.973639e+02 -1.104879e+02 2.624515e+02 1.427486e+03 1.298915e+03  # 
4.540000e+02 6.300000e+02 7.225300e+02 9.726323e+04 5.394523e-04 4.988142e+02 4.342638e+01 2.634285e+02 1.436374e+03 1.350537e+03  # 
6.510000e+02 6.300000e+02 7.151764e+02 9.845760e+04 2.560335e-04 5.002666e+02 1.892451e+02 2.642342e+02 1.448433e+03 1.425815e+03  # 
8.480000e+02 6.300000e+02 7.054952e+02 1.000633e+05 7.404524e-04 5.015430e+02 3.337865e+02 2.648680e+02 1.461515e+03 1.520881e+03  # 
1.045000e+03 6.300000e+02 6.930611e+02 1.017708e+05 6.127586e-04 5.025762e+02 4.782446e+02 2.655318e+02 1.473771e+03 1.632415e+03  # 
1.242000e+03 6.300000e+02 6.777141e+02 1.033573e+05 7.311763e-04 5.032891e+02 6.228151e+02 2.662156e+02 1.485169e+03 1.757811e+03  # 
1.439000e+03 6.300000e+02 6.596884e+02 1.047219e+05 5.741274e-04 5.035571e+02 7.680962e+02 2.667870e+02 1.496093e+03 1.894842e+03  # 
1.636000e+03 6.300000e+02 6.386257e+02 1.056662e+05 6.728297e-04 5.032149e+02 9.140157e+02 2.672591e+02 1.505639e+03 2.041313e+03  # 
1.833000e+03 6.300000e+02 6.140734e+02 1.060192e+05 7.770896e-04 5.018830e+02 1.060444e+03 2.676459e+02 1.514272e+03 2.195463e+03  # 
2.030000e+03 6.300000e+02 5.850645e+02 1.055368e+05 6.189382e-04 4.987843e+02 1.207391e+03 2.679991e+02 1.522049e+03 2.355807e+03  # 
2.227000e+03 6.300000e+02 5.514670e+02 1.041298e+05 9.430063e-04 4.925855e+02 1.354671e+03 2.681512e+02 1.529228e+03 2.521277e+03  # 
2.424000e+03 6.300000e+02 5.117031e+02 1.014435e+05 8.406140e-04 4.799593e+02 1.502517e+03 2.681363e+02 1.535740e+03 2.690872e+03  # 
2.621000e+03 6.300000e+02 4.649898e+02 9.730893e+04 9.293144e-04 4.554822e+02 1.650935e+03 2.677420e+02 1.541824e+03 2.863938e+03  # 
2.818000e+03 6.300000e+02 4.084073e+02 9.112357e+04 6.488767e-05 4.130245e+02 1.800606e+03 2.665066e+02 1.547423e+03 3.039832e+03  # 
3.015000e+03 6.300000e+02 3.397565e+02 8.238867e+04 8.691875e-04 3.507777e+02 1.953685e+03 2.622382e+02 1.552713e+03 3.218134e+03  # 
3.212000e+03 6.300000e+02 2.510028e+02 6.947948e+04 3.236091e-04 2.629258e+02 2.130861e+03 2.347370e+02 1.557780e+03 3.398476e+03  # 
3.409000e+03 6.300000e+02 1.211540e+02 4.811229e+04 6.855148e-04 1.283909e+02 2.399291e+03 1.178944e+02 1.563140e+03 3.580697e+03  # 
3.606000e+03 6.300000e+02 -3.063522e+02 9.452373e+04 6.417742e-04 3.195782e+02 2.400223e+03 2.581688e+02 1.565936e+03 3.763422e+03  # [ MuSqWrongsign ]
3.803000e+03 6.300000e+02 -4.519220e+02 1.351953e+05 1.137556e-04 4.514594e+02 2.533220e+03 2.699946e+02 1.569235e+03 3.947676e+03  # [ MuSqWrongsign ]
4.000000e+03 6.300000e+02 -5.640658e+02 1.703066e+05 2.730502e-04 5.056698e+02 2.677569e+03 2.722290e+02 1.572514e+03 4.133099e+03  # [ MuSqWrongsign ]
6.000000e+01 6.870000e+02 8.163553e+02 1.449128e+04 3.267161e-04 5.030232e+02 -1.161526e+02 2.730879e+02 1.808125e+03 1.658044e+03  # [ stau tachyon ]
2.570000e+02 6.870000e+02 7.840101e+02 1.152922e+05 9.067202e-04 5.444396e+02 -1.260281e+02 2.874477e+02 1.545702e+03 1.401627e+03  # 
4.540000e+02 6.870000e+02 7.797697e+02 1.159450e+05 2.653114e-04 5.459384e+02 2.262174e+01 2.882911e+02 1.554242e+03 1.450013e+03  # 
6.510000e+02 6.870000e+02 7.722055e+02 1.169502e+05 5.319936e-04 5.474310e+02 1.663086e+02 2.892528e+02 1.565499e+03 1.520407e+03  # 
8.480000e+02 6.870000e+02 7.629902e+02 1.185655e+05 8.243321e-04 5.487416e+02 3.096574e+02 2.897956e+02 1.578814e+03 1.610534e+03  # 
1.045000e+03 6.870000e+02 7.506902e+02 1.202058e+05 8.380835e-04 5.498739e+02 4.534096e+02 2.904859e+02 1.591269e+03 1.716387e+03  # 
1.242000e+03 6.870000e+02 7.352995e+02 1.216970e+05 7.054874e-04 5.507495e+02 5.974654e+02 2.912513e+02 1.602902e+03 1.835901e+03  # 
1.439000e+03 6.870000e+02 7.175870e+02 1.230694e+05 5.026049e-04 5.512328e+02 7.422143e+02 2.918411e+02 1.614218e+03 1.967345e+03  # 
1.636000e+03 6.870000e+02 6.972509e+02 1.241099e+05 4.732826e-04 5.512103e+02 8.877168e+02 2.923049e+02 1.624582e+03 2.108611e+03  # 
1.833000e+03 6.870000e+02 6.732973e+02 1.245235e+05 1.438460e-04 5.503502e+02 1.033871e+03 2.927697e+02 1.633797e+03 2.257863e+03  # 
2.030000e+03 6.870000e+02 6.453058e+02 1.241382e+05 5.628394e-04 5.481815e+02 1.180629e+03 2.932008e+02 1.642054e+03 2.413686e+03  # 
2.227000e+03 6.870000e+02 6.127156e+02 1.227743e+05 8.123507e-04 5.435299e+02 1.327844e+03 2.935103e+02 1.649692e+03 2.575072e+03  # 
2.424000e+03 6.870000e+02 5.754900e+02 1.203956e+05 8.188602e-04 5.343259e+02 1.475402e+03 2.936297e+02 1.656801e+03 2.741059e+03  # 
2.621000e+03 6.870000e+02 5.315845e+02 1.164971e+05 6.496477e-04 5.157915e+02 1.623607e+03 2.935563e+02 1.663289e+03 2.910801e+03  # 
2.818000e+03 6.870000e+02 4.802295e+02 1.109092e+05 3.147239e-04 4.823086e+02 1.772491e+03 2.930254e+02 1.669379e+03 3.083750e+03  # 
3.015000e+03 6.870000e+02 4.193267e+02 1.031142e+05 3.277075e-04 4.309206e+02 1.922814e+03 2.913756e+02 1.675088e+03 3.259382e+03  # 
3.212000e+03 6.870000e+02 3.438981e+02 9.204046e+04 1.597007e-04 3.589124e+02 2.078455e+03 2.850897e+02 1.680453e+03 3.437279e+03  # 
3.409000e+03 6.870000e+02 2.458079e+02 7.585021e+04 3.200257e-04 2.595457e+02 2.274285e+03 2.396581e+02 1.685673e+03 3.617164e+03  # 
3.606000e+03 6.870000e+02 1.289664e+02 5.630654e+04 3.462612e-01 1.373997e+02 2.539993e+03 1.276799e+02 1.690192e+03 3.798528e+03  # [ No convergence ]
3.803000e+03 6.870000e+02 -3.448306e+02 1.133032e+05 3.978781e-04 3.613356e+02 2.519030e+03 2.865533e+02 1.693844e+03 3.980910e+03  # [ MuSqWrongsign ]
4.000000e+03 6.870000e+02 -4.872005e+02 1.566966e+05 9.227954e-04 4.925185e+02 2.654712e+03 2.957924e+02 1.697299e+03 4.164599e+03  # [ MuSqWrongsign ]
6.000000e+01 7.440000e+02 8.420933e+02 1.361486e+05 3.439864e-04 5.906610e+02 -2.688722e+02 3.120256e+02 1.659345e+03 1.482787e+03  # [ stau tachyon ]
2.570000e+02 7.440000e+02 8.406255e+02 1.357189e+05 4.049056e-04 5.914807e+02 -1.408677e+02 3.123255e+02 1.663742e+03 1.504336e+03  # 
4.540000e+02 7.440000e+02 8.362113e+02 1.362223e+05 7.865060e-05 5.930371e+02 2.485459e+00 3.132772e+02 1.671503e+03 1.549420e+03  # 
6.510000e+02 7.440000e+02 8.289056e+02 1.371586e+05 9.685353e-05 5.945630e+02 1.439359e+02 3.142255e+02 1.682245e+03 1.615776e+03  # 
8.480000e+02 7.440000e+02 8.194786e+02 1.385873e+05 8.809729e-04 5.959559e+02 2.860051e+02 3.149029e+02 1.695059e+03 1.701026e+03  # 
1.045000e+03 7.440000e+02 8.073156e+02 1.401425e+05 4.536450e-04 5.971688e+02 4.289183e+02 3.156119e+02 1.707770e+03 1.801774e+03  # 
1.242000e+03 7.440000e+02 7.926855e+02 1.417123e+05 7.579991e-04 5.981551e+02 5.724413e+02 3.162397e+02 1.720007e+03 1.916255e+03  # 
1.439000e+03 7.440000e+02 7.748886e+02 1.429749e+05 5.157771e-04 5.988039e+02 7.166331e+02 3.169708e+02 1.731276e+03 2.042276e+03  # 
1.636000e+03 7.440000e+02 7.545943e+02 1.439571e+05 6.283319e-04 5.990021e+02 8.617162e+02 3.175340e+02 1.742223e+03 2.178421e+03  # 
1.833000e+03 7.440000e+02 7.316161e+02 1.444974e+05 2.572655e-04 5.985688e+02 1.007509e+03 3.179598e+02 1.752160e+03 2.323026e+03  # 
2.030000e+03 7.440000e+02 7.047068e+02 1.442399e+05 1.294917e-04 5.970392e+02 1.153950e+03 3.184094e+02 1.761080e+03 2.474539e+03  # 
2.227000e+03 7.440000e+02 6.737769e+02 1.430833e+05 5.097005e-04 5.937034e+02 1.300925e+03 3.187762e+02 1.769250e+03 2.631904e+03  # 
2.424000e+03 7.440000e+02 6.375213e+02 1.407003e+05 3.179230e-04 5.867449e+02 1.448466e+03 3.190950e+02 1.776653e+03 2.794111e+03  # 
2.621000e+03 7.440000e+02 5.963150e+02 1.371061e+05 2.145845e-04 5.729395e+02 1.596414e+03 3.191909e+02 1.783632e+03 2.960528e+03  # 
2.818000e+03 7.440000e+02 5.489622e+02 1.319910e+05 2.138459e-04 5.469982e+02 1.744870e+03 3.189860e+02 1.790189e+03 3.130461e+03  # 
3.015000e+03 7.440000e+02 4.926821e+02 1.246955e+05 2.338967e-04 5.038026e+02 1.894315e+03 3.182782e+02 1.796270e+03 3.303325e+03  # 
3.212000e+03 7.440000e+02 4.262998e+02 1.148964e+05 4.415685e-04 4.432528e+02 2.045620e+03 3.160552e+02 1.802040e+03 3.478732e+03  # 
3.409000e+03 7.440000e+02 3.439146e+02 1.011686e+05 2.301944e-04 3.618863e+02 2.205734e+03 3.058133e+02 1.807511e+03 3.656306e+03  # 
3.606000e+03 7.440000e+02 2.363394e+02 8.134681e+04 9.564965e-04 2.511454e+02 2.426105e+03 2.365346e+02 1.812856e+03 3.835791e+03  # 
3.803000e+03 7.440000e+02 1.576308e+02 6.666707e+04 1.913927e-01 1.685468e+02 2.650623e+03 1.588479e+02 1.820797e+03 4.017839e+03  # [ No convergence ]
4.000000e+03 7.440000e+02 -3.847428e+02 1.342848e+05 2.344928e-04 4.045729e+02 2.638419e+03 3.143968e+02 1.820995e+03 4.198450e+03  # [ MuSqWrongsign ]
6.000000e+01 8.010000e+02 8.979899e+02 1.578281e+05 8.797684e-04 6.377667e+02 -2.913715e+02 3.369388e+02 1.777100e+03 1.586395e+03  # [ stau tachyon ]
2.570000e+02 8.010000e+02 8.963336e+02 1.576692e+05 4.957498e-04 6.385617e+02 -1.551846e+02 3.373873e+02 1.780973e+03 1.606347e+03  # 
4.540000e+02 8.010000e+02 8.916625e+02 1.579876e+05 7.850184e-04 6.401685e+02 -1.707869e+01 3.384655e+02 1.787959e+03 1.648443e+03  # 
6.510000e+02 8.010000e+02 8.848945e+02 1.589519e+05 5.290306e-04 6.417163e+02 1.220936e+02 3.392830e+02 1.798447e+03 1.711454e+03  # 
8.480000e+02 8.010000e+02 8.758276e+02 1.603515e+05 9.506925e-04 6.431217e+02 2.627677e+02 3.399265e+02 1.811217e+03 1.792636e+03  # 
1.045000e+03 8.010000e+02 8.636624e+02 1.617540e+05 6.854693e-04 6.444233e+02 4.047458e+02 3.407200e+02 1.823719e+03 1.888643e+03  # 
1.242000e+03 8.010000e+02 8.491900e+02 1.632419e+05 4.163824e-04 6.455138e+02 5.477433e+02 3.413894e+02 1.836175e+03 1.998211e+03  # 
1.439000e+03 8.010000e+02 8.319588e+02 1.645324e+05 3.093233e-04 6.463002e+02 6.913337e+02 3.420894e+02 1.847919e+03 2.119417e+03  # 
1.636000e+03 8.010000e+02 8.120900e+02 1.655092e+05 9.036703e-04 6.467265e+02 8.359156e+02 3.426794e+02 1.858964e+03 2.250756e+03  # 
1.833000e+03 8.010000e+02 7.889109e+02 1.658998e+05 6.792919e-04 6.465682e+02 9.813815e+02 3.432769e+02 1.869413e+03 2.390602e+03  # 
2.030000e+03 8.010000e+02 7.627036e+02 1.656919e+05 4.709794e-04 6.455213e+02 1.127547e+03 3.437701e+02 1.878868e+03 2.537846e+03  # 
2.227000e+03 8.010000e+02 7.328864e+02 1.646478e+05 9.976855e-04 6.430783e+02 1.274274e+03 3.441694e+02 1.887543e+03 2.691251e+03  # 
2.424000e+03 8.010000e+02 6.986292e+02 1.625148e+05 4.654826e-04 6.379479e+02 1.421567e+03 3.445189e+02 1.895527e+03 2.849863e+03  # 
2.621000e+03 8.010000e+02 6.593340e+02 1.591133e+05 3.759386e-04 6.275427e+02 1.569329e+03 3.447636e+02 1.902951e+03 3.012921e+03  # 
2.818000e+03 8.010000e+02 6.148456e+02 1.543233e+05 2.157091e-04 6.075438e+02 1.717535e+03 3.447604e+02 1.909942e+03 3.179788e+03  # 
3.015000e+03 8.010000e+02 5.631925e+02 1.476502e+05 7.081040e-05 5.725347e+02 1.866421e+03 3.444645e+02 1.916440e+03 3.349849e+03  # 
3.212000e+03 8.010000e+02 5.017835e+02 1.384202e+05 9.513092e-04 5.198129e+02 2.016525e+03 3.435084e+02 1.922502e+03 3.522654e+03  # 
3.409000e+03 8.010000e+02 4.304469e+02 1.265075e+05 7.480048e-04 4.514517e+02 2.169046e+03 3.403472e+02 1.928375e+03 3.697902e+03  # 
3.606000e+03 8.010000e+02 3.403832e+02 1.096767e+05 6.356136e-04 3.604760e+02 2.337826e+03 3.220137e+02 1.933954e+03 3.875208e+03  # 
3.803000e+03 8.010000e+02 2.211644e+02 8.528440e+04 9.628820e-04 2.362958e+02 2.586798e+03 2.250144e+02 1.939519e+03 4.054392e+03  # 
4.000000e+03 8.010000e+02 -1.968121e+02 8.629282e+04 7.167941e-04 2.107988e+02 2.759345e+03 2.007470e+02 1.944333e+03 4.234849e+03  # [ MuSqWrongsign ]
6.000000e+01 8.580000e+02 9.531269e+02 1.813035e+05 7.205884e-04 6.849043e+02 -2.822057e+02 3.620293e+02 1.894117e+03 1.689221e+03  # 
2.570000e+02 8.580000e+02 9.511172e+02 1.810817e+05 8.736628e-04 6.856987e+02 -1.691508e+02 3.626615e+02 1.897370e+03 1.707598e+03  # 
4.540000e+02 8.580000e+02 9.470332e+02 1.815229e+05 2.114942e-04 6.872653e+02 -3.608517e+01 3.635151e+02 1.904395e+03 1.747799e+03  # 
6.510000e+02 8.580000e+02 9.402193e+02 1.823307e+05 3.086385e-04 6.888498e+02 1.007034e+02 3.644616e+02 1.914179e+03 1.807352e+03  # 
8.480000e+02 8.580000e+02 9.311044e+02 1.835622e+05 1.650572e-04 6.903230e+02 2.399377e+02 3.651971e+02 1.926439e+03 1.884512e+03  # 
1.045000e+03 8.580000e+02 9.196636e+02 1.850315e+05 7.239582e-04 6.916703e+02 3.809313e+02 3.658166e+02 1.939264e+03 1.976703e+03  # 
1.242000e+03 8.580000e+02 9.051862e+02 1.863653e+05 2.988789e-04 6.928222e+02 5.232405e+02 3.665987e+02 1.951714e+03 2.081653e+03  # 
1.439000e+03 8.580000e+02 8.883904e+02 1.876386e+05 9.496666e-04 6.937347e+02 6.663340e+02 3.672602e+02 1.963842e+03 2.198350e+03  # 
1.636000e+03 8.580000e+02 8.687779e+02 1.885588e+05 3.670269e-04 6.943241e+02 8.103622e+02 3.679346e+02 1.975162e+03 2.325080e+03  # 
1.833000e+03 8.580000e+02 8.459492e+02 1.889112e+05 7.046932e-04 6.944032e+02 9.554120e+02 3.686101e+02 1.985859e+03 2.460504e+03  # 
2.030000e+03 8.580000e+02 8.205217e+02 1.887577e+05 8.488384e-04 6.937969e+02 1.101227e+03 3.691097e+02 1.995892e+03 2.603593e+03  # 
2.227000e+03 8.580000e+02 7.921784e+02 1.879297e+05 2.917398e-04 6.920853e+02 1.247635e+03 3.694765e+02 2.005213e+03 2.753210e+03  # 
2.424000e+03 8.580000e+02 7.593712e+02 1.859670e+05 5.073411e-04 6.882881e+02 1.394664e+03 3.698836e+02 2.013683e+03 2.908212e+03  # 
2.621000e+03 8.580000e+02 7.221718e+02 1.828195e+05 8.494338e-04 6.806813e+02 1.542188e+03 3.701783e+02 2.021538e+03 3.067906e+03  # 
2.818000e+03 8.580000e+02 6.790926e+02 1.780797e+05 4.864470e-05 6.651626e+02 1.690310e+03 3.704115e+02 2.028751e+03 3.231574e+03  # 
3.015000e+03 8.580000e+02 6.303557e+02 1.717353e+05 3.678243e-04 6.367564e+02 1.838916e+03 3.703853e+02 2.035634e+03 3.398789e+03  # 
3.212000e+03 8.580000e+02 5.744886e+02 1.633532e+05 5.289211e-05 5.925561e+02 1.988238e+03 3.699458e+02 2.042127e+03 3.569004e+03  # 
3.409000e+03 8.580000e+02 5.084303e+02 1.521016e+05 2.631069e-04 5.316549e+02 2.139017e+03 3.686121e+02 2.048243e+03 3.741804e+03  # 
3.606000e+03 8.580000e+02 4.304468e+02 1.374692e+05 4.962626e-04 4.545047e+02 2.293756e+03 3.638262e+02 2.054105e+03 3.916881e+03  # 
3.803000e+03 8.580000e+02 3.322866e+02 1.171729e+05 4.372620e-04 3.537558e+02 2.479294e+03 3.293291e+02 2.059764e+03 4.093954e+03  # 
4.000000e+03 8.580000e+02 1.976801e+02 8.677627e+04 6.448811e-04 2.122399e+02 2.758529e+03 2.031796e+02 2.065561e+03 4.272894e+03  # 
6.000000e+01 9.150000e+02 1.007507e+03 2.063243e+05 4.693298e-04 7.320677e+02 -2.821777e+02 3.873066e+02 2.010416e+03 1.791283e+03  # 
2.570000e+02 9.150000e+02 1.006087e+03 2.063627e+05 4.412215e-04 7.327747e+02 -1.828290e+02 3.876998e+02 2.013965e+03 1.809153e+03  # 
4.540000e+02 9.150000e+02 1.001551e+03 2.065221e+05 6.062245e-04 7.344151e+02 -5.464521e+01 3.887438e+02 2.020109e+03 1.846705e+03  # 
6.510000e+02 9.150000e+02 9.951051e+02 2.073328e+05 5.811874e-04 7.359935e+02 7.976134e+01 3.896524e+02 2.029600e+03 1.903503e+03  # 
8.480000e+02 9.150000e+02 9.856727e+02 2.082810e+05 8.176990e-04 7.375222e+02 2.174527e+02 3.905953e+02 2.041070e+03 1.976770e+03  # 
1.045000e+03 9.150000e+02 9.743233e+02 2.096297e+05 3.570333e-04 7.389282e+02 3.574397e+02 3.912675e+02 2.053881e+03 2.065112e+03  # 
1.242000e+03 9.150000e+02 9.609625e+02 2.111663e+05 5.632147e-04 7.401336e+02 4.990040e+02 3.917631e+02 2.066678e+03 2.166464e+03  # 
1.439000e+03 9.150000e+02 9.442079e+02 2.122832e+05 5.524425e-04 7.411605e+02 6.416387e+02 3.925206e+02 2.079011e+03 2.278741e+03  # 
1.636000e+03 9.150000e+02 9.249614e+02 2.131599e+05 2.768316e-04 7.418940e+02 7.851034e+02 3.932253e+02 2.090649e+03 2.401180e+03  # 
1.833000e+03 9.150000e+02 9.031195e+02 2.136370e+05 3.378386e-04 7.422062e+02 9.296181e+02 3.938247e+02 2.101684e+03 2.532561e+03  # 
2.030000e+03 9.150000e+02 8.778246e+02 2.133623e+05 7.407092e-04 7.419051e+02 1.075092e+03 3.944671e+02 2.112105e+03 2.671483e+03  # 
2.227000e+03 9.150000e+02 8.495686e+02 2.124056e+05 6.162242e-04 7.406287e+02 1.221289e+03 3.949990e+02 2.121712e+03 2.817166e+03  # 
2.424000e+03 9.150000e+02 8.177338e+02 2.105039e+05 6.443289e-04 7.377467e+02 1.368116e+03 3.954517e+02 2.130598e+03 2.968591e+03  # 
2.621000e+03 9.150000e+02 7.828618e+02 2.077546e+05 5.236020e-04 7.320861e+02 1.515284e+03 3.956982e+02 2.139132e+03 3.125120e+03  # 
2.818000e+03 9.150000e+02 7.423983e+02 2.033902e+05 9.297817e-04 7.205359e+02 1.663105e+03 3.959649e+02 2.146843e+03 3.285746e+03  # 
3.015000e+03 9.150000e+02 6.956311e+02 1.972001e+05 2.167136e-04 6.977746e+02 1.811558e+03 3.961632e+02 2.153969e+03 3.450018e+03  # 
3.212000e+03 9.150000e+02 6.428807e+02 1.891803e+05 7.119363e-04 6.601103e+02 1.960573e+03 3.960503e+02 2.160772e+03 3.617561e+03  # 
3.409000e+03 9.150000e+02 5.824815e+02 1.788610e+05 3.896363e-04 6.071616e+02 2.110389e+03 3.954350e+02 2.167273e+03 3.787934e+03  # 
3.606000e+03 9.150000e+02 5.103990e+02 1.650518e+05 9.715077e-04 5.375734e+02 2.262254e+03 3.935410e+02 2.173288e+03 3.960677e+03  # 
3.803000e+03 9.150000e+02 4.273949e+02 1.478436e+05 1.242546e-04 4.537043e+02 2.420405e+03 3.855687e+02 2.179340e+03 4.135703e+03  # 
4.000000e+03 9.150000e+02 3.195593e+02 1.233171e+05 7.805906e-04 3.417310e+02 2.632119e+03 3.256493e+02 2.185121e+03 4.312600e+03  # 
6.000000e+01 9.720000e+02 1.061590e+03 2.330207e+05 4.968810e-04 7.792238e+02 -2.858170e+02 4.125668e+02 2.126427e+03 1.893033e+03  # 
2.570000e+02 9.720000e+02 1.059998e+03 2.329907e+05 5.274697e-04 7.799371e+02 -1.963511e+02 4.130336e+02 2.129586e+03 1.909761e+03  # 
4.540000e+02 9.720000e+02 1.055739e+03 2.331715e+05 6.199753e-04 7.815339e+02 -7.281004e+01 4.139829e+02 2.135573e+03 1.945601e+03  # 
6.510000e+02 9.720000e+02 1.049458e+03 2.339076e+05 5.634443e-04 7.831720e+02 5.923733e+01 4.148994e+02 2.144624e+03 1.999728e+03  # 
8.480000e+02 9.720000e+02 1.040188e+03 2.347412e+05 8.334155e-04 7.847084e+02 1.953498e+02 4.158885e+02 2.155620e+03 2.069742e+03  # 
1.045000e+03 9.720000e+02 1.029000e+03 2.359794e+05 1.848188e-04 7.861448e+02 3.342519e+02 4.166064e+02 2.168340e+03 2.154545e+03  # 
1.242000e+03 9.720000e+02 1.015696e+03 2.373617e+05 3.168727e-04 7.874196e+02 4.750250e+02 4.171635e+02 2.181103e+03 2.252026e+03  # 
1.439000e+03 9.720000e+02 9.991109e+02 2.383598e+05 3.168040e-04 7.885382e+02 6.171740e+02 4.179728e+02 2.193378e+03 2.360268e+03  # 
1.636000e+03 9.720000e+02 9.802582e+02 2.391950e+05 8.465621e-04 7.893819e+02 7.601093e+02 4.186780e+02 2.205343e+03 2.478713e+03  # 
1.833000e+03 9.720000e+02 9.592117e+02 2.397607e+05 3.734705e-04 7.898801e+02 9.041103e+02 4.192119e+02 2.216877e+03 2.606240e+03  # 
2.030000e+03 9.720000e+02 9.345239e+02 2.394953e+05 4.006271e-04 7.898216e+02 1.049146e+03 4.198879e+02 2.227408e+03 2.741314e+03  # 
2.227000e+03 9.720000e+02 9.071593e+02 2.386043e+05 8.042301e-04 7.890212e+02 1.194979e+03 4.204135e+02 2.237683e+03 2.883299e+03  # 
2.424000e+03 9.720000e+02 8.762324e+02 2.367652e+05 6.706406e-04 7.868630e+02 1.341519e+03 4.209290e+02 2.246985e+03 3.031210e+03  # 
2.621000e+03 9.720000e+02 8.416564e+02 2.338731e+05 8.348347e-04 7.823963e+02 1.488611e+03 4.213454e+02 2.255676e+03 3.184300e+03  # 
2.818000e+03 9.720000e+02 8.027046e+02 2.296527e+05 7.959962e-04 7.733937e+02 1.636280e+03 4.216924e+02 2.263792e+03 3.341869e+03  # 
3.015000e+03 9.720000e+02 7.592933e+02 2.240461e+05 2.444910e-04 7.559842e+02 1.784333e+03 4.218673e+02 2.271497e+03 3.503392e+03  # 
3.212000e+03 9.720000e+02 7.097892e+02 2.165184e+05 2.709766e-04 7.249648e+02 1.932998e+03 4.219179e+02 2.278698e+03 3.668291e+03  # 
3.409000e+03 9.720000e+02 6.526121e+02 2.065701e+05 5.310341e-04 6.780228e+02 2.082473e+03 4.217327e+02 2.285431e+03 3.836139e+03  # 
3.606000e+03 9.720000e+02 5.876655e+02 1.941069e+05 8.153215e-04 6.173280e+02 2.232884e+03 4.208345e+02 2.291910e+03 4.006650e+03  # 
3.803000e+03 9.720000e+02 5.123264e+02 1.782840e+05 8.643035e-05 5.425117e+02 2.385685e+03 4.180483e+02 2.298141e+03 4.179492e+03  # 
4.000000e+03 9.720000e+02 4.195116e+02 1.569620e+05 4.804845e-04 4.473305e+02 2.552101e+03 4.027643e+02 2.304062e+03 4.354352e+03  # 
6.000000e+01 1.029000e+03 1.115476e+03 2.614154e+05 3.212863e-04 8.264076e+02 -2.914286e+02 4.377443e+02 2.242236e+03 1.994555e+03  # 
2.570000e+02 1.029000e+03 1.113644e+03 2.612758e+05 4.685030e-04 8.270748e+02 -2.097640e+02 4.383606e+02 2.244977e+03 2.010195e+03  # 
4.540000e+02 1.029000e+03 1.109931e+03 2.616145e+05 3.018255e-04 8.286067e+02 -9.056919e+01 4.390913e+02 2.251074e+03 2.044748e+03  # 
6.510000e+02 1.029000e+03 1.103275e+03 2.620436e+05 3.054292e-04 8.303249e+02 3.903656e+01 4.402571e+02 2.259265e+03 2.095975e+03  # 
8.480000e+02 1.029000e+03 1.094216e+03 2.627757e+05 6.935870e-04 8.319039e+02 1.735860e+02 4.412457e+02 2.269817e+03 2.163022e+03  # 
1.045000e+03 1.029000e+03 1.083037e+03 2.638178e+05 9.095817e-04 8.333923e+02 3.113593e+02 4.420431e+02 2.282198e+03 2.244406e+03  # 
1.242000e+03 1.029000e+03 1.070250e+03 2.652263e+05 8.198405e-04 8.347266e+02 4.513325e+02 4.425120e+02 2.295257e+03 2.338590e+03  # 
1.439000e+03 1.029000e+03 1.054658e+03 2.663958e+05 7.466819e-04 8.358823e+02 5.928451e+02 4.431439e+02 2.307730e+03 2.443476e+03  # 
1.636000e+03 1.029000e+03 1.035877e+03 2.670616e+05 8.603758e-04 8.368009e+02 7.353231e+02 4.439620e+02 2.319914e+03 2.557998e+03  # 
1.833000e+03 1.029000e+03 1.014867e+03 2.674426e+05 3.405998e-04 8.374886e+02 8.788178e+02 4.446261e+02 2.331492e+03 2.681511e+03  # 
2.030000e+03 1.029000e+03 9.907011e+02 2.671412e+05 6.377638e-04 8.376772e+02 1.023404e+03 4.453323e+02 2.342293e+03 2.812833e+03  # 
2.227000e+03 1.029000e+03 9.640598e+02 2.662945e+05 3.827317e-04 8.371918e+02 1.168868e+03 4.458873e+02 2.352896e+03 2.951273e+03  # 
2.424000e+03 1.029000e+03 9.333206e+02 2.642899e+05 8.943096e-04 8.355630e+02 1.315178e+03 4.465532e+02 2.362439e+03 3.095600e+03  # 
2.621000e+03 1.029000e+03 9.012536e+02 2.619338e+05 7.712670e-04 8.323040e+02 1.461848e+03 4.468059e+02 2.371949e+03 3.245739e+03  # 
2.818000e+03 1.029000e+03 8.633069e+02 2.577473e+05 8.097645e-04 8.253567e+02 1.609294e+03 4.472686e+02 2.380311e+03 3.400171e+03  # 
3.015000e+03 1.029000e+03 8.222764e+02 2.525103e+05 8.794988e-04 8.121121e+02 1.757103e+03 4.474774e+02 2.388463e+03 3.558888e+03  # 
3.212000e+03 1.029000e+03 7.743498e+02 2.450533e+05 3.371634e-05 7.864387e+02 1.905648e+03 4.477344e+02 2.395836e+03 3.721015e+03  # 
3.409000e+03 1.029000e+03 7.206880e+02 2.356594e+05 6.278402e-04 7.459681e+02 2.054749e+03 4.477591e+02 2.402893e+03 3.886366e+03  # 
3.606000e+03 1.029000e+03 6.606297e+02 2.240634e+05 7.498412e-04 6.921324e+02 2.204489e+03 4.473359e+02 2.409749e+03 4.054587e+03  # 
3.803000e+03 1.029000e+03 5.913266e+02 2.093564e+05 2.393221e-04 6.247758e+02 2.355575e+03 4.460993e+02 2.416197e+03 4.225226e+03  # 
4.000000e+03 1.029000e+03 5.087849e+02 1.901877e+05 8.605812e-04 5.412071e+02 2.510553e+03 4.417486e+02 2.422404e+03 4.398072e+03  # 
6.000000e+01 1.086000e+03 1.168487e+03 2.911712e+05 8.881572e-04 8.736419e+02 -2.984372e+02 4.631901e+02 2.357217e+03 2.095193e+03  # 
2.570000e+02 1.086000e+03 1.167122e+03 2.912463e+05 3.685733e-04 8.742681e+02 -2.229645e+02 4.635835e+02 2.360209e+03 2.110502e+03  # 
4.540000e+02 1.086000e+03 1.162987e+03 2.913047e+05 1.868056e-04 8.757410e+02 -1.081166e+02 4.645646e+02 2.365583e+03 2.143045e+03  # 
6.510000e+02 1.086000e+03 1.156796e+03 2.917992e+05 6.150215e-04 8.774884e+02 1.919456e+01 4.655884e+02 2.373685e+03 2.192344e+03  # 
8.480000e+02 1.086000e+03 1.148119e+03 2.925190e+05 3.315000e-04 8.791027e+02 1.521815e+02 4.665160e+02 2.383953e+03 2.256794e+03  # 
1.045000e+03 1.086000e+03 1.137175e+03 2.934614e+05 3.930723e-04 8.806208e+02 2.887896e+02 4.673353e+02 2.396067e+03 2.335116e+03  # 
1.242000e+03 1.086000e+03 1.124173e+03 2.946008e+05 1.727187e-04 8.820028e+02 4.278815e+02 4.680187e+02 2.408857e+03 2.425760e+03  # 
1.439000e+03 1.086000e+03 1.108754e+03 2.956198e+05 5.070531e-04 8.832441e+02 5.687454e+02 4.686541e+02 2.421310e+03 2.527159e+03  # 
1.636000e+03 1.086000e+03 1.090275e+03 2.961897e+05 7.250959e-04 8.842480e+02 7.108020e+02 4.694992e+02 2.433493e+03 2.638097e+03  # 
1.833000e+03 1.086000e+03 1.069966e+03 2.966446e+05 8.705115e-04 8.850478e+02 8.537880e+02 4.701132e+02 2.445517e+03 2.758148e+03  # 
2.030000e+03 1.086000e+03 1.046773e+03 2.964807e+05 3.908412e-04 8.853941e+02 9.978344e+02 4.707529e+02 2.456841e+03 2.886081e+03  # 
2.227000e+03 1.086000e+03 1.020209e+03 2.954368e+05 1.556035e-04 8.851874e+02 1.142944e+03 4.714525e+02 2.467306e+03 3.020873e+03  # 
2.424000e+03 1.086000e+03 9.912096e+02 2.937743e+05 5.370826e-04 8.840966e+02 1.288801e+03 4.719728e+02 2.477693e+03 3.162092e+03  # 
2.621000e+03 1.086000e+03 9.593780e+02 2.912674e+05 5.905742e-04 8.815817e+02 1.435284e+03 4.723784e+02 2.487367e+03 3.308889e+03  # 
2.818000e+03 1.086000e+03 9.226550e+02 2.871773e+05 7.397106e-04 8.762067e+02 1.582511e+03 4.729029e+02 2.496069e+03 3.460293e+03  # 
3.015000e+03 1.086000e+03 8.823944e+02 2.818948e+05 7.086516e-04 8.656153e+02 1.730198e+03 4.732640e+02 2.504418e+03 3.616087e+03  # 
3.212000e+03 1.086000e+03 8.383452e+02 2.752603e+05 8.512267e-04 8.458544e+02 1.878290e+03 4.734295e+02 2.512456e+03 3.775741e+03  # 
3.409000e+03 1.086000e+03 7.868909e+02 2.661089e+05 1.548614e-04 8.110829e+02 2.027171e+03 4.736530e+02 2.519735e+03 3.938530e+03  # 
3.606000e+03 1.086000e+03 7.301615e+02 2.550485e+05 9.988561e-04 7.628743e+02 2.176504e+03 4.735175e+02 2.526849e+03 4.104386e+03  # 
3.803000e+03 1.086000e+03 6.652025e+02 2.410342e+05 3.819539e-04 7.013716e+02 2.326879e+03 4.729499e+02 2.533553e+03 4.272820e+03  # 
4.000000e+03 1.086000e+03 5.904567e+02 2.235216e+05 1.259413e-04 6.267954e+02 2.478952e+03 4.711246e+02 2.540020e+03 4.443611e+03  # 
6.000000e+01 1.143000e+03 1.221282e+03 3.225752e+05 1.950111e-04 9.208964e+02 -3.063707e+02 4.885984e+02 2.471988e+03 2.195599e+03  # 
2.570000e+02 1.143000e+03 1.219739e+03 3.225482e+05 6.099315e-04 9.214936e+02 -2.362157e+02 4.890795e+02 2.474650e+03 2.210028e+03  # 
4.540000e+02 1.143000e+03 1.216183e+03 3.228181e+05 2.215838e-04 9.228701e+02 -1.252649e+02 4.898321e+02 2.480230e+03 2.241631e+03  # 
6.510000e+02 1.143000e+03 1.210073e+03 3.232146e+05 2.609145e-04 9.246694e+02 -2.922649e-01 4.908856e+02 2.487936e+03 2.288837e+03  # 
8.480000e+02 1.143000e+03 1.201338e+03 3.237154e+05 3.403729e-04 9.263129e+02 1.310420e+02 4.919515e+02 2.497596e+03 2.350560e+03  # 
1.045000e+03 1.143000e+03 1.190540e+03 3.245320e+05 2.066983e-04 9.278413e+02 2.664582e+02 4.928266e+02 2.509336e+03 2.425992e+03  # 
1.242000e+03 1.143000e+03 1.177572e+03 3.254566e+05 6.751697e-04 9.293048e+02 4.046741e+02 4.935709e+02 2.521975e+03 2.513471e+03  # 
1.439000e+03 1.143000e+03 1.162316e+03 3.263518e+05 8.693213e-04 9.305581e+02 5.448312e+02 4.942773e+02 2.534462e+03 2.611643e+03  # 
1.636000e+03 1.143000e+03 1.145417e+03 3.273453e+05 7.418842e-04 9.316703e+02 6.864473e+02 4.947384e+02 2.547145e+03 2.719802e+03  # 
1.833000e+03 1.143000e+03 1.124420e+03 3.272964e+05 8.362369e-04 9.325457e+02 8.289449e+02 4.956622e+02 2.558992e+03 2.835996e+03  # 
2.030000e+03 1.143000e+03 1.102027e+03 3.272159e+05 4.403494e-04 9.330935e+02 9.725103e+02 4.962547e+02 2.570680e+03 2.960587e+03  # 
2.227000e+03 1.143000e+03 1.076634e+03 3.263702e+05 3.275623e-04 9.331298e+02 1.117128e+03 4.968640e+02 2.581657e+03 3.092214e+03  # 
2.424000e+03 1.143000e+03 1.047464e+03 3.244145e+05 4.554422e-04 9.323414e+02 1.262734e+03 4.976231e+02 2.591798e+03 3.229959e+03  # 
2.621000e+03 1.143000e+03 1.016135e+03 3.218240e+05 1.065101e-04 9.304491e+02 1.408982e+03 4.980873e+02 2.601913e+03 3.373562e+03  # 
2.818000e+03 1.143000e+03 9.818863e+02 3.182935e+05 8.403738e-04 9.264469e+02 1.555782e+03 4.984530e+02 2.611368e+03 3.522269e+03  # 
3.015000e+03 1.143000e+03 9.422627e+02 3.128989e+05 2.267518e-04 9.180513e+02 1.703343e+03 4.989733e+02 2.619841e+03 3.675116e+03  # 
3.212000e+03 1.143000e+03 8.990108e+02 3.061963e+05 5.360985e-04 9.018428e+02 1.851332e+03 4.993093e+02 2.628030e+03 3.832021e+03  # 
3.409000e+03 1.143000e+03 8.511200e+02 2.977987e+05 8.204817e-04 8.733074e+02 1.999776e+03 4.994963e+02 2.635864e+03 3.992455e+03  # 
3.606000e+03 1.143000e+03 7.971280e+02 2.871192e+05 2.886827e-04 8.304179e+02 2.148891e+03 4.995569e+02 2.643224e+03 4.155937e+03  # 
3.803000e+03 1.143000e+03 7.366312e+02 2.740148e+05 1.852306e-04 7.750064e+02 2.298667e+03 4.993198e+02 2.650256e+03 4.322188e+03  # 
4.000000e+03 1.143000e+03 6.671809e+02 2.575506e+05 8.371435e-05 7.069274e+02 2.449595e+03 4.984598e+02 2.656977e+03 4.490902e+03  # 
6.000000e+01 1.200000e+03 1.273721e+03 3.555492e+05 7.704951e-04 9.681193e+02 -3.151213e+02 5.140761e+02 2.586422e+03 2.295647e+03  # 
2.570000e+02 1.200000e+03 1.271901e+03 3.553511e+05 7.347106e-04 9.687263e+02 -2.494779e+02 5.146773e+02 2.588678e+03 2.309159e+03  # 
4.540000e+02 1.200000e+03 1.268500e+03 3.556214e+05 6.379002e-04 9.700544e+02 -1.422550e+02 5.153737e+02 2.594101e+03 2.339542e+03  # 
6.510000e+02 1.200000e+03 1.262178e+03 3.557747e+05 6.533964e-04 9.718922e+02 -1.964504e+01 5.165682e+02 2.601219e+03 2.384605e+03  # 
8.480000e+02 1.200000e+03 1.254484e+03 3.566391e+05 1.160081e-04 9.734973e+02 1.102111e+02 5.173088e+02 2.611230e+03 2.444738e+03  # 
1.045000e+03 1.200000e+03 1.243658e+03 3.572049e+05 3.654863e-04 9.751304e+02 2.444489e+02 5.182598e+02 2.622381e+03 2.517266e+03  # 
1.242000e+03 1.200000e+03 1.230840e+03 3.579921e+05 4.175039e-04 9.766150e+02 3.817324e+02 5.190714e+02 2.634861e+03 2.601846e+03  # 
1.439000e+03 1.200000e+03 1.216314e+03 3.589942e+05 9.763566e-04 9.778847e+02 5.211650e+02 5.196472e+02 2.647753e+03 2.697305e+03  # 
1.636000e+03 1.200000e+03 1.199331e+03 3.597363e+05 6.912129e-04 9.790668e+02 6.622361e+02 5.202595e+02 2.660196e+03 2.802079e+03  # 
1.833000e+03 1.200000e+03 1.179218e+03 3.598083e+05 6.049815e-04 9.800139e+02 8.042942e+02 5.210748e+02 2.672320e+03 2.915243e+03  # 
2.030000e+03 1.200000e+03 1.156764e+03 3.594672e+05 4.278912e-04 9.807167e+02 9.473988e+02 5.218235e+02 2.684012e+03 3.036347e+03  # 
2.227000e+03 1.200000e+03 1.131330e+03 3.583695e+05 7.146664e-04 9.809183e+02 1.091602e+03 5.225950e+02 2.695043e+03 3.164579e+03  # 
2.424000e+03 1.200000e+03 1.103682e+03 3.567280e+05 4.830820e-04 9.804941e+02 1.236741e+03 5.231763e+02 2.705751e+03 3.299431e+03  # 
2.621000e+03 1.200000e+03 1.072727e+03 3.540359e+05 7.012960e-04 9.790176e+02 1.382703e+03 5.237888e+02 2.716017e+03 3.439927e+03  # 
2.818000e+03 1.200000e+03 1.039611e+03 3.506465e+05 6.718571e-04 9.759378e+02 1.529240e+03 5.241447e+02 2.725923e+03 3.585774e+03  # 
3.015000e+03 1.200000e+03 1.002086e+03 3.456743e+05 7.408469e-04 9.695476e+02 1.676444e+03 5.245970e+02 2.734949e+03 3.735990e+03  # 
3.212000e+03 1.200000e+03 9.592939e+02 3.387648e+05 6.873333e-04 9.563813e+02 1.824378e+03 5.251471e+02 2.743183e+03 3.890093e+03  # 
3.409000e+03 1.200000e+03 9.136991e+02 3.307617e+05 8.186196e-04 9.329629e+02 1.972546e+03 5.253444e+02 2.751366e+03 4.048067e+03  # 
3.606000e+03 1.200000e+03 8.616615e+02 3.202962e+05 1.567906e-04 8.948890e+02 2.121447e+03 5.255670e+02 2.759005e+03 4.209198e+03  # 
3.803000e+03 1.200000e+03 8.042331e+02 3.076895e+05 6.428164e-04 8.443551e+02 2.270916e+03 5.255361e+02 2.766275e+03 4.373214e+03  # 
4.000000e+03 1.200000e+03 7.399278e+02 2.923698e+05 2.288561e-04 7.826295e+02 2.421097e+03 5.250864e+02 2.773327e+03 4.539878e+03  # 


# mt=1.715000e+02 tanb=5.000000e+01
#     m0     m12   mu    m3sq   fracDiff   
6.000000e+01 6.000000e+01 6.752685e+01 -4.135463e+01 3.891496e-04 1.217107e+01 3.561445e+01 4.592391e+00 1.579823e+02 1.557374e+02  # [ A0 tachyon m3sq-problem Higgs potential ufb ]
2.570000e+02 6.000000e+01 7.077509e+01 6.365368e+02 7.931927e-04 2.153564e+01 1.714835e+02 1.147906e+01 1.805129e+02 2.911022e+02  # 
4.540000e+02 6.000000e+01 7.349245e+01 1.115325e+03 4.522623e-04 2.282554e+01 3.151586e+02 1.241963e+01 1.853035e+02 4.678089e+02  # 
6.510000e+02 6.000000e+01 5.610423e+01 1.304251e+03 6.924526e-04 1.819927e+01 4.619289e+02 8.881155e+00 1.879739e+02 6.552044e+02  # 
8.480000e+02 6.000000e+01 -7.036527e+01 2.444380e+03 2.038830e-04 2.281575e+01 6.014797e+02 1.232142e+01 1.898936e+02 8.460670e+02  # [ MuSqWrongsign ]
1.045000e+03 6.000000e+01 -1.498575e+02 5.952084e+03 8.244216e-04 3.760611e+01 7.359123e+02 2.112535e+01 1.916724e+02 1.038377e+03  # [ MuSqWrongsign ]
1.242000e+03 6.000000e+01 -2.204733e+02 1.022300e+04 3.568581e-04 4.295202e+01 8.783416e+02 2.276403e+01 1.930108e+02 1.231474e+03  # [ MuSqWrongsign ]
1.439000e+03 6.000000e+01 -2.911857e+02 1.549822e+04 4.913881e-04 4.559754e+01 1.022489e+03 2.337179e+01 1.939926e+02 1.425048e+03  # [ MuSqWrongsign ]
1.636000e+03 6.000000e+01 -3.631418e+02 2.185813e+04 4.670353e-04 4.714240e+01 1.167418e+03 2.369818e+01 1.947387e+02 1.618937e+03  # [ MuSqWrongsign ]
1.833000e+03 6.000000e+01 -4.362250e+02 2.932307e+04 8.956593e-04 4.815069e+01 1.312829e+03 2.391183e+01 1.953237e+02 1.813048e+03  # [ MuSqWrongsign ]
2.030000e+03 6.000000e+01 -5.106859e+02 3.795644e+04 3.905749e-04 4.886866e+01 1.458608e+03 2.406989e+01 1.957947e+02 2.007322e+03  # [ MuSqWrongsign ]
2.227000e+03 6.000000e+01 -5.866046e+02 4.781155e+04 2.951689e-04 4.940783e+01 1.604734e+03 2.419881e+01 1.961825e+02 2.201717e+03  # [ MuSqWrongsign ]
2.424000e+03 6.000000e+01 -6.630453e+02 5.881094e+04 8.062606e-04 4.983270e+01 1.750949e+03 2.429953e+01 1.965183e+02 2.396211e+03  # [ MuSqWrongsign ]
2.621000e+03 6.000000e+01 -7.407677e+02 7.109062e+04 3.095262e-04 5.018162e+01 1.897431e+03 2.438815e+01 1.968005e+02 2.590782e+03  # [ MuSqWrongsign ]
2.818000e+03 6.000000e+01 -8.194261e+02 8.463633e+04 2.735023e-04 5.047298e+01 2.044081e+03 2.446579e+01 1.970473e+02 2.785418e+03  # [ MuSqWrongsign ]
3.015000e+03 6.000000e+01 -8.990566e+02 9.949068e+04 3.166111e-04 5.072170e+01 2.190927e+03 2.453648e+01 1.972617e+02 2.980102e+03  # [ MuSqWrongsign ]
3.212000e+03 6.000000e+01 -9.794228e+02 1.156463e+05 3.969058e-04 5.093956e+01 2.337894e+03 2.459931e+01 1.974511e+02 3.174842e+03  # [ MuSqWrongsign ]
3.409000e+03 6.000000e+01 -1.060164e+03 1.330691e+05 9.882065e-04 5.112975e+01 2.484841e+03 2.465188e+01 1.976345e+02 3.369609e+03  # [ MuSqWrongsign ]
3.606000e+03 6.000000e+01 -1.142712e+03 1.520509e+05 1.818059e-04 5.130402e+01 2.632316e+03 2.471179e+01 1.977666e+02 3.564424e+03  # [ MuSqWrongsign ]
3.803000e+03 6.000000e+01 -1.224789e+03 1.721697e+05 6.670939e-04 5.145917e+01 2.779516e+03 2.475622e+01 1.979099e+02 3.759265e+03  # [ MuSqWrongsign ]
4.000000e+03 6.000000e+01 -1.307933e+03 1.937729e+05 7.403923e-04 5.160060e+01 2.926964e+03 2.480135e+01 1.980325e+02 3.954119e+03  # [ MuSqWrongsign ]
6.000000e+01 1.170000e+02 1.577252e+02 4.015076e+02 3.827527e-04 6.323191e+01 1.284318e+01 3.969545e+01 3.080655e+02 2.882279e+02  # [ stau tachyon ]
2.570000e+02 1.170000e+02 1.524113e+02 2.712330e+03 2.272511e-04 6.903559e+01 1.259895e+02 4.043043e+01 3.194832e+02 3.724003e+02  # 
4.540000e+02 1.170000e+02 1.479065e+02 3.504901e+03 8.328469e-04 6.928441e+01 2.814040e+02 4.066497e+01 3.284064e+02 5.201103e+02  # 
6.510000e+02 1.170000e+02 1.376306e+02 4.155123e+03 4.459816e-04 6.773422e+01 4.280880e+02 4.013099e+01 3.344294e+02 6.920605e+02  # 
8.480000e+02 1.170000e+02 1.152956e+02 4.368936e+03 6.153224e-04 6.161477e+01 5.752936e+02 3.733375e+01 3.388259e+02 8.741377e+02  # 
1.045000e+03 1.170000e+02 7.218241e+01 3.772443e+03 6.182230e-04 4.304697e+01 7.309753e+02 2.526287e+01 3.425553e+02 1.061092e+03  # 
1.242000e+03 1.170000e+02 -1.271511e+02 7.782570e+03 2.273630e-04 6.688875e+01 8.612088e+02 3.987767e+01 3.442446e+02 1.250369e+03  # [ MuSqWrongsign ]
1.439000e+03 1.170000e+02 -2.204239e+02 1.472610e+04 2.865504e-04 8.481037e+01 1.001173e+03 4.572198e+01 3.457915e+02 1.441276e+03  # [ MuSqWrongsign ]
1.636000e+03 1.170000e+02 -2.991167e+02 2.213065e+04 8.186378e-04 9.063046e+01 1.146071e+03 4.706014e+01 3.472484e+02 1.633236e+03  # [ MuSqWrongsign ]
1.833000e+03 1.170000e+02 -3.747233e+02 3.048187e+04 8.261245e-04 9.356757e+01 1.292011e+03 4.772134e+01 3.484919e+02 1.825888e+03  # [ MuSqWrongsign ]
2.030000e+03 1.170000e+02 -4.492975e+02 3.986446e+04 6.956391e-04 9.537415e+01 1.438396e+03 4.813667e+01 3.495696e+02 2.019033e+03  # [ MuSqWrongsign ]
2.227000e+03 1.170000e+02 -5.244943e+02 5.042956e+04 8.831535e-04 9.662445e+01 1.585213e+03 4.845080e+01 3.504940e+02 2.212533e+03  # [ MuSqWrongsign ]
2.424000e+03 1.170000e+02 -5.996198e+02 6.208722e+04 1.903048e-04 9.755924e+01 1.732162e+03 4.868675e+01 3.513170e+02 2.406310e+03  # [ MuSqWrongsign ]
2.621000e+03 1.170000e+02 -6.759728e+02 7.503314e+04 2.017445e-04 9.829425e+01 1.879457e+03 4.889484e+01 3.520314e+02 2.600295e+03  # [ MuSqWrongsign ]
2.818000e+03 1.170000e+02 -7.531417e+02 8.922444e+04 6.644465e-04 9.890574e+01 2.026983e+03 4.907604e+01 3.526475e+02 2.794455e+03  # [ MuSqWrongsign ]
3.015000e+03 1.170000e+02 -8.295470e+02 1.044451e+05 9.438525e-04 9.940350e+01 2.174240e+03 4.920661e+01 3.532808e+02 2.988743e+03  # [ MuSqWrongsign ]
3.212000e+03 1.170000e+02 -9.082313e+02 1.211828e+05 1.468284e-04 9.984971e+01 2.322099e+03 4.935293e+01 3.537741e+02 3.183152e+03  # [ MuSqWrongsign ]
3.409000e+03 1.170000e+02 -9.878408e+02 1.392751e+05 7.905175e-04 1.002416e+02 2.470170e+03 4.949010e+01 3.542145e+02 3.377657e+03  # [ MuSqWrongsign ]
3.606000e+03 1.170000e+02 -1.065887e+03 1.582547e+05 9.317937e-04 1.005799e+02 2.617679e+03 4.957557e+01 3.547081e+02 3.572232e+03  # [ MuSqWrongsign ]
3.803000e+03 1.170000e+02 -1.147004e+03 1.790516e+05 4.045050e-04 1.008945e+02 2.766054e+03 4.969724e+01 3.550681e+02 3.766884e+03  # [ MuSqWrongsign ]
4.000000e+03 1.170000e+02 -1.227322e+03 2.008817e+05 3.536241e-04 1.011817e+02 2.914111e+03 4.978685e+01 3.554393e+02 3.961597e+03  # [ MuSqWrongsign ]
6.000000e+01 1.740000e+02 2.333428e+02 1.012075e+03 2.066974e-04 1.104461e+02 4.254093e+00 6.569305e+01 4.581486e+02 4.238973e+02  # [ stau tachyon ]
2.570000e+02 1.740000e+02 2.246257e+02 6.290954e+03 7.613085e-04 1.174729e+02 8.620202e+01 6.582774e+01 4.500733e+02 4.686148e+02  # 
4.540000e+02 1.740000e+02 2.171375e+02 7.213755e+03 4.684519e-04 1.176692e+02 2.496002e+02 6.620428e+01 4.614163e+02 5.919495e+02  # 
6.510000e+02 1.740000e+02 2.049797e+02 8.096967e+03 7.670914e-04 1.165747e+02 3.987314e+02 6.623770e+01 4.698795e+02 7.461198e+02  # 
8.480000e+02 1.740000e+02 1.853649e+02 8.604466e+03 5.222175e-04 1.128743e+02 5.455391e+02 6.558971e+01 4.762868e+02 9.163844e+02  # 
1.045000e+03 1.740000e+02 1.533472e+02 8.405784e+03 7.320477e-04 1.029157e+02 6.935966e+02 6.295492e+01 4.812983e+02 1.095308e+03  # 
1.242000e+03 1.740000e+02 1.012560e+02 7.034679e+03 5.123761e-04 7.620073e+01 8.511820e+02 5.046877e+01 4.855710e+02 1.279269e+03  # 
1.439000e+03 1.740000e+02 -1.145980e+02 9.793330e+03 4.010780e-04 8.500381e+01 9.907894e+02 5.558216e+01 4.886031e+02 1.466090e+03  # [ MuSqWrongsign ]
1.636000e+03 1.740000e+02 -2.306270e+02 2.019832e+04 9.544198e-04 1.261580e+02 1.122764e+03 6.909990e+01 4.907648e+02 1.654800e+03  # [ MuSqWrongsign ]
1.833000e+03 1.740000e+02 -3.167091e+02 3.001593e+04 3.915639e-04 1.357957e+02 1.267329e+03 7.100529e+01 4.928040e+02 1.844979e+03  # [ MuSqWrongsign ]
2.030000e+03 1.740000e+02 -3.957432e+02 4.051335e+04 3.330482e-04 1.400415e+02 1.413294e+03 7.187485e+01 4.946184e+02 2.036164e+03  # [ MuSqWrongsign ]
2.227000e+03 1.740000e+02 -4.720205e+02 5.194182e+04 7.272678e-04 1.425102e+02 1.559781e+03 7.241221e+01 4.962480e+02 2.228081e+03  # [ MuSqWrongsign ]
2.424000e+03 1.740000e+02 -5.481905e+02 6.453287e+04 4.429088e-04 1.441991e+02 1.706779e+03 7.282524e+01 4.976482e+02 2.420545e+03  # [ MuSqWrongsign ]
2.621000e+03 1.740000e+02 -6.244909e+02 7.830326e+04 7.785660e-04 1.454645e+02 1.854120e+03 7.316237e+01 4.988647e+02 2.613438e+03  # [ MuSqWrongsign ]
2.818000e+03 1.740000e+02 -6.999604e+02 9.310653e+04 5.602271e-04 1.464410e+02 2.001421e+03 7.341733e+01 5.000302e+02 2.806668e+03  # [ MuSqWrongsign ]
3.015000e+03 1.740000e+02 -7.764361e+02 1.092254e+05 2.178162e-04 1.472586e+02 2.149058e+03 7.365162e+01 5.010419e+02 3.000170e+03  # [ MuSqWrongsign ]
3.212000e+03 1.740000e+02 -8.537603e+02 1.266481e+05 4.140514e-04 1.479472e+02 2.296941e+03 7.387193e+01 5.019496e+02 3.193890e+03  # [ MuSqWrongsign ]
3.409000e+03 1.740000e+02 -9.309592e+02 1.452022e+05 4.976595e-04 1.485473e+02 2.444796e+03 7.405119e+01 5.028036e+02 3.387798e+03  # [ MuSqWrongsign ]
3.606000e+03 1.740000e+02 -1.009289e+03 1.651707e+05 1.543909e-04 1.490782e+02 2.592933e+03 7.422950e+01 5.035660e+02 3.581857e+03  # [ MuSqWrongsign ]
3.803000e+03 1.740000e+02 -1.087976e+03 1.864020e+05 4.596517e-04 1.495562e+02 2.741138e+03 7.438944e+01 5.042729e+02 3.776049e+03  # [ MuSqWrongsign ]
4.000000e+03 1.740000e+02 -1.167643e+03 2.090309e+05 8.634069e-04 1.500000e+02 2.889602e+03 7.454860e+01 5.048894e+02 3.970359e+03  # [ MuSqWrongsign ]
6.000000e+01 2.310000e+02 3.040381e+02 1.795006e+03 2.846325e-04 1.560668e+02 -1.497919e+01 8.954710e+01 6.082370e+02 5.605205e+02  # [ stau tachyon ]
2.570000e+02 2.310000e+02 2.927174e+02 1.152737e+04 9.686587e-04 1.655225e+02 5.091062e+01 9.039523e+01 5.765045e+02 5.703342e+02  # 
4.540000e+02 2.310000e+02 2.843219e+02 1.246755e+04 6.980967e-04 1.660084e+02 2.192764e+02 9.088995e+01 5.895444e+02 6.754524e+02  # 
6.510000e+02 2.310000e+02 2.712510e+02 1.348281e+04 2.069117e-04 1.654358e+02 3.700389e+02 9.119219e+01 5.999243e+02 8.130561e+02  # 
8.480000e+02 2.310000e+02 2.523392e+02 1.420173e+04 6.907088e-04 1.631142e+02 5.173724e+02 9.115956e+01 6.080983e+02 9.706079e+02  # 
1.045000e+03 2.310000e+02 2.250579e+02 1.431767e+04 6.026211e-04 1.572163e+02 6.643078e+02 9.047605e+01 6.146765e+02 1.140162e+03  # 
1.242000e+03 2.310000e+02 1.848684e+02 1.344662e+04 9.417615e-04 1.425639e+02 8.129674e+02 8.787162e+01 6.200844e+02 1.317127e+03  # 
1.439000e+03 2.310000e+02 1.238697e+02 1.097162e+04 9.790264e-04 1.055691e+02 9.724121e+02 7.448956e+01 6.248060e+02 1.498909e+03  # 
1.636000e+03 2.310000e+02 -1.086633e+02 1.215663e+04 4.682909e-04 9.440092e+01 1.124402e+03 6.789164e+01 6.286012e+02 1.683733e+03  # [ MuSqWrongsign ]
1.833000e+03 2.310000e+02 -2.467360e+02 2.681116e+04 2.169950e-04 1.668828e+02 1.244166e+03 9.294363e+01 6.311558e+02 1.870510e+03  # [ MuSqWrongsign ]
2.030000e+03 2.310000e+02 -3.392540e+02 3.926652e+04 1.875835e-04 1.811621e+02 1.388238e+03 9.526360e+01 6.336931e+02 2.059046e+03  # [ MuSqWrongsign ]
2.227000e+03 2.310000e+02 -4.227552e+02 5.222415e+04 3.586041e-04 1.867745e+02 1.534249e+03 9.630935e+01 6.359278e+02 2.248797e+03  # [ MuSqWrongsign ]
2.424000e+03 2.310000e+02 -5.012875e+02 6.587314e+04 7.789335e-04 1.898412e+02 1.680777e+03 9.693518e+01 6.380000e+02 2.439479e+03  # [ MuSqWrongsign ]
2.621000e+03 2.310000e+02 -5.789477e+02 8.066446e+04 1.788192e-04 1.918977e+02 1.827861e+03 9.741890e+01 6.398161e+02 2.630862e+03  # [ MuSqWrongsign ]
2.818000e+03 2.310000e+02 -6.567262e+02 9.669951e+04 8.710020e-04 1.934284e+02 1.975417e+03 9.783778e+01 6.413930e+02 2.822800e+03  # [ MuSqWrongsign ]
3.015000e+03 2.310000e+02 -7.326727e+02 1.136258e+05 4.865634e-04 1.946112e+02 2.122846e+03 9.814030e+01 6.429291e+02 3.015200e+03  # [ MuSqWrongsign ]
3.212000e+03 2.310000e+02 -8.098050e+02 1.319623e+05 1.673106e-04 1.955984e+02 2.270712e+03 9.843730e+01 6.442678e+02 3.207960e+03  # [ MuSqWrongsign ]
3.409000e+03 2.310000e+02 -8.867486e+02 1.514299e+05 4.731130e-04 1.964374e+02 2.418632e+03 9.869033e+01 6.455139e+02 3.401026e+03  # [ MuSqWrongsign ]
3.606000e+03 2.310000e+02 -9.651791e+02 1.724071e+05 9.879282e-04 1.971834e+02 2.566989e+03 9.895416e+01 6.465878e+02 3.594344e+03  # [ MuSqWrongsign ]
3.803000e+03 2.310000e+02 -1.042078e+03 1.942412e+05 5.569989e-04 1.978291e+02 2.714968e+03 9.913970e+01 6.476973e+02 3.787882e+03  # [ MuSqWrongsign ]
4.000000e+03 2.310000e+02 -1.120293e+03 2.175717e+05 1.246461e-04 1.984242e+02 2.863306e+03 9.933498e+01 6.486692e+02 3.981602e+03  # [ MuSqWrongsign ]
6.000000e+01 2.880000e+02 3.718599e+02 2.750229e+03 9.855752e-05 2.006789e+02 -4.215374e+01 1.128360e+02 7.583217e+02 6.974957e+02  # [ stau tachyon ]
2.570000e+02 2.880000e+02 3.581492e+02 1.846121e+04 9.973014e-04 2.132388e+02 1.948520e+01 1.147535e+02 7.014798e+02 6.741606e+02  # 
4.540000e+02 2.880000e+02 3.494824e+02 1.933911e+04 2.899728e-04 2.139923e+02 1.903834e+02 1.153846e+02 7.144562e+02 7.656372e+02  # 
6.510000e+02 2.880000e+02 3.362645e+02 2.041015e+04 3.962057e-04 2.138996e+02 3.420310e+02 1.158240e+02 7.263999e+02 8.890340e+02  # 
8.480000e+02 2.880000e+02 3.177121e+02 2.126115e+04 3.829237e-04 2.125124e+02 4.896990e+02 1.160784e+02 7.359942e+02 1.034280e+03  # 
1.045000e+03 2.880000e+02 2.927481e+02 2.160077e+04 7.218537e-04 2.088212e+02 6.365401e+02 1.159777e+02 7.439729e+02 1.194020e+03  # 
1.242000e+03 2.880000e+02 2.582224e+02 2.107158e+04 8.479462e-04 1.999520e+02 7.838256e+02 1.152364e+02 7.505839e+02 1.363263e+03  # 
1.439000e+03 2.880000e+02 2.104306e+02 1.926706e+04 5.752743e-05 1.787711e+02 9.332189e+02 1.124039e+02 7.562554e+02 1.538956e+03  # 
1.636000e+03 2.880000e+02 1.398505e+02 1.530742e+04 1.786691e-04 1.286162e+02 1.096356e+03 9.623923e+01 7.613014e+02 1.719138e+03  # 
1.833000e+03 2.880000e+02 -1.164984e+02 1.590391e+04 1.879120e-04 1.089532e+02 1.254512e+03 8.406388e+01 7.655409e+02 1.902343e+03  # [ MuSqWrongsign ]
2.030000e+03 2.880000e+02 -2.680032e+02 3.483810e+04 4.410171e-04 2.071780e+02 1.365458e+03 1.172517e+02 7.684338e+02 2.087507e+03  # [ MuSqWrongsign ]
2.227000e+03 2.880000e+02 -3.659981e+02 5.012254e+04 1.700657e-04 2.267847e+02 1.509166e+03 1.198247e+02 7.713504e+02 2.274591e+03  # [ MuSqWrongsign ]
2.424000e+03 2.880000e+02 -4.527450e+02 6.557068e+04 9.940361e-04 2.337063e+02 1.655040e+03 1.209593e+02 7.739960e+02 2.463038e+03  # [ MuSqWrongsign ]
2.621000e+03 2.880000e+02 -5.355591e+02 8.191224e+04 8.307114e-04 2.373829e+02 1.801886e+03 1.217202e+02 7.763152e+02 2.652526e+03  # [ MuSqWrongsign ]
2.818000e+03 2.880000e+02 -6.141425e+02 9.889528e+04 6.932833e-04 2.397291e+02 1.948882e+03 1.222255e+02 7.785343e+02 2.842868e+03  # [ MuSqWrongsign ]
3.015000e+03 2.880000e+02 -6.925598e+02 1.171352e+05 4.801861e-04 2.414595e+02 2.096382e+03 1.226715e+02 7.805008e+02 3.033867e+03  # [ MuSqWrongsign ]
3.212000e+03 2.880000e+02 -7.706175e+02 1.365729e+05 6.638105e-04 2.428353e+02 2.244168e+03 1.230598e+02 7.822740e+02 3.225410e+03  # [ MuSqWrongsign ]
3.409000e+03 2.880000e+02 -8.483107e+02 1.571600e+05 4.979994e-04 2.439629e+02 2.392122e+03 1.233980e+02 7.839204e+02 3.417407e+03  # [ MuSqWrongsign ]
3.606000e+03 2.880000e+02 -9.253504e+02 1.788004e+05 5.006824e-04 2.449354e+02 2.540107e+03 1.236762e+02 7.854620e+02 3.609789e+03  # [ MuSqWrongsign ]
3.803000e+03 2.880000e+02 -1.003116e+03 2.018302e+05 5.726297e-04 2.457876e+02 2.688342e+03 1.239504e+02 7.868652e+02 3.802484e+03  # [ MuSqWrongsign ]
4.000000e+03 2.880000e+02 -1.081283e+03 2.261763e+05 5.982189e-04 2.465437e+02 2.836741e+03 1.242081e+02 7.881691e+02 3.995450e+03  # [ MuSqWrongsign ]
6.000000e+01 3.450000e+02 4.374239e+02 3.867911e+03 1.793423e-04 2.446346e+02 -7.812949e+01 1.358989e+02 9.084064e+02 8.346649e+02  # [ stau tachyon ]
2.570000e+02 3.450000e+02 4.213022e+02 2.705934e+04 2.918638e-04 2.607487e+02 -8.164862e+00 1.391557e+02 8.249641e+02 7.785719e+02  # 
4.540000e+02 3.450000e+02 4.128853e+02 2.786156e+04 6.996765e-04 2.616726e+02 1.629841e+02 1.398620e+02 8.374005e+02 8.597379e+02  # 
6.510000e+02 3.450000e+02 3.996101e+02 2.890371e+04 8.106996e-04 2.619432e+02 3.148917e+02 1.404408e+02 8.500884e+02 9.711579e+02  # 
8.480000e+02 3.450000e+02 3.816184e+02 2.983524e+04 2.550781e-04 2.612393e+02 4.624944e+02 1.408334e+02 8.610264e+02 1.105208e+03  # 
1.045000e+03 3.450000e+02 3.578669e+02 3.031303e+04 5.394166e-04 2.588834e+02 6.092895e+02 1.410146e+02 8.701447e+02 1.255268e+03  # 
1.242000e+03 3.450000e+02 3.270509e+02 3.005862e+04 8.902559e-04 2.533113e+02 7.561477e+02 1.408394e+02 8.779595e+02 1.416578e+03  # 
1.439000e+03 3.450000e+02 2.858118e+02 2.865592e+04 8.495722e-04 2.401971e+02 9.038828e+02 1.399684e+02 8.845943e+02 1.585733e+03  # 
1.636000e+03 3.450000e+02 2.301766e+02 2.560874e+04 2.913502e-04 2.096833e+02 1.054359e+03 1.366152e+02 8.904365e+02 1.760564e+03  # 
1.833000e+03 3.450000e+02 1.492291e+02 1.971979e+04 7.518833e-04 1.440913e+02 1.224249e+03 1.145502e+02 8.957566e+02 1.939567e+03  # 
2.030000e+03 3.450000e+02 -1.415579e+02 2.217902e+04 7.339506e-04 1.375139e+02 1.374321e+03 1.105336e+02 9.001193e+02 2.121399e+03  # [ MuSqWrongsign ]
2.227000e+03 3.450000e+02 -2.938587e+02 4.450664e+04 6.706842e-05 2.474954e+02 1.486620e+03 1.419813e+02 9.033985e+02 2.305261e+03  # [ MuSqWrongsign ]
2.424000e+03 3.450000e+02 -3.964480e+02 6.278015e+04 1.944673e-04 2.727049e+02 1.630160e+03 1.446596e+02 9.066105e+02 2.491084e+03  # [ MuSqWrongsign ]
2.621000e+03 3.450000e+02 -4.862862e+02 8.089380e+04 2.042940e-04 2.809031e+02 1.775963e+03 1.458460e+02 9.095692e+02 2.678362e+03  # [ MuSqWrongsign ]
2.818000e+03 3.450000e+02 -5.709880e+02 9.969929e+04 8.128574e-04 2.850475e+02 1.922717e+03 1.466362e+02 9.122357e+02 2.866776e+03  # [ MuSqWrongsign ]
3.015000e+03 3.450000e+02 -6.520752e+02 1.192462e+05 5.699994e-04 2.876856e+02 2.069886e+03 1.472062e+02 9.147030e+02 3.056121e+03  # [ MuSqWrongsign ]
3.212000e+03 3.450000e+02 -7.320129e+02 1.399150e+05 2.986208e-04 2.896013e+02 2.217465e+03 1.476967e+02 9.169502e+02 3.246215e+03  # [ MuSqWrongsign ]
3.409000e+03 3.450000e+02 -8.112427e+02 1.617563e+05 8.417796e-04 2.911142e+02 2.365347e+03 1.481270e+02 9.190038e+02 3.436931e+03  # [ MuSqWrongsign ]
3.606000e+03 3.450000e+02 -8.893882e+02 1.846047e+05 9.477965e-05 2.923695e+02 2.513313e+03 1.484842e+02 9.209307e+02 3.628176e+03  # [ MuSqWrongsign ]
3.803000e+03 3.450000e+02 -9.676439e+02 2.087299e+05 6.371408e-04 2.934489e+02 2.661505e+03 1.488195e+02 9.227007e+02 3.819860e+03  # [ MuSqWrongsign ]
4.000000e+03 3.450000e+02 -1.045908e+03 2.341340e+05 1.233173e-04 2.943981e+02 2.809860e+03 1.491257e+02 9.243537e+02 4.011920e+03  # [ MuSqWrongsign ]
6.000000e+01 4.020000e+02 5.014552e+02 5.145928e+03 1.910442e-04 2.881541e+02 -1.326304e+02 1.588481e+02 1.058491e+03 9.719463e+02  # [ stau tachyon ]
2.570000e+02 4.020000e+02 4.827446e+02 3.731376e+04 6.740096e-04 3.080988e+02 -3.257176e+01 1.636380e+02 9.471891e+02 8.830916e+02  # 
4.540000e+02 4.020000e+02 4.744955e+02 3.800290e+04 9.829735e-04 3.091405e+02 1.370491e+02 1.644631e+02 9.591857e+02 9.559571e+02  # 
6.510000e+02 4.020000e+02 4.617941e+02 3.902548e+04 5.767719e-04 3.097022e+02 2.884842e+02 1.650425e+02 9.716604e+02 1.057656e+03  # 
8.480000e+02 4.020000e+02 4.444367e+02 3.998793e+04 1.859831e-04 3.095262e+02 4.357973e+02 1.655107e+02 9.839342e+02 1.181720e+03  # 
1.045000e+03 4.020000e+02 4.216169e+02 4.054540e+04 3.949226e-04 3.080796e+02 5.823419e+02 1.658858e+02 9.940364e+02 1.322601e+03  # 
1.242000e+03 4.020000e+02 3.927229e+02 4.044555e+04 7.416714e-04 3.044014e+02 7.289963e+02 1.660104e+02 1.002782e+03 1.475965e+03  # 
1.439000e+03 4.020000e+02 3.557790e+02 3.934369e+04 7.068521e-04 2.959503e+02 8.761747e+02 1.657767e+02 1.010380e+03 1.638437e+03  # 
1.636000e+03 4.020000e+02 3.083364e+02 3.686387e+04 9.394958e-04 2.766479e+02 1.024433e+03 1.646930e+02 1.017078e+03 1.807645e+03  # 
1.833000e+03 4.020000e+02 2.438460e+02 3.216432e+04 6.676486e-04 2.334601e+02 1.176600e+03 1.603265e+02 1.022986e+03 1.981857e+03  # 
2.030000e+03 4.020000e+02 1.528280e+02 2.398228e+04 6.567897e-04 1.523329e+02 1.357574e+03 1.278698e+02 1.028637e+03 2.160011e+03  # 
2.227000e+03 4.020000e+02 -1.708062e+02 3.016670e+04 8.586826e-04 1.699216e+02 1.491503e+03 1.394568e+02 1.033075e+03 2.340713e+03  # [ MuSqWrongsign ]
2.424000e+03 4.020000e+02 -3.229844e+02 5.589709e+04 5.885617e-04 2.880039e+02 1.607628e+03 1.670148e+02 1.036587e+03 2.523468e+03  # [ MuSqWrongsign ]
2.621000e+03 4.020000e+02 -4.291075e+02 7.722078e+04 1.976419e-04 3.188396e+02 1.751100e+03 1.696813e+02 1.040040e+03 2.708203e+03  # [ MuSqWrongsign ]
2.818000e+03 4.020000e+02 -5.219432e+02 9.813867e+04 3.086448e-04 3.283079e+02 1.896898e+03 1.709039e+02 1.043236e+03 2.894439e+03  # [ MuSqWrongsign ]
3.015000e+03 4.020000e+02 -6.086807e+02 1.195427e+05 9.929100e-04 3.328875e+02 2.043630e+03 1.717152e+02 1.046172e+03 3.081878e+03  # [ MuSqWrongsign ]
3.212000e+03 4.020000e+02 -6.921098e+02 1.417514e+05 4.645798e-04 3.357539e+02 2.190906e+03 1.723468e+02 1.048871e+03 3.270303e+03  # [ MuSqWrongsign ]
3.409000e+03 4.020000e+02 -7.733569e+02 1.648718e+05 9.058011e-04 3.378303e+02 2.338513e+03 1.728643e+02 1.051364e+03 3.459547e+03  # [ MuSqWrongsign ]
3.606000e+03 4.020000e+02 -8.535022e+02 1.891115e+05 8.561377e-04 3.394665e+02 2.486405e+03 1.733149e+02 1.053673e+03 3.649477e+03  # [ MuSqWrongsign ]
3.803000e+03 4.020000e+02 -9.328164e+02 2.144642e+05 5.885628e-04 3.408329e+02 2.634491e+03 1.737090e+02 1.055821e+03 3.839989e+03  # [ MuSqWrongsign ]
4.000000e+03 4.020000e+02 -1.011936e+03 2.410606e+05 5.964360e-04 3.420064e+02 2.782787e+03 1.740767e+02 1.057816e+03 4.030995e+03  # [ MuSqWrongsign ]
6.000000e+01 4.590000e+02 5.640761e+02 6.578315e+03 4.940897e-04 3.313735e+02 -1.281128e+02 1.817317e+02 1.208576e+03 1.109298e+03  # [ stau tachyon ]
2.570000e+02 4.590000e+02 5.429345e+02 4.923466e+04 1.792242e-04 3.553474e+02 -5.428313e+01 1.881786e+02 1.068412e+03 9.875595e+02  # 
4.540000e+02 4.590000e+02 5.349154e+02 4.980464e+04 2.351733e-04 3.564664e+02 1.123582e+02 1.890965e+02 1.079721e+03 1.053581e+03  # 
6.510000e+02 4.590000e+02 5.226833e+02 5.076025e+04 5.032994e-04 3.572767e+02 2.628108e+02 1.896935e+02 1.092435e+03 1.147108e+03  # 
8.480000e+02 4.590000e+02 5.056918e+02 5.167994e+04 3.029388e-04 3.574476e+02 4.097453e+02 1.902874e+02 1.104688e+03 1.262306e+03  # 
1.045000e+03 4.590000e+02 4.837397e+02 5.227689e+04 9.110623e-04 3.566397e+02 5.558282e+02 1.907793e+02 1.115951e+03 1.394747e+03  # 
1.242000e+03 4.590000e+02 4.567366e+02 5.233352e+04 8.952437e-04 3.542619e+02 7.021136e+02 1.910204e+02 1.125692e+03 1.540557e+03  # 
1.439000e+03 4.590000e+02 4.224942e+02 5.142372e+04 9.073043e-04 3.486007e+02 8.489767e+02 1.911144e+02 1.134093e+03 1.696323e+03  # 
1.636000e+03 4.590000e+02 3.798194e+02 4.928513e+04 2.843224e-04 3.358571e+02 9.965421e+02 1.907606e+02 1.141583e+03 1.859768e+03  # 
1.833000e+03 4.590000e+02 3.256052e+02 4.542128e+04 7.866001e-04 3.074268e+02 1.145510e+03 1.893569e+02 1.148292e+03 2.029067e+03  # 
2.030000e+03 4.590000e+02 2.535222e+02 3.889467e+04 3.934231e-04 2.509890e+02 1.299806e+03 1.833390e+02 1.154360e+03 2.202888e+03  # 
2.227000e+03 4.590000e+02 1.488021e+02 2.757710e+04 1.986186e-04 1.515819e+02 1.500121e+03 1.326561e+02 1.160166e+03 2.380347e+03  # 
2.424000e+03 4.590000e+02 -2.076647e+02 4.070385e+04 5.985687e-04 2.096579e+02 1.605578e+03 1.715622e+02 1.164539e+03 2.560070e+03  # [ MuSqWrongsign ]
2.621000e+03 4.590000e+02 -3.565765e+02 6.944164e+04 8.326390e-04 3.299370e+02 1.728540e+03 1.923715e+02 1.168283e+03 2.741914e+03  # [ MuSqWrongsign ]
2.818000e+03 4.590000e+02 -4.649590e+02 9.379442e+04 2.093001e-04 3.653749e+02 1.872122e+03 1.949225e+02 1.171930e+03 2.925711e+03  # [ MuSqWrongsign ]
3.015000e+03 4.590000e+02 -5.598113e+02 1.174866e+05 1.195769e-04 3.759215e+02 2.017884e+03 1.961292e+02 1.175344e+03 3.111034e+03  # [ MuSqWrongsign ]
3.212000e+03 4.590000e+02 -6.486973e+02 1.416250e+05 2.440412e-04 3.808740e+02 2.164643e+03 1.969717e+02 1.178489e+03 3.297590e+03  # [ MuSqWrongsign ]
3.409000e+03 4.590000e+02 -7.336903e+02 1.664520e+05 4.285922e-04 3.839360e+02 2.311934e+03 1.976177e+02 1.181416e+03 3.485180e+03  # [ MuSqWrongsign ]
3.606000e+03 4.590000e+02 -8.168299e+02 1.922991e+05 7.692091e-04 3.861479e+02 2.459659e+03 1.981835e+02 1.184099e+03 3.673626e+03  # [ MuSqWrongsign ]
3.803000e+03 4.590000e+02 -8.978430e+02 2.189895e+05 2.664817e-04 3.878861e+02 2.607560e+03 1.986429e+02 1.186642e+03 3.862818e+03  # [ MuSqWrongsign ]
4.000000e+03 4.590000e+02 -9.783143e+02 2.468832e+05 7.281742e-04 3.893370e+02 2.755733e+03 1.990735e+02 1.188991e+03 4.052632e+03  # [ MuSqWrongsign ]
6.000000e+01 5.160000e+02 6.258612e+02 8.176099e+03 4.065300e-04 3.743797e+02 -1.191989e+02 2.045737e+02 1.358660e+03 1.246698e+03  # [ stau tachyon ]
2.570000e+02 5.160000e+02 6.019011e+02 6.277698e+04 3.300430e-04 4.025265e+02 -7.378396e+01 2.128415e+02 1.188532e+03 1.091657e+03  # 
4.540000e+02 5.160000e+02 5.940861e+02 6.321985e+04 6.708727e-04 4.037253e+02 8.882205e+01 2.138325e+02 1.199108e+03 1.151932e+03  # 
6.510000e+02 5.160000e+02 5.822312e+02 6.408251e+04 9.404590e-04 4.046778e+02 2.379010e+02 2.144955e+02 1.211997e+03 1.238538e+03  # 
8.480000e+02 5.160000e+02 5.662571e+02 6.502720e+04 9.347032e-04 4.051343e+02 3.842140e+02 2.150170e+02 1.224547e+03 1.346271e+03  # 
1.045000e+03 5.160000e+02 5.452614e+02 6.564046e+04 3.725770e-04 4.048461e+02 5.296835e+02 2.155775e+02 1.236489e+03 1.470992e+03  # 
1.242000e+03 5.160000e+02 5.190405e+02 6.569584e+04 3.194811e-04 4.033067e+02 6.756016e+02 2.160284e+02 1.246883e+03 1.609430e+03  # 
1.439000e+03 5.160000e+02 4.872285e+02 6.498286e+04 7.495288e-04 3.995153e+02 8.220433e+02 2.162543e+02 1.256142e+03 1.758733e+03  # 
1.636000e+03 5.160000e+02 4.479984e+02 6.310220e+04 2.704171e-04 3.909537e+02 9.692003e+02 2.162504e+02 1.264335e+03 1.916394e+03  # 
1.833000e+03 5.160000e+02 3.994415e+02 5.968460e+04 5.282243e-04 3.716539e+02 1.117258e+03 2.157532e+02 1.271704e+03 2.080631e+03  # 
2.030000e+03 5.160000e+02 3.383852e+02 5.417202e+04 2.148663e-04 3.315829e+02 1.267144e+03 2.138997e+02 1.278405e+03 2.250049e+03  # 
2.227000e+03 5.160000e+02 2.573141e+02 4.532599e+04 1.165580e-04 2.607219e+02 1.425314e+03 2.046294e+02 1.284580e+03 2.423590e+03  # 
2.424000e+03 5.160000e+02 1.362581e+02 2.995543e+04 7.141597e-04 1.409713e+02 1.654362e+03 1.264556e+02 1.290628e+03 2.600557e+03  # 
2.621000e+03 5.160000e+02 -2.477601e+02 5.348560e+04 3.038132e-04 2.526795e+02 1.720341e+03 2.030004e+02 1.294822e+03 2.779408e+03  # [ MuSqWrongsign ]
2.818000e+03 5.160000e+02 -3.923903e+02 8.497206e+04 2.600857e-04 3.727021e+02 1.849349e+03 2.178907e+02 1.298773e+03 2.960492e+03  # [ MuSqWrongsign ]
3.015000e+03 5.160000e+02 -5.023838e+02 1.123545e+05 3.031113e-04 4.121755e+02 1.993073e+03 2.202777e+02 1.302591e+03 3.143480e+03  # [ MuSqWrongsign ]
3.212000e+03 5.160000e+02 -5.995065e+02 1.390041e+05 1.651927e-04 4.237196e+02 2.138898e+03 2.214929e+02 1.306172e+03 3.327989e+03  # [ MuSqWrongsign ]
3.409000e+03 5.160000e+02 -6.898627e+02 1.658412e+05 1.493678e-04 4.289917e+02 2.285649e+03 2.223261e+02 1.309510e+03 3.513758e+03  # [ MuSqWrongsign ]
3.606000e+03 5.160000e+02 -7.770901e+02 1.935312e+05 1.776005e-04 4.322254e+02 2.433049e+03 2.230329e+02 1.312574e+03 3.700571e+03  # [ MuSqWrongsign ]
3.803000e+03 5.160000e+02 -8.613644e+02 2.219857e+05 6.955452e-04 4.345464e+02 2.580778e+03 2.236069e+02 1.315461e+03 3.888291e+03  # [ MuSqWrongsign ]
4.000000e+03 5.160000e+02 -9.436737e+02 2.513309e+05 9.590772e-04 4.363773e+02 2.728756e+03 2.240920e+02 1.318184e+03 4.076787e+03  # [ MuSqWrongsign ]
6.000000e+01 5.730000e+02 6.864356e+02 9.930204e+03 5.755187e-04 4.172297e+02 -1.155521e+02 2.273876e+02 1.508745e+03 1.384131e+03  # [ stau tachyon ]
2.570000e+02 5.730000e+02 6.596363e+02 7.788334e+04 9.082835e-04 4.496641e+02 -9.156338e+01 2.376950e+02 1.308023e+03 1.195149e+03  # 
4.540000e+02 5.730000e+02 6.523182e+02 7.827092e+04 4.911832e-04 4.509232e+02 6.631074e+01 2.386295e+02 1.317638e+03 1.250838e+03  # 
6.510000e+02 5.730000e+02 6.407471e+02 7.900608e+04 5.387077e-04 4.520071e+02 2.137192e+02 2.393797e+02 1.330529e+03 1.331382e+03  # 
8.480000e+02 5.730000e+02 6.253978e+02 7.989909e+04 2.494008e-04 4.526825e+02 3.591577e+02 2.398976e+02 1.343304e+03 1.432446e+03  # 
1.045000e+03 5.730000e+02 6.051185e+02 8.048034e+04 4.133922e-04 4.527496e+02 5.040741e+02 2.405273e+02 1.355230e+03 1.550184e+03  # 
1.242000e+03 5.730000e+02 5.805491e+02 8.066060e+04 2.085916e-04 4.518695e+02 6.493478e+02 2.409570e+02 1.366842e+03 1.682051e+03  # 
1.439000e+03 5.730000e+02 5.500862e+02 7.999809e+04 4.172940e-04 4.492686e+02 7.954246e+02 2.413677e+02 1.376706e+03 1.825001e+03  # 
1.636000e+03 5.730000e+02 5.139449e+02 7.839106e+04 1.742957e-04 4.434827e+02 9.421211e+02 2.415042e+02 1.385699e+03 1.977065e+03  # 
1.833000e+03 5.730000e+02 4.690949e+02 7.525499e+04 8.993049e-04 4.301888e+02 1.089715e+03 2.414614e+02 1.393609e+03 2.136177e+03  # 
2.030000e+03 5.730000e+02 4.144435e+02 7.029290e+04 9.557744e-04 4.014139e+02 1.238400e+03 2.407674e+02 1.400879e+03 2.301092e+03  # 
2.227000e+03 5.730000e+02 3.459088e+02 6.276041e+04 2.513530e-04 3.479605e+02 1.389546e+03 2.381458e+02 1.407581e+03 2.470654e+03  # 
2.424000e+03 5.730000e+02 2.552248e+02 5.115458e+04 1.686580e-04 2.628519e+02 1.555309e+03 2.219639e+02 1.413855e+03 2.644005e+03  # 
2.621000e+03 5.730000e+02 1.158470e+02 3.075173e+04 6.197727e-04 1.212320e+02 1.819711e+03 1.096978e+02 1.420317e+03 2.820674e+03  # 
2.818000e+03 5.730000e+02 -2.900446e+02 6.852298e+04 8.708502e-04 2.979669e+02 1.836653e+03 2.329524e+02 1.424077e+03 2.998670e+03  # [ MuSqWrongsign ]
3.015000e+03 5.730000e+02 -4.309881e+02 1.027748e+05 3.100048e-04 4.169254e+02 1.970131e+03 2.435621e+02 1.428194e+03 3.179107e+03  # [ MuSqWrongsign ]
3.212000e+03 5.730000e+02 -5.420226e+02 1.331792e+05 1.702227e-04 4.593874e+02 2.114052e+03 2.457727e+02 1.432154e+03 3.361392e+03  # [ MuSqWrongsign ]
3.409000e+03 5.730000e+02 -6.406310e+02 1.627243e+05 1.531571e-04 4.717144e+02 2.259934e+03 2.469700e+02 1.435874e+03 3.545183e+03  # [ MuSqWrongsign ]
3.606000e+03 5.730000e+02 -7.333689e+02 1.926227e+05 8.922495e-04 4.772493e+02 2.406770e+03 2.478526e+02 1.439344e+03 3.730232e+03  # [ MuSqWrongsign ]
3.803000e+03 5.730000e+02 -8.209696e+02 2.227526e+05 7.458529e-04 4.805964e+02 2.554081e+03 2.485110e+02 1.442640e+03 3.916371e+03  # [ MuSqWrongsign ]
4.000000e+03 5.730000e+02 -9.069075e+02 2.540409e+05 9.770373e-04 4.830124e+02 2.701899e+03 2.491247e+02 1.445670e+03 4.103411e+03  # [ MuSqWrongsign ]
6.000000e+01 6.300000e+02 7.446957e+02 1.183435e+04 8.594868e-04 4.599623e+02 -1.141909e+02 2.501816e+02 1.658830e+03 1.521588e+03  # [ stau tachyon ]
2.570000e+02 6.300000e+02 7.168057e+02 9.466521e+04 2.761500e-04 4.967572e+02 -1.080880e+02 2.625064e+02 1.427090e+03 1.298508e+03  # 
4.540000e+02 6.300000e+02 7.096689e+02 9.493490e+04 4.909911e-04 4.980891e+02 4.470930e+01 2.634958e+02 1.435905e+03 1.350032e+03  # 
6.510000e+02 6.300000e+02 6.989995e+02 9.567879e+04 9.450241e-04 4.992437e+02 1.901725e+02 2.641082e+02 1.448389e+03 1.425692e+03  # 
8.480000e+02 6.300000e+02 6.838632e+02 9.642001e+04 7.502769e-04 5.000921e+02 3.345475e+02 2.647901e+02 1.461361e+03 1.520623e+03  # 
1.045000e+03 6.300000e+02 6.644141e+02 9.696832e+04 7.137404e-04 5.004511e+02 4.788752e+02 2.654290e+02 1.473588e+03 1.632100e+03  # 
1.242000e+03 6.300000e+02 6.402412e+02 9.704521e+04 2.841944e-04 5.000128e+02 6.235686e+02 2.660643e+02 1.485140e+03 1.757488e+03  # 
1.439000e+03 6.300000e+02 6.115510e+02 9.651169e+04 5.971002e-04 4.983045e+02 7.690858e+02 2.664824e+02 1.496005e+03 1.894598e+03  # 
1.636000e+03 6.300000e+02 5.766217e+02 9.490629e+04 9.351796e-04 4.941227e+02 9.155132e+02 2.668582e+02 1.505405e+03 2.041010e+03  # 
1.833000e+03 6.300000e+02 5.356837e+02 9.215245e+04 6.786579e-04 4.849987e+02 1.062608e+03 2.669341e+02 1.514137e+03 2.195257e+03  # 
2.030000e+03 6.300000e+02 4.858611e+02 8.764496e+04 8.339612e-04 4.646271e+02 1.210621e+03 2.667274e+02 1.521989e+03 2.355673e+03  # 
2.227000e+03 6.300000e+02 4.255626e+02 8.100616e+04 7.597226e-04 4.244052e+02 1.359868e+03 2.656973e+02 1.529271e+03 2.521224e+03  # 
2.424000e+03 6.300000e+02 3.488644e+02 7.104540e+04 5.232876e-05 3.573383e+02 1.512939e+03 2.618150e+02 1.535936e+03 2.690923e+03  # 
2.621000e+03 6.300000e+02 2.467693e+02 5.598331e+04 6.724533e-04 2.571833e+02 1.694556e+03 2.306203e+02 1.542312e+03 2.864154e+03  # 
2.818000e+03 6.300000e+02 9.999611e+01 3.163468e+04 3.055611e-01 1.055210e+02 1.982300e+03 9.564505e+01 1.550350e+03 3.041096e+03  # [ No convergence ]
3.015000e+03 6.300000e+02 -3.348340e+02 8.605388e+04 8.772992e-04 3.457957e+02 1.954237e+03 2.617139e+02 1.552435e+03 3.217822e+03  # [ MuSqWrongsign ]
3.212000e+03 6.300000e+02 -4.722552e+02 1.230131e+05 2.729356e-04 4.627551e+02 2.090914e+03 2.693748e+02 1.556691e+03 3.397706e+03  # [ MuSqWrongsign ]
3.409000e+03 6.300000e+02 -5.837739e+02 1.563920e+05 2.508488e-04 5.070189e+02 2.235061e+03 2.713994e+02 1.560784e+03 3.579384e+03  # [ MuSqWrongsign ]
3.606000e+03 6.300000e+02 -6.837824e+02 1.889098e+05 1.245440e-04 5.199138e+02 2.380991e+03 2.725636e+02 1.564622e+03 3.762538e+03  # [ MuSqWrongsign ]
3.803000e+03 6.300000e+02 -7.771253e+02 2.214312e+05 9.401209e-04 5.256167e+02 2.527819e+03 2.734142e+02 1.568247e+03 3.946956e+03  # [ MuSqWrongsign ]
4.000000e+03 6.300000e+02 -8.664482e+02 2.545355e+05 4.721599e-04 5.290766e+02 2.675194e+03 2.741077e+02 1.571664e+03 4.132455e+03  # [ MuSqWrongsign ]
6.000000e+01 6.870000e+02 8.053202e+02 1.412392e+04 5.310100e-04 5.026046e+02 -1.141543e+02 2.729610e+02 1.808914e+03 1.659063e+03  # [ stau tachyon ]
2.570000e+02 6.870000e+02 7.731005e+02 1.130156e+05 3.089689e-04 5.438451e+02 -1.236351e+02 2.874256e+02 1.545421e+03 1.401336e+03  # 
4.540000e+02 6.870000e+02 7.663450e+02 1.132362e+05 1.171917e-04 5.452111e+02 2.389745e+01 2.883951e+02 1.553728e+03 1.449467e+03  # 
6.510000e+02 6.870000e+02 7.556463e+02 1.137685e+05 4.828176e-04 5.464731e+02 1.672482e+02 2.891839e+02 1.565317e+03 1.520157e+03  # 
8.480000e+02 6.870000e+02 7.409168e+02 1.143956e+05 1.508551e-04 5.474499e+02 3.104382e+02 2.899274e+02 1.578220e+03 1.609862e+03  # 
1.045000e+03 6.870000e+02 7.225730e+02 1.149815e+05 2.981984e-04 5.480175e+02 4.540799e+02 2.904529e+02 1.590931e+03 1.715934e+03  # 
1.242000e+03 6.870000e+02 6.993076e+02 1.150371e+05 4.411839e-04 5.479251e+02 5.981032e+02 2.911439e+02 1.602714e+03 1.835555e+03  # 
1.439000e+03 6.870000e+02 6.721218e+02 1.145961e+05 4.415245e-04 5.468892e+02 7.430383e+02 2.915615e+02 1.614263e+03 1.967134e+03  # 
1.636000e+03 6.870000e+02 6.389787e+02 1.131015e+05 4.831468e-04 5.439545e+02 8.889766e+02 2.920444e+02 1.624329e+03 2.108255e+03  # 
1.833000e+03 6.870000e+02 6.008062e+02 1.106049e+05 6.879253e-04 5.376286e+02 1.035629e+03 2.922145e+02 1.633691e+03 2.257641e+03  # 
2.030000e+03 6.870000e+02 5.545504e+02 1.064230e+05 7.032300e-04 5.233047e+02 1.183202e+03 2.923127e+02 1.641981e+03 2.413514e+03  # 
2.227000e+03 6.870000e+02 4.993291e+02 1.002689e+05 9.477435e-04 4.931197e+02 1.331719e+03 2.919391e+02 1.649711e+03 2.574978e+03  # 
2.424000e+03 6.870000e+02 4.319713e+02 9.143337e+04 3.924443e-04 4.397797e+02 1.481967e+03 2.905091e+02 1.656856e+03 2.741014e+03  # 
2.621000e+03 6.870000e+02 3.467804e+02 7.868123e+04 4.131851e-04 3.598047e+02 1.638112e+03 2.841439e+02 1.663558e+03 2.910891e+03  # 
2.818000e+03 6.870000e+02 2.315206e+02 5.937349e+04 8.133678e-04 2.434996e+02 1.847381e+03 2.262694e+02 1.670062e+03 3.084066e+03  # 
3.015000e+03 6.870000e+02 1.364378e+02 4.452355e+04 3.158920e-02 1.446168e+02 2.089965e+03 1.346156e+02 1.676395e+03 3.259944e+03  # [ No convergence ]
3.212000e+03 6.870000e+02 -3.807826e+02 1.059279e+05 5.252471e-04 3.948428e+02 2.072893e+03 2.895028e+02 1.680006e+03 3.436851e+03  # [ MuSqWrongsign ]
3.409000e+03 6.870000e+02 -5.153819e+02 1.456586e+05 2.899260e-04 5.098179e+02 2.211694e+03 2.952638e+02 1.684372e+03 3.616258e+03  # [ MuSqWrongsign ]
3.606000e+03 6.870000e+02 -6.276754e+02 1.821644e+05 1.461070e-04 5.551400e+02 2.356112e+03 2.971542e+02 1.688537e+03 3.797389e+03  # [ MuSqWrongsign ]
3.803000e+03 6.870000e+02 -7.287280e+02 2.176750e+05 9.291365e-04 5.682929e+02 2.502126e+03 2.982945e+02 1.692491e+03 3.979980e+03  # [ MuSqWrongsign ]
4.000000e+03 6.870000e+02 -8.229220e+02 2.529877e+05 2.778816e-04 5.740945e+02 2.648962e+03 2.991216e+02 1.696255e+03 4.163831e+03  # [ MuSqWrongsign ]
6.000000e+01 7.440000e+02 8.313124e+02 1.334696e+05 5.394900e-04 5.901147e+02 -2.798010e+02 3.120373e+02 1.658954e+03 1.482392e+03  # [ stau tachyon ]
2.570000e+02 7.440000e+02 8.288570e+02 1.330025e+05 4.118545e-04 5.908991e+02 -1.385006e+02 3.123614e+02 1.663312e+03 1.503892e+03  # 
4.540000e+02 7.440000e+02 8.220476e+02 1.330483e+05 5.253629e-04 5.923702e+02 3.790789e+00 3.134363e+02 1.670808e+03 1.548687e+03  # 
6.510000e+02 7.440000e+02 8.118522e+02 1.335220e+05 2.744650e-04 5.936618e+02 1.448818e+02 3.142238e+02 1.681907e+03 1.615378e+03  # 
8.480000e+02 7.440000e+02 7.978535e+02 1.341063e+05 2.079361e-04 5.947681e+02 2.867834e+02 3.148995e+02 1.694702e+03 1.700576e+03  # 
1.045000e+03 7.440000e+02 7.798894e+02 1.345611e+05 2.730507e-04 5.954734e+02 4.295732e+02 3.155534e+02 1.707532e+03 1.801406e+03  # 
1.242000e+03 7.440000e+02 7.578469e+02 1.346621e+05 9.681487e-04 5.956998e+02 5.730126e+02 3.161523e+02 1.719789e+03 1.915881e+03  # 
1.439000e+03 7.440000e+02 7.313468e+02 1.341473e+05 3.998368e-04 5.951064e+02 7.173380e+02 3.167339e+02 1.731259e+03 2.042042e+03  # 
1.636000e+03 7.440000e+02 6.992878e+02 1.326284e+05 7.649975e-04 5.930267e+02 8.628064e+02 3.173586e+02 1.741956e+03 2.178001e+03  # 
1.833000e+03 7.440000e+02 6.629232e+02 1.302555e+05 9.735768e-04 5.884062e+02 1.009055e+03 3.176416e+02 1.751882e+03 2.322656e+03  # 
2.030000e+03 7.440000e+02 6.198469e+02 1.263802e+05 2.599077e-04 5.781955e+02 1.156195e+03 3.178201e+02 1.760818e+03 2.474218e+03  # 
2.227000e+03 7.440000e+02 5.689658e+02 1.207058e+05 9.435086e-04 5.560043e+02 1.304148e+03 3.177595e+02 1.769074e+03 2.631670e+03  # 
2.424000e+03 7.440000e+02 5.079524e+02 1.126064e+05 9.427939e-04 5.136733e+02 1.453339e+03 3.171817e+02 1.776644e+03 2.794003e+03  # 
2.621000e+03 7.440000e+02 4.338033e+02 1.013852e+05 5.521735e-04 4.480414e+02 1.604740e+03 3.150522e+02 1.783791e+03 2.960537e+03  # 
2.818000e+03 7.440000e+02 3.397553e+02 8.541812e+04 1.892428e-04 3.558682e+02 1.766978e+03 3.031868e+02 1.790538e+03 3.130596e+03  # 
3.015000e+03 7.440000e+02 2.078530e+02 6.061251e+04 9.969299e-04 2.202373e+02 2.014737e+03 2.081146e+02 1.797204e+03 3.303771e+03  # 
3.212000e+03 7.440000e+02 -2.350271e+02 7.352053e+04 9.115438e-04 2.489398e+02 2.134059e+03 2.344689e+02 1.802535e+03 3.478868e+03  # [ MuSqWrongsign ]
3.409000e+03 7.440000e+02 -4.287500e+02 1.284667e+05 8.082262e-04 4.459347e+02 2.192171e+03 3.167833e+02 1.806866e+03 3.655743e+03  # [ MuSqWrongsign ]
3.606000e+03 7.440000e+02 -5.607553e+02 1.709626e+05 2.234611e-04 5.583901e+02 2.332520e+03 3.212553e+02 1.811298e+03 3.834727e+03  # [ MuSqWrongsign ]
3.803000e+03 7.440000e+02 -6.735537e+02 2.105805e+05 5.578415e-04 6.037501e+02 2.477246e+03 3.230167e+02 1.815470e+03 4.015361e+03  # [ MuSqWrongsign ]
4.000000e+03 7.440000e+02 -7.738945e+02 2.485595e+05 1.175562e-04 6.167937e+02 2.623183e+03 3.240375e+02 1.819654e+03 4.197497e+03  # [ MuSqWrongsign ]
6.000000e+01 8.010000e+02 8.861336e+02 1.547209e+05 9.381737e-04 6.372285e+02 -2.827761e+02 3.371345e+02 1.776346e+03 1.585623e+03  # [ stau tachyon ]
2.570000e+02 8.010000e+02 8.838170e+02 1.545133e+05 6.832323e-04 6.379951e+02 -1.528362e+02 3.374243e+02 1.780505e+03 1.605860e+03  # 
4.540000e+02 8.010000e+02 8.774140e+02 1.545397e+05 3.060058e-04 6.394954e+02 -1.569794e+01 3.384067e+02 1.787684e+03 1.648134e+03  # 
6.510000e+02 8.010000e+02 8.675553e+02 1.549134e+05 2.547719e-04 6.408258e+02 1.230448e+02 3.392640e+02 1.798175e+03 1.711126e+03  # 
8.480000e+02 8.010000e+02 8.536585e+02 1.552812e+05 3.306709e-04 6.420257e+02 2.635387e+02 3.400954e+02 1.810506e+03 1.791851e+03  # 
1.045000e+03 8.010000e+02 8.364909e+02 1.557113e+05 4.185277e-04 6.428767e+02 4.054067e+02 3.406954e+02 1.823436e+03 1.888215e+03  # 
1.242000e+03 8.010000e+02 8.151727e+02 1.557536e+05 4.316031e-04 6.433050e+02 5.482845e+02 3.413380e+02 1.835924e+03 1.997808e+03  # 
1.439000e+03 8.010000e+02 7.892254e+02 1.551223e+05 3.052078e-04 6.430522e+02 6.919941e+02 3.420627e+02 1.847562e+03 2.118905e+03  # 
1.636000e+03 8.010000e+02 7.596867e+02 1.539280e+05 4.024388e-04 6.417405e+02 8.367709e+02 3.424733e+02 1.859000e+03 2.250432e+03  # 
1.833000e+03 8.010000e+02 7.241352e+02 1.514501e+05 3.815657e-04 6.383283e+02 9.826940e+02 3.430052e+02 1.869251e+03 2.390271e+03  # 
2.030000e+03 8.010000e+02 6.833426e+02 1.477682e+05 5.530475e-04 6.308821e+02 1.129424e+03 3.433046e+02 1.878707e+03 2.537557e+03  # 
2.227000e+03 8.010000e+02 6.359856e+02 1.424758e+05 8.018749e-04 6.147493e+02 1.276937e+03 3.434011e+02 1.887451e+03 2.691037e+03  # 
2.424000e+03 8.010000e+02 5.798293e+02 1.349623e+05 2.577845e-04 5.818391e+02 1.425440e+03 3.432221e+02 1.895507e+03 2.849722e+03  # 
2.621000e+03 8.010000e+02 5.130721e+02 1.247287e+05 1.773757e-04 5.273809e+02 1.575298e+03 3.423301e+02 1.903039e+03 3.012867e+03  # 
2.818000e+03 8.010000e+02 4.314196e+02 1.106754e+05 2.814562e-04 4.501809e+02 1.728479e+03 3.389838e+02 1.910123e+03 3.179813e+03  # 
3.015000e+03 8.010000e+02 3.259074e+02 9.056986e+04 5.126614e-04 3.439053e+02 1.905716e+03 3.130381e+02 1.916895e+03 3.350047e+03  # 
3.212000e+03 8.010000e+02 1.732581e+02 5.863789e+04 4.304632e-04 1.847791e+02 2.197424e+03 1.755297e+02 1.923866e+03 3.523318e+03  # 
3.409000e+03 8.010000e+02 -3.031519e+02 9.887896e+04 3.628945e-04 3.212501e+02 2.215207e+03 2.986944e+02 1.928535e+03 3.697827e+03  # [ MuSqWrongsign ]
3.606000e+03 8.010000e+02 -4.775235e+02 1.534681e+05 2.775127e-04 4.978777e+02 2.311866e+03 3.436881e+02 1.933068e+03 3.874489e+03  # [ MuSqWrongsign ]
3.803000e+03 8.010000e+02 -6.064868e+02 1.984767e+05 2.083934e-04 6.072756e+02 2.453301e+03 3.472270e+02 1.937626e+03 4.053134e+03  # [ MuSqWrongsign ]
4.000000e+03 8.010000e+02 -7.186689e+02 2.408931e+05 1.226616e-04 6.522342e+02 2.598154e+03 3.488476e+02 1.941958e+03 4.233379e+03  # [ MuSqWrongsign ]
6.000000e+01 8.580000e+02 9.405182e+02 1.777647e+05 2.946921e-04 6.843705e+02 -2.767466e+02 3.621466e+02 1.893473e+03 1.688559e+03  # 
2.570000e+02 8.580000e+02 9.382230e+02 1.775972e+05 2.847934e-04 6.850903e+02 -1.668210e+02 3.625481e+02 1.897215e+03 1.707441e+03  # 
4.540000e+02 8.580000e+02 9.320068e+02 1.775465e+05 3.260163e-04 6.866166e+02 -3.469070e+01 3.635174e+02 1.903957e+03 1.747325e+03  # 
6.510000e+02 8.580000e+02 9.224948e+02 1.778302e+05 2.680121e-04 6.880133e+02 1.016960e+02 3.644044e+02 1.913916e+03 1.807031e+03  # 
8.480000e+02 8.580000e+02 9.089829e+02 1.780698e+05 3.174121e-04 6.892689e+02 2.407032e+02 3.652890e+02 1.925878e+03 1.883870e+03  # 
1.045000e+03 8.580000e+02 8.923766e+02 1.784143e+05 7.238228e-04 6.902369e+02 3.815861e+02 3.659028e+02 1.938749e+03 1.976082e+03  # 
1.242000e+03 8.580000e+02 8.720654e+02 1.784797e+05 5.605909e-04 6.908485e+02 5.238257e+02 3.664740e+02 1.951577e+03 2.081341e+03  # 
1.439000e+03 8.580000e+02 8.468187e+02 1.777449e+05 8.074467e-04 6.908930e+02 6.669093e+02 3.672888e+02 1.963366e+03 2.197732e+03  # 
1.636000e+03 8.580000e+02 8.178265e+02 1.764275e+05 5.376566e-04 6.900175e+02 8.111602e+02 3.678825e+02 1.974802e+03 2.324552e+03  # 
1.833000e+03 8.580000e+02 7.843673e+02 1.741716e+05 7.868766e-04 6.876167e+02 9.565009e+02 3.683338e+02 1.985801e+03 2.460175e+03  # 
2.030000e+03 8.580000e+02 7.459849e+02 1.707536e+05 6.637450e-04 6.822405e+02 1.102766e+03 3.686527e+02 1.995913e+03 2.603391e+03  # 
2.227000e+03 8.580000e+02 7.003415e+02 1.654843e+05 5.733317e-04 6.701284e+02 1.250026e+03 3.690105e+02 2.004884e+03 2.752814e+03  # 
2.424000e+03 8.580000e+02 6.481695e+02 1.584658e+05 2.561746e-04 6.450000e+02 1.398011e+03 3.690339e+02 2.013425e+03 2.907898e+03  # 
2.621000e+03 8.580000e+02 5.868147e+02 1.489416e+05 3.372591e-04 6.000460e+02 1.547069e+03 3.686770e+02 2.021365e+03 3.067679e+03  # 
2.818000e+03 8.580000e+02 5.138484e+02 1.362190e+05 2.038629e-04 5.342791e+02 1.697838e+03 3.673095e+02 2.028831e+03 3.231520e+03  # 
3.015000e+03 8.580000e+02 4.226848e+02 1.185608e+05 7.259869e-04 4.445586e+02 1.854393e+03 3.614107e+02 2.035766e+03 3.398796e+03  # 
3.212000e+03 8.580000e+02 3.058891e+02 9.391128e+04 9.772167e-04 3.247405e+02 2.060912e+03 3.069338e+02 2.042741e+03 3.569291e+03  # 
3.409000e+03 8.580000e+02 1.226750e+02 5.149629e+04 1.806908e-02 1.316430e+02 2.400142e+03 1.241753e+02 2.050331e+03 3.742831e+03  # [ No convergence ]
3.606000e+03 8.580000e+02 -3.652141e+02 1.256238e+05 2.923154e-04 3.872433e+02 2.311827e+03 3.479509e+02 2.054006e+03 3.916628e+03  # [ MuSqWrongsign ]
3.803000e+03 8.580000e+02 -5.280321e+02 1.812801e+05 8.597829e-04 5.515343e+02 2.431909e+03 3.704135e+02 2.058663e+03 4.093086e+03  # [ MuSqWrongsign ]
4.000000e+03 8.580000e+02 -6.548329e+02 2.290259e+05 2.680652e-04 6.578511e+02 2.574164e+03 3.733399e+02 2.063288e+03 4.271417e+03  # [ MuSqWrongsign ]
6.000000e+01 9.150000e+02 9.944806e+02 2.024412e+05 3.219785e-04 7.314855e+02 -2.778317e+02 3.872644e+02 2.010097e+03 1.790966e+03  # 
2.570000e+02 9.150000e+02 9.919119e+02 2.021610e+05 5.822340e-04 7.322217e+02 -1.805592e+02 3.878135e+02 2.013282e+03 1.808442e+03  # 
4.540000e+02 9.150000e+02 9.860638e+02 2.021158e+05 5.562405e-04 7.337343e+02 -5.322947e+01 3.886859e+02 2.019815e+03 1.846383e+03  # 
6.510000e+02 9.150000e+02 9.768710e+02 2.023142e+05 8.994128e-05 7.351823e+02 8.077252e+01 3.896082e+02 2.029288e+03 1.903136e+03  # 
8.480000e+02 9.150000e+02 9.640017e+02 2.025233e+05 1.082440e-04 7.364936e+02 2.182704e+02 3.904264e+02 2.041000e+03 1.976604e+03  # 
1.045000e+03 9.150000e+02 9.470603e+02 2.024806e+05 6.947199e-04 7.375800e+02 3.580902e+02 3.913776e+02 2.053315e+03 2.064443e+03  # 
1.242000e+03 9.150000e+02 9.274087e+02 2.024836e+05 5.330022e-04 7.383204e+02 4.996043e+02 3.919227e+02 2.066083e+03 2.165672e+03  # 
1.439000e+03 9.150000e+02 9.038540e+02 2.019817e+05 8.900693e-04 7.385653e+02 6.421397e+02 3.925143e+02 2.078695e+03 2.278256e+03  # 
1.636000e+03 9.150000e+02 8.756819e+02 2.005734e+05 5.299697e-04 7.381435e+02 7.857803e+02 3.931850e+02 2.090279e+03 2.400628e+03  # 
1.833000e+03 9.150000e+02 8.432775e+02 1.983046e+05 4.009342e-04 7.363956e+02 9.306360e+02 3.937542e+02 2.101311e+03 2.532009e+03  # 
2.030000e+03 9.150000e+02 8.061667e+02 1.948948e+05 5.283911e-04 7.323446e+02 1.076500e+03 3.941901e+02 2.111967e+03 2.671123e+03  # 
2.227000e+03 9.150000e+02 7.640836e+02 1.901771e+05 5.419186e-04 7.236583e+02 1.223150e+03 3.944359e+02 2.121783e+03 2.816998e+03  # 
2.424000e+03 9.150000e+02 7.148679e+02 1.834641e+05 9.676653e-04 7.047800e+02 1.370778e+03 3.946400e+02 2.130688e+03 2.968462e+03  # 
2.621000e+03 9.150000e+02 6.571813e+02 1.743344e+05 4.077482e-04 6.680540e+02 1.519362e+03 3.946361e+02 2.138855e+03 3.124795e+03  # 
2.818000e+03 9.150000e+02 5.901249e+02 1.624603e+05 9.788679e-04 6.113446e+02 1.669101e+03 3.940528e+02 2.146662e+03 3.285516e+03  # 
3.015000e+03 9.150000e+02 5.103798e+02 1.468773e+05 2.426703e-04 5.351150e+02 1.821104e+03 3.919416e+02 2.154106e+03 3.449998e+03  # 
3.212000e+03 9.150000e+02 4.112112e+02 1.256463e+05 5.272016e-04 4.351030e+02 1.983942e+03 3.802546e+02 2.161174e+03 3.617711e+03  # 
3.409000e+03 9.150000e+02 2.787270e+02 9.483529e+04 9.966597e-04 2.974567e+02 2.231804e+03 2.857093e+02 2.168152e+03 3.788362e+03  # 
3.606000e+03 9.150000e+02 1.314152e+02 6.068668e+04 8.764710e-01 1.414268e+02 2.543934e+03 1.343320e+02 2.175480e+03 3.961764e+03  # [ No convergence ]
3.803000e+03 9.150000e+02 -4.251029e+02 1.545684e+05 1.066270e-04 4.509815e+02 2.420767e+03 3.851778e+02 2.178971e+03 4.135266e+03  # [ MuSqWrongsign ]
4.000000e+03 9.150000e+02 -5.788749e+02 2.115828e+05 2.945562e-04 6.055343e+02 2.552092e+03 3.969874e+02 2.183746e+03 4.311552e+03  # [ MuSqWrongsign ]
6.000000e+01 9.720000e+02 1.047788e+03 2.286136e+05 3.215341e-04 7.786520e+02 -2.819813e+02 4.125088e+02 2.126091e+03 1.892695e+03  # 
2.570000e+02 9.720000e+02 1.045034e+03 2.282340e+05 7.964511e-04 7.793633e+02 -1.941472e+02 4.131844e+02 2.128847e+03 1.908994e+03  # 
4.540000e+02 9.720000e+02 1.039362e+03 2.281361e+05 7.947131e-04 7.808399e+02 -7.143838e+01 4.140501e+02 2.135058e+03 1.945059e+03  # 
6.510000e+02 9.720000e+02 1.030435e+03 2.282471e+05 1.670444e-04 7.823398e+02 6.019144e+01 4.150082e+02 2.144079e+03 1.999137e+03  # 
8.480000e+02 9.720000e+02 1.017918e+03 2.283418e+05 1.727507e-04 7.836984e+02 1.961431e+02 4.158521e+02 2.155325e+03 2.069365e+03  # 
1.045000e+03 9.720000e+02 1.002048e+03 2.283888e+05 6.126440e-04 7.848827e+02 3.349221e+02 4.165831e+02 2.167971e+03 2.154058e+03  # 
1.242000e+03 9.720000e+02 9.832727e+02 2.284186e+05 6.759451e-04 7.857151e+02 4.756215e+02 4.170871e+02 2.180899e+03 2.251661e+03  # 
1.439000e+03 9.720000e+02 9.602752e+02 2.277790e+05 7.936207e-04 7.861817e+02 6.176507e+02 4.177528e+02 2.193454e+03 2.360114e+03  # 
1.636000e+03 9.720000e+02 9.329311e+02 2.263128e+05 3.057874e-04 7.860406e+02 7.606648e+02 4.185133e+02 2.205262e+03 2.478394e+03  # 
1.833000e+03 9.720000e+02 9.013749e+02 2.239542e+05 3.719065e-04 7.848502e+02 9.049814e+02 4.191840e+02 2.216466e+03 2.605645e+03  # 
2.030000e+03 9.720000e+02 8.663225e+02 2.207967e+05 5.059244e-04 7.819168e+02 1.050305e+03 4.195518e+02 2.227582e+03 2.741040e+03  # 
2.227000e+03 9.720000e+02 8.250724e+02 2.159359e+05 5.101234e-04 7.752167e+02 1.196684e+03 4.200484e+02 2.237578e+03 2.882973e+03  # 
2.424000e+03 9.720000e+02 7.783377e+02 2.094757e+05 2.137164e-04 7.608802e+02 1.343921e+03 4.203418e+02 2.246882e+03 3.030924e+03  # 
2.621000e+03 9.720000e+02 7.247618e+02 2.009767e+05 7.589136e-04 7.319312e+02 1.491948e+03 4.204516e+02 2.255641e+03 3.184092e+03  # 
2.818000e+03 9.720000e+02 6.627037e+02 1.898532e+05 1.262287e-04 6.837362e+02 1.641012e+03 4.202515e+02 2.263818e+03 3.341727e+03  # 
3.015000e+03 9.720000e+02 5.895712e+02 1.753123e+05 2.855817e-04 6.164084e+02 1.791550e+03 4.193345e+02 2.271534e+03 3.503290e+03  # 
3.212000e+03 9.720000e+02 5.022813e+02 1.563660e+05 8.207334e-04 5.299930e+02 1.945519e+03 4.158149e+02 2.278909e+03 3.668316e+03  # 
3.409000e+03 9.720000e+02 3.927616e+02 1.305784e+05 1.265207e-04 4.176932e+02 2.125247e+03 3.880433e+02 2.285996e+03 3.836380e+03  # 
3.606000e+03 9.720000e+02 2.406883e+02 9.188604e+04 8.560743e-04 2.581283e+02 2.418695e+03 2.494711e+02 2.293171e+03 4.007286e+03  # 
3.803000e+03 9.720000e+02 -2.637098e+02 1.071107e+05 8.172126e-04 2.828179e+02 2.540858e+03 2.733420e+02 2.298913e+03 4.179770e+03  # [ MuSqWrongsign ]
4.000000e+03 9.720000e+02 -4.847973e+02 1.862402e+05 9.919163e-04 5.144958e+02 2.535958e+03 4.164160e+02 2.303427e+03 4.353729e+03  # [ MuSqWrongsign ]
6.000000e+01 1.029000e+03 1.100210e+03 2.561286e+05 3.166284e-04 8.258859e+02 -2.879991e+02 4.380033e+02 2.241242e+03 1.993522e+03  # 
2.570000e+02 1.029000e+03 1.098354e+03 2.561382e+05 3.232532e-04 8.264677e+02 -2.075205e+02 4.383164e+02 2.244609e+03 2.009816e+03  # 
4.540000e+02 1.029000e+03 1.092667e+03 2.558909e+05 5.075150e-04 8.279800e+02 -8.915813e+01 4.392223e+02 2.250327e+03 2.043959e+03  # 
6.510000e+02 1.029000e+03 1.084046e+03 2.559324e+05 2.852108e-04 8.295306e+02 4.008984e+01 4.401940e+02 2.258957e+03 2.095618e+03  # 
8.480000e+02 1.029000e+03 1.071602e+03 2.558007e+05 2.032432e-04 8.309195e+02 1.743916e+02 4.412049e+02 2.269512e+03 2.162637e+03  # 
1.045000e+03 1.029000e+03 1.056124e+03 2.557198e+05 1.676832e-04 8.321767e+02 3.120502e+02 4.419772e+02 2.281923e+03 2.244012e+03  # 
1.242000e+03 1.029000e+03 1.038022e+03 2.557053e+05 6.639335e-04 8.331231e+02 4.519307e+02 4.424375e+02 2.295036e+03 2.338214e+03  # 
1.439000e+03 1.029000e+03 1.014978e+03 2.547270e+05 3.988853e-04 8.337253e+02 5.933867e+02 4.433518e+02 2.306986e+03 2.442600e+03  # 
1.636000e+03 1.029000e+03 9.888192e+02 2.533369e+05 8.986051e-04 8.338326e+02 7.358495e+02 4.440226e+02 2.319338e+03 2.557258e+03  # 
1.833000e+03 1.029000e+03 9.592165e+02 2.512798e+05 3.646363e-04 8.330989e+02 8.795230e+02 4.445069e+02 2.331268e+03 2.681050e+03  # 
2.030000e+03 1.029000e+03 9.243959e+02 2.478399e+05 1.624373e-04 8.308562e+02 1.024461e+03 4.451477e+02 2.342109e+03 2.812399e+03  # 
2.227000e+03 1.029000e+03 8.851559e+02 2.432072e+05 9.757086e-04 8.257737e+02 1.170357e+03 4.456416e+02 2.352750e+03 2.950856e+03  # 
2.424000e+03 1.029000e+03 8.413400e+02 2.371973e+05 6.635007e-04 8.151372e+02 1.317120e+03 4.458962e+02 2.362726e+03 3.095551e+03  # 
2.621000e+03 1.029000e+03 7.896919e+02 2.287529e+05 7.305415e-04 7.920675e+02 1.464912e+03 4.462587e+02 2.371597e+03 3.245296e+03  # 
2.818000e+03 1.029000e+03 7.318623e+02 2.183029e+05 8.025469e-04 7.517404e+02 1.613370e+03 4.462148e+02 2.380232e+03 3.399937e+03  # 
3.015000e+03 1.029000e+03 6.641771e+02 2.046390e+05 6.456670e-05 6.924082e+02 1.763087e+03 4.458427e+02 2.388262e+03 3.558620e+03  # 
3.212000e+03 1.029000e+03 5.852877e+02 1.872792e+05 1.303164e-04 6.160914e+02 1.914573e+03 4.443478e+02 2.395948e+03 3.720959e+03  # 
3.409000e+03 1.029000e+03 4.895559e+02 1.644259e+05 3.812655e-04 5.192366e+02 2.072226e+03 4.378604e+02 2.403258e+03 3.886478e+03  # 
3.606000e+03 1.029000e+03 3.666611e+02 1.327813e+05 5.825617e-04 3.916806e+02 2.287417e+03 3.757041e+02 2.410402e+03 4.054891e+03  # 
3.803000e+03 1.029000e+03 1.876892e+02 8.318326e+04 9.647626e-04 2.023096e+02 2.624636e+03 1.954354e+02 2.417908e+03 4.226114e+03  # 
4.000000e+03 1.029000e+03 -3.501885e+02 1.449715e+05 8.850154e-04 3.751323e+02 2.597292e+03 3.613913e+02 2.422686e+03 4.398031e+03  # [ MuSqWrongsign ]
6.000000e+01 1.086000e+03 1.152610e+03 2.853610e+05 9.946932e-04 8.730695e+02 -2.953032e+02 4.633916e+02 2.356368e+03 2.094320e+03  # 
2.570000e+02 1.086000e+03 1.150568e+03 2.852653e+05 2.728154e-04 8.736477e+02 -2.208986e+02 4.638090e+02 2.359357e+03 2.109626e+03  # 
4.540000e+02 1.086000e+03 1.145024e+03 2.849604e+05 8.239764e-04 8.750921e+02 -1.067179e+02 4.647214e+02 2.364803e+03 2.142226e+03  # 
6.510000e+02 1.086000e+03 1.136707e+03 2.849434e+05 5.501755e-04 8.767108e+02 2.021925e+01 4.656605e+02 2.373109e+03 2.191719e+03  # 
8.480000e+02 1.086000e+03 1.124899e+03 2.848286e+05 5.871327e-04 8.781559e+02 1.529809e+02 4.665540e+02 2.383460e+03 2.256227e+03  # 
1.045000e+03 1.086000e+03 1.109760e+03 2.846089e+05 1.745953e-04 8.794560e+02 2.894626e+02 4.673948e+02 2.395547e+03 2.334492e+03  # 
1.242000e+03 1.086000e+03 1.091768e+03 2.843449e+05 2.236606e-04 8.805209e+02 4.284942e+02 4.680172e+02 2.408430e+03 2.425191e+03  # 
1.439000e+03 1.086000e+03 1.069781e+03 2.834356e+05 4.229717e-04 8.812217e+02 5.692842e+02 4.688018e+02 2.420694e+03 2.526397e+03  # 
1.636000e+03 1.086000e+03 1.044497e+03 2.820289e+05 4.423570e-04 8.815246e+02 7.112829e+02 4.694444e+02 2.433170e+03 2.637560e+03  # 
1.833000e+03 1.086000e+03 1.015268e+03 2.797594e+05 6.096344e-04 8.810980e+02 8.543949e+02 4.701247e+02 2.445072e+03 2.757501e+03  # 
2.030000e+03 1.086000e+03 9.820770e+02 2.765041e+05 7.633855e-04 8.794689e+02 9.987634e+02 4.706937e+02 2.456433e+03 2.885459e+03  # 
2.227000e+03 1.086000e+03 9.449882e+02 2.721814e+05 4.452379e-04 8.757093e+02 1.144181e+03 4.710923e+02 2.467383e+03 3.020619e+03  # 
2.424000e+03 1.086000e+03 9.017230e+02 2.659217e+05 2.728803e-04 8.673200e+02 1.290679e+03 4.716313e+02 2.477522e+03 3.161677e+03  # 
2.621000e+03 1.086000e+03 8.533562e+02 2.580202e+05 3.763652e-04 8.496619e+02 1.437963e+03 4.719502e+02 2.487008e+03 3.308400e+03  # 
2.818000e+03 1.086000e+03 7.982409e+02 2.478563e+05 3.189463e-04 8.159951e+02 1.586111e+03 4.721202e+02 2.495881e+03 3.459960e+03  # 
3.015000e+03 1.086000e+03 7.357109e+02 2.351462e+05 9.867874e-04 7.645821e+02 1.735095e+03 4.719514e+02 2.504369e+03 3.615873e+03  # 
3.212000e+03 1.086000e+03 6.625399e+02 2.187685e+05 2.046486e-04 6.958262e+02 1.885518e+03 4.713043e+02 2.512306e+03 3.775505e+03  # 
3.409000e+03 1.086000e+03 5.763294e+02 1.978839e+05 3.300235e-04 6.098863e+02 2.038525e+03 4.689045e+02 2.519883e+03 3.938498e+03  # 
3.606000e+03 1.086000e+03 4.711348e+02 1.704664e+05 6.505956e-04 5.018744e+02 2.205133e+03 4.542079e+02 2.527199e+03 4.104502e+03  # 
3.803000e+03 1.086000e+03 3.335594e+02 1.320350e+05 9.973679e-04 3.577763e+02 2.466144e+03 3.473866e+02 2.534446e+03 4.273264e+03  # 
4.000000e+03 1.086000e+03 7.777126e+01 5.405534e+04 6.955607e-01 8.440439e+01 2.895270e+03 7.893884e+01 2.542361e+03 4.444843e+03  # [ No convergence ]
6.000000e+01 1.143000e+03 1.204871e+03 3.162519e+05 7.819167e-04 9.202819e+02 -3.034133e+02 4.886915e+02 2.471353e+03 2.194953e+03  # 
2.570000e+02 1.143000e+03 1.202900e+03 3.161665e+05 3.124700e-04 9.208304e+02 -2.340884e+02 4.890915e+02 2.474213e+03 2.209587e+03  # 
4.540000e+02 1.143000e+03 1.197453e+03 3.157832e+05 3.639766e-04 9.222305e+02 -1.238576e+02 4.900265e+02 2.479357e+03 2.240715e+03  # 
6.510000e+02 1.143000e+03 1.188861e+03 3.154348e+05 6.268640e-04 9.239300e+02 6.631447e-01 4.911955e+02 2.486878e+03 2.287722e+03  # 
8.480000e+02 1.143000e+03 1.177649e+03 3.153599e+05 3.528981e-04 9.253853e+02 1.318526e+02 4.920073e+02 2.497057e+03 2.349949e+03  # 
1.045000e+03 1.143000e+03 1.163013e+03 3.150571e+05 6.039339e-04 9.267482e+02 2.671704e+02 4.928081e+02 2.508867e+03 2.425413e+03  # 
1.242000e+03 1.143000e+03 1.145427e+03 3.146739e+05 8.330828e-05 9.278467e+02 4.052824e+02 4.935046e+02 2.521714e+03 2.513067e+03  # 
1.439000e+03 1.143000e+03 1.124366e+03 3.138116e+05 3.290189e-04 9.286659e+02 5.453939e+02 4.941986e+02 2.534235e+03 2.611233e+03  # 
1.636000e+03 1.143000e+03 1.099957e+03 3.123843e+05 3.406814e-04 9.291620e+02 6.869286e+02 4.948078e+02 2.546594e+03 2.719066e+03  # 
1.833000e+03 1.143000e+03 1.071117e+03 3.098880e+05 9.832218e-04 9.289991e+02 8.294782e+02 4.956603e+02 2.558565e+03 2.835359e+03  # 
2.030000e+03 1.143000e+03 1.038987e+03 3.066449e+05 6.941887e-04 9.278416e+02 9.733192e+02 4.962612e+02 2.570225e+03 2.959915e+03  # 
2.227000e+03 1.143000e+03 1.001991e+03 3.019516e+05 7.283370e-04 9.248549e+02 1.118396e+03 4.969316e+02 2.580985e+03 3.091378e+03  # 
2.424000e+03 1.143000e+03 9.622798e+02 2.964939e+05 7.462787e-04 9.186675e+02 1.264287e+03 4.971559e+02 2.592072e+03 3.229716e+03  # 
2.621000e+03 1.143000e+03 9.151373e+02 2.885267e+05 5.773695e-04 9.047214e+02 1.411291e+03 4.977095e+02 2.601726e+03 3.373153e+03  # 
2.818000e+03 1.143000e+03 8.639805e+02 2.791401e+05 7.685511e-04 8.781261e+02 1.558858e+03 4.977954e+02 2.611247e+03 3.521945e+03  # 
3.015000e+03 1.143000e+03 8.046935e+02 2.668866e+05 9.605593e-04 8.333607e+02 1.707423e+03 4.978823e+02 2.619987e+03 3.674999e+03  # 
3.212000e+03 1.143000e+03 7.359637e+02 2.512216e+05 8.911064e-04 7.711640e+02 1.857193e+03 4.976794e+02 2.628067e+03 3.831864e+03  # 
3.409000e+03 1.143000e+03 6.569540e+02 2.318054e+05 1.780336e-04 6.938274e+02 2.008490e+03 4.966165e+02 2.635919e+03 3.992343e+03  # 
3.606000e+03 1.143000e+03 5.631165e+02 2.070070e+05 9.042150e-04 5.984944e+02 2.163917e+03 4.923591e+02 2.643476e+03 4.155969e+03  # 
3.803000e+03 1.143000e+03 4.475644e+02 1.743539e+05 3.960733e-04 4.785748e+02 2.354072e+03 4.549272e+02 2.650801e+03 4.322418e+03  # 
4.000000e+03 1.143000e+03 2.914285e+02 1.272471e+05 7.412817e-04 3.138315e+02 2.658562e+03 3.061111e+02 2.658215e+03 4.491543e+03  # 
6.000000e+01 1.200000e+03 1.256746e+03 3.486732e+05 5.297953e-04 9.674928e+02 -3.122402e+02 5.140615e+02 2.585971e+03 2.295192e+03  # 
2.570000e+02 1.200000e+03 1.254107e+03 3.481773e+05 8.653010e-04 9.681014e+02 -2.473677e+02 5.147574e+02 2.588024e+03 2.308484e+03  # 
4.540000e+02 1.200000e+03 1.249323e+03 3.480403e+05 5.509219e-04 9.693788e+02 -1.407995e+02 5.154683e+02 2.593435e+03 2.338844e+03  # 
6.510000e+02 1.200000e+03 1.241148e+03 3.477218e+05 3.992555e-04 9.710679e+02 -1.857811e+01 5.165639e+02 2.600819e+03 2.384167e+03  # 
8.480000e+02 1.200000e+03 1.230278e+03 3.475672e+05 1.110774e-04 9.725922e+02 1.110349e+02 5.173858e+02 2.610627e+03 2.444065e+03  # 
1.045000e+03 1.200000e+03 1.215746e+03 3.470104e+05 6.105872e-04 9.740255e+02 2.451318e+02 5.183109e+02 2.621842e+03 2.516628e+03  # 
1.242000e+03 1.200000e+03 1.198600e+03 3.465216e+05 1.609469e-04 9.751860e+02 3.823296e+02 5.190331e+02 2.634575e+03 2.601426e+03  # 
1.439000e+03 1.200000e+03 1.178600e+03 3.457738e+05 5.670826e-04 9.761222e+02 5.217467e+02 5.195480e+02 2.647509e+03 2.696879e+03  # 
1.636000e+03 1.200000e+03 1.154227e+03 3.440286e+05 3.702690e-04 9.766897e+02 6.627449e+02 5.204299e+02 2.659530e+03 2.801247e+03  # 
1.833000e+03 1.200000e+03 1.126850e+03 3.417453e+05 8.229013e-04 9.767576e+02 8.047850e+02 5.210890e+02 2.671926e+03 2.914623e+03  # 
2.030000e+03 1.200000e+03 1.095152e+03 3.382515e+05 7.050723e-04 9.760191e+02 9.481004e+02 5.218701e+02 2.683501e+03 3.035619e+03  # 
2.227000e+03 1.200000e+03 1.060003e+03 3.338410e+05 8.306347e-04 9.737924e+02 1.092611e+03 5.224390e+02 2.694814e+03 3.164074e+03  # 
2.424000e+03 1.200000e+03 1.020621e+03 3.280822e+05 4.120686e-04 9.688636e+02 1.238197e+03 5.229066e+02 2.705592e+03 3.298971e+03  # 
2.621000e+03 1.200000e+03 9.761602e+02 3.205942e+05 5.546586e-04 9.582017e+02 1.384699e+03 5.233639e+02 2.715992e+03 3.439567e+03  # 
2.818000e+03 1.200000e+03 9.268550e+02 3.113559e+05 8.077601e-04 9.366803e+02 1.532000e+03 5.236183e+02 2.725774e+03 3.585394e+03  # 
3.015000e+03 1.200000e+03 8.694631e+02 2.991567e+05 3.016604e-04 8.974187e+02 1.680324e+03 5.239603e+02 2.734564e+03 3.735499e+03  # 
3.212000e+03 1.200000e+03 8.056446e+02 2.844956e+05 4.853247e-04 8.422277e+02 1.829430e+03 5.238869e+02 2.743161e+03 3.889869e+03  # 
3.409000e+03 1.200000e+03 7.326312e+02 2.663362e+05 1.305067e-04 7.723194e+02 1.979717e+03 5.233605e+02 2.751358e+03 4.047889e+03  # 
3.606000e+03 1.200000e+03 6.467523e+02 2.432803e+05 6.815107e-04 6.861147e+02 2.132249e+03 5.215678e+02 2.759096e+03 4.209107e+03  # 
3.803000e+03 1.200000e+03 5.448987e+02 2.141355e+05 9.769189e-04 5.813179e+02 2.292833e+03 5.127718e+02 2.766663e+03 4.373327e+03  # 
4.000000e+03 1.200000e+03 4.165137e+02 1.749883e+05 3.040632e-04 4.469408e+02 2.525490e+03 4.338845e+02 2.774071e+03 4.540229e+03  # 


# mt=1.755000e+02 tanb=5.000000e+01
#     m0     m12   mu    m3sq   fracDiff   
6.000000e+01 6.000000e+01 7.130342e+01 -2.671646e+01 4.006531e-04 1.394457e+01 3.027119e+01 5.823941e+00 1.578462e+02 1.555770e+02  # [ A0 tachyon m3sq-problem Higgs potential ufb ]
2.570000e+02 6.000000e+01 9.274567e+01 9.103097e+02 2.095813e-04 2.673504e+01 1.639122e+02 1.526988e+01 1.807492e+02 2.912301e+02  # 
4.540000e+02 6.000000e+01 1.253450e+02 1.985435e+03 8.292144e-04 3.310345e+01 3.060603e+02 1.907664e+01 1.857263e+02 4.679228e+02  # 
6.510000e+02 6.000000e+01 1.524370e+02 3.229812e+03 4.465143e-04 3.696571e+01 4.484033e+02 2.080029e+01 1.886854e+02 6.552786e+02  # 
8.480000e+02 6.000000e+01 1.705566e+02 4.505433e+03 6.007677e-04 3.911089e+01 5.914520e+02 2.159121e+01 1.906413e+02 8.461228e+02  # 
1.045000e+03 6.000000e+01 1.786833e+02 5.743580e+03 3.902977e-04 4.015959e+01 7.349898e+02 2.195568e+01 1.920083e+02 1.038503e+03  # 
1.242000e+03 6.000000e+01 1.755386e+02 6.887622e+03 9.360607e-04 4.028389e+01 8.790290e+02 2.202931e+01 1.929767e+02 1.231699e+03  # 
1.439000e+03 6.000000e+01 1.600581e+02 7.900318e+03 9.760944e-05 3.929502e+01 1.023574e+03 2.173745e+01 1.936693e+02 1.425391e+03  # 
1.636000e+03 6.000000e+01 1.275311e+02 8.668967e+03 2.302993e-04 3.583964e+01 1.169523e+03 2.039041e+01 1.940837e+02 1.619428e+03  # 
1.833000e+03 6.000000e+01 6.488607e+01 8.918905e+03 4.632795e-04 2.246918e+01 1.323327e+03 1.182474e+01 1.941737e+02 1.813745e+03  # 
2.030000e+03 6.000000e+01 -1.784749e+02 1.579040e+04 2.545647e-04 4.156563e+01 1.457052e+03 2.250236e+01 1.953256e+02 2.007877e+03  # [ MuSqWrongsign ]
2.227000e+03 6.000000e+01 -2.755239e+02 2.356318e+04 8.499016e-05 4.613113e+01 1.601481e+03 2.360684e+01 1.960719e+02 2.202185e+03  # [ MuSqWrongsign ]
2.424000e+03 6.000000e+01 -3.578750e+02 3.189633e+04 5.835736e-04 4.788719e+01 1.747228e+03 2.395191e+01 1.965543e+02 2.396641e+03  # [ MuSqWrongsign ]
2.621000e+03 6.000000e+01 -4.361957e+02 4.117389e+04 4.021603e-04 4.888229e+01 1.893527e+03 2.414981e+01 1.969080e+02 2.591194e+03  # [ MuSqWrongsign ]
2.818000e+03 6.000000e+01 -5.123260e+02 5.142547e+04 3.644029e-04 4.953845e+01 2.040094e+03 2.428731e+01 1.971941e+02 2.785818e+03  # [ MuSqWrongsign ]
3.015000e+03 6.000000e+01 -5.873360e+02 6.269280e+04 3.735641e-04 5.001668e+01 2.186834e+03 2.439272e+01 1.974338e+02 2.980507e+03  # [ MuSqWrongsign ]
3.212000e+03 6.000000e+01 -6.623620e+02 7.508531e+04 3.442290e-04 5.038808e+01 2.333807e+03 2.448157e+01 1.976368e+02 3.175238e+03  # [ MuSqWrongsign ]
3.409000e+03 6.000000e+01 -7.363361e+02 8.843443e+04 6.708367e-04 5.068872e+01 2.480715e+03 2.455107e+01 1.978226e+02 3.370016e+03  # [ MuSqWrongsign ]
3.606000e+03 6.000000e+01 -8.114983e+02 1.030671e+05 2.895658e-04 5.094051e+01 2.627964e+03 2.461854e+01 1.979777e+02 3.564835e+03  # [ MuSqWrongsign ]
3.803000e+03 6.000000e+01 -8.868372e+02 1.188470e+05 2.284818e-04 5.115540e+01 2.775308e+03 2.467845e+01 1.981176e+02 3.759671e+03  # [ MuSqWrongsign ]
4.000000e+03 6.000000e+01 -9.617129e+02 1.356524e+05 9.966359e-04 5.134343e+01 2.922581e+03 2.472795e+01 1.982496e+02 3.954550e+03  # [ MuSqWrongsign ]
6.000000e+01 1.170000e+02 1.621116e+02 4.347356e+02 1.561586e-04 6.438900e+01 1.582290e+01 4.023696e+01 3.078001e+02 2.878921e+02  # [ stau tachyon ]
2.570000e+02 1.170000e+02 1.661449e+02 3.028637e+03 8.342059e-04 7.187162e+01 1.218292e+02 4.140174e+01 3.195869e+02 3.724906e+02  # 
4.540000e+02 1.170000e+02 1.817670e+02 4.422386e+03 1.163974e-04 7.587432e+01 2.769246e+02 4.281137e+01 3.284607e+02 5.201813e+02  # 
6.510000e+02 1.170000e+02 2.003151e+02 6.147636e+03 4.099962e-04 7.959565e+01 4.228340e+02 4.399145e+01 3.343538e+02 6.920734e+02  # 
8.480000e+02 1.170000e+02 2.170951e+02 8.009808e+03 9.858773e-04 8.244455e+01 5.673672e+02 4.483296e+01 3.385323e+02 8.740933e+02  # 
1.045000e+03 1.170000e+02 2.290435e+02 9.865211e+03 6.213462e-04 8.438238e+01 7.118419e+02 4.540918e+01 3.416337e+02 1.060951e+03  # 
1.242000e+03 1.170000e+02 2.349077e+02 1.164080e+04 9.033517e-04 8.556729e+01 8.564261e+02 4.577686e+01 3.440511e+02 1.250432e+03  # 
1.439000e+03 1.170000e+02 2.338664e+02 1.328529e+04 8.769481e-04 8.606165e+01 1.001133e+03 4.596825e+01 3.460113e+02 1.441475e+03  # 
1.636000e+03 1.170000e+02 2.244373e+02 1.470917e+04 3.437110e-04 8.572616e+01 1.146083e+03 4.596891e+01 3.476236e+02 1.633518e+03  # 
1.833000e+03 1.170000e+02 2.061256e+02 1.588534e+04 6.213049e-04 8.424691e+01 1.291240e+03 4.568733e+01 3.490055e+02 1.826238e+03  # 
2.030000e+03 1.170000e+02 1.775681e+02 1.673122e+04 3.940636e-04 8.063932e+01 1.436788e+03 4.480828e+01 3.502363e+02 2.019438e+03  # 
2.227000e+03 1.170000e+02 1.369944e+02 1.720609e+04 7.690668e-04 7.207608e+01 1.583959e+03 4.207559e+01 3.513931e+02 2.212981e+03  # 
2.424000e+03 1.170000e+02 1.240225e+02 1.850599e+04 1.237528e-01 6.832990e+01 1.725613e+03 4.035740e+01 3.532663e+02 2.406738e+03  # [ No convergence ]
2.621000e+03 1.170000e+02 -2.655446e+02 3.308526e+04 9.048946e-04 9.079408e+01 1.873314e+03 4.736510e+01 3.526358e+02 2.600753e+03  # [ MuSqWrongsign ]
2.818000e+03 1.170000e+02 -3.669091e+02 4.532752e+04 1.403265e-04 9.508876e+01 2.020705e+03 4.826766e+01 3.531972e+02 2.794899e+03  # [ MuSqWrongsign ]
3.015000e+03 1.170000e+02 -4.523115e+02 5.763142e+04 4.288443e-04 9.696955e+01 2.168302e+03 4.867448e+01 3.537451e+02 2.989189e+03  # [ MuSqWrongsign ]
3.212000e+03 1.170000e+02 -5.324043e+02 7.068290e+04 8.792660e-04 9.812474e+01 2.316067e+03 4.894472e+01 3.542444e+02 3.183596e+03  # [ MuSqWrongsign ]
3.409000e+03 1.170000e+02 -6.098036e+02 8.461589e+04 6.633317e-04 9.893827e+01 2.463949e+03 4.914962e+01 3.547041e+02 3.378099e+03  # [ MuSqWrongsign ]
3.606000e+03 1.170000e+02 -6.860613e+02 9.959375e+04 4.141974e-04 9.956707e+01 2.611981e+03 4.931798e+01 3.551197e+02 3.572685e+03  # [ MuSqWrongsign ]
3.803000e+03 1.170000e+02 -7.625481e+02 1.157683e+05 3.777710e-04 1.000796e+02 2.760308e+03 4.947233e+01 3.554800e+02 3.767343e+03  # [ MuSqWrongsign ]
4.000000e+03 1.170000e+02 -8.360974e+02 1.326010e+05 1.246358e-04 1.004982e+02 2.908200e+03 4.958212e+01 3.558700e+02 3.962057e+03  # [ MuSqWrongsign ]
6.000000e+01 1.740000e+02 2.393148e+02 1.080727e+03 5.889277e-05 1.114970e+02 7.518151e+00 6.596564e+01 4.577579e+02 4.234216e+02  # [ stau tachyon ]
2.570000e+02 1.740000e+02 2.369264e+02 6.739822e+03 6.674506e-04 1.194789e+02 8.254035e+01 6.620022e+01 4.503351e+02 4.688356e+02  # 
4.540000e+02 1.740000e+02 2.441273e+02 8.254910e+03 9.861120e-05 1.220660e+02 2.464840e+02 6.707226e+01 4.615499e+02 5.921094e+02  # 
6.510000e+02 1.740000e+02 2.545482e+02 1.023262e+04 2.678297e-04 1.248206e+02 3.953735e+02 6.788957e+01 4.699765e+02 7.462430e+02  # 
8.480000e+02 1.740000e+02 2.657195e+02 1.243766e+04 4.433087e-04 1.273361e+02 5.412888e+02 6.860037e+01 4.763141e+02 9.164524e+02  # 
1.045000e+03 1.740000e+02 2.752624e+02 1.471621e+04 9.200106e-04 1.293805e+02 6.865156e+02 6.918354e+01 4.812127e+02 1.095316e+03  # 
1.242000e+03 1.740000e+02 2.813527e+02 1.694535e+04 7.831617e-04 1.308802e+02 8.316559e+02 6.964040e+01 4.851052e+02 1.279163e+03  # 
1.439000e+03 1.740000e+02 2.829051e+02 1.905505e+04 5.610890e-04 1.318359e+02 9.768373e+02 6.996798e+01 4.882933e+02 1.466081e+03  # 
1.636000e+03 1.740000e+02 2.790713e+02 2.097356e+04 5.957041e-04 1.322129e+02 1.122103e+03 7.016695e+01 4.909648e+02 1.655004e+03  # 
1.833000e+03 1.740000e+02 2.682692e+02 2.258929e+04 7.624800e-04 1.317915e+02 1.267599e+03 7.022203e+01 4.932222e+02 1.845294e+03  # 
2.030000e+03 1.740000e+02 2.506534e+02 2.390064e+04 4.055565e-04 1.303339e+02 1.413201e+03 7.006484e+01 4.952018e+02 2.036564e+03  # 
2.227000e+03 1.740000e+02 2.239757e+02 2.475139e+04 4.046977e-04 1.268360e+02 1.559188e+03 6.951187e+01 4.969449e+02 2.228552e+03  # 
2.424000e+03 1.740000e+02 1.880571e+02 2.513620e+04 5.686008e-05 1.192795e+02 1.705933e+03 6.803452e+01 4.985348e+02 2.421085e+03  # 
2.621000e+03 1.740000e+02 1.404315e+02 2.487249e+04 9.143507e-04 1.017668e+02 1.855784e+03 6.318352e+01 5.000552e+02 2.614035e+03  # 
2.818000e+03 1.740000e+02 8.546108e+01 2.485477e+04 6.703648e-01 6.825741e+01 2.020869e+03 4.523525e+01 5.016564e+02 2.807244e+03  # [ No convergence ]
3.015000e+03 1.740000e+02 -3.067450e+02 4.835840e+04 4.442697e-04 1.380560e+02 2.142622e+03 7.188957e+01 5.018336e+02 3.000731e+03  # [ MuSqWrongsign ]
3.212000e+03 1.740000e+02 -4.089245e+02 6.383922e+04 9.395688e-05 1.431085e+02 2.290118e+03 7.285666e+01 5.026670e+02 3.194433e+03  # [ MuSqWrongsign ]
3.409000e+03 1.740000e+02 -4.962153e+02 7.916804e+04 9.563311e-05 1.453935e+02 2.437981e+03 7.334134e+01 5.034631e+02 3.388330e+03  # [ MuSqWrongsign ]
3.606000e+03 1.740000e+02 -5.774744e+02 9.506202e+04 1.684814e-04 1.468103e+02 2.586007e+03 7.367247e+01 5.042061e+02 3.582387e+03  # [ MuSqWrongsign ]
3.803000e+03 1.740000e+02 -6.555800e+02 1.117549e+05 1.430956e-04 1.478274e+02 2.734139e+03 7.392656e+01 5.048971e+02 3.776580e+03  # [ MuSqWrongsign ]
4.000000e+03 1.740000e+02 -7.322483e+02 1.294343e+05 2.757654e-04 1.486134e+02 2.882428e+03 7.414211e+01 5.055428e+02 3.970884e+03  # [ MuSqWrongsign ]
6.000000e+01 2.310000e+02 3.117598e+02 1.909930e+03 1.032454e-04 1.570413e+02 -1.105088e+01 8.975622e+01 6.077135e+02 5.598472e+02  # [ stau tachyon ]
2.570000e+02 2.310000e+02 3.050764e+02 1.217435e+04 6.799067e-04 1.671425e+02 4.712620e+01 9.058465e+01 5.769071e+02 5.706562e+02  # 
4.540000e+02 2.310000e+02 3.082752e+02 1.371170e+04 9.178438e-04 1.692034e+02 2.165897e+02 9.132519e+01 5.897795e+02 6.757407e+02  # 
6.510000e+02 2.310000e+02 3.133540e+02 1.581308e+04 2.385732e-04 1.713348e+02 3.674507e+02 9.203613e+01 6.001202e+02 8.132931e+02  # 
8.480000e+02 2.310000e+02 3.192059e+02 1.820447e+04 8.820699e-04 1.733831e+02 5.144466e+02 9.271382e+01 6.081678e+02 9.707419e+02  # 
1.045000e+03 2.310000e+02 3.251426e+02 2.075559e+04 9.860841e-04 1.752491e+02 6.602765e+02 9.325880e+01 6.147236e+02 1.140257e+03  # 
1.242000e+03 2.310000e+02 3.291145e+02 2.330099e+04 9.650203e-04 1.767598e+02 8.058697e+02 9.374275e+01 6.200232e+02 1.317151e+03  # 
1.439000e+03 2.310000e+02 3.300084e+02 2.573689e+04 7.602157e-04 1.778537e+02 9.514656e+02 9.414294e+01 6.244108e+02 1.498803e+03  # 
1.636000e+03 2.310000e+02 3.271956e+02 2.801666e+04 9.776008e-04 1.785008e+02 1.097072e+03 9.443651e+01 6.281423e+02 1.683653e+03  # 
1.833000e+03 2.310000e+02 3.193947e+02 3.000492e+04 9.747705e-04 1.785539e+02 1.242829e+03 9.463269e+01 6.313276e+02 1.870721e+03  # 
2.030000e+03 2.310000e+02 3.065340e+02 3.170596e+04 9.100042e-04 1.778958e+02 1.388626e+03 9.468574e+01 6.341281e+02 2.059396e+03  # 
2.227000e+03 2.310000e+02 2.867312e+02 3.294728e+04 3.689441e-04 1.759651e+02 1.534686e+03 9.455661e+01 6.365813e+02 2.249254e+03  # 
2.424000e+03 2.310000e+02 2.589812e+02 3.363526e+04 3.780648e-04 1.717222e+02 1.681106e+03 9.408459e+01 6.387718e+02 2.440013e+03  # 
2.621000e+03 2.310000e+02 2.231188e+02 3.375484e+04 7.004753e-04 1.629324e+02 1.828139e+03 9.286816e+01 6.407828e+02 2.631477e+03  # 
2.818000e+03 2.310000e+02 1.758042e+02 3.301344e+04 8.331941e-04 1.430905e+02 1.977579e+03 8.918591e+01 6.426625e+02 2.823495e+03  # 
3.015000e+03 2.310000e+02 1.134601e+02 3.112173e+04 5.839865e-04 1.008026e+02 2.140126e+03 7.225304e+01 6.445437e+02 3.015953e+03  # 
3.212000e+03 2.310000e+02 -2.546001e+02 5.076259e+04 5.607917e-04 1.729249e+02 2.265739e+03 9.476632e+01 6.453833e+02 3.208651e+03  # [ MuSqWrongsign ]
3.409000e+03 2.310000e+02 -3.821783e+02 7.104749e+04 4.961945e-04 1.880765e+02 2.412058e+03 9.709755e+01 6.464311e+02 3.401671e+03  # [ MuSqWrongsign ]
3.606000e+03 2.310000e+02 -4.786058e+02 8.932931e+04 1.514426e-04 1.922558e+02 2.559847e+03 9.788196e+01 6.474838e+02 3.594968e+03  # [ MuSqWrongsign ]
3.803000e+03 2.310000e+02 -5.632602e+02 1.073889e+05 4.106358e-04 1.944376e+02 2.707776e+03 9.833644e+01 6.485057e+02 3.788495e+03  # [ MuSqWrongsign ]
4.000000e+03 2.310000e+02 -6.442228e+02 1.262129e+05 8.456362e-04 1.958947e+02 2.855996e+03 9.869010e+01 6.494511e+02 3.982207e+03  # [ MuSqWrongsign ]
6.000000e+01 2.880000e+02 3.812359e+02 2.919355e+03 2.050776e-04 2.015876e+02 -3.724292e+01 1.130264e+02 7.576690e+02 6.966535e+02  # [ stau tachyon ]
2.570000e+02 2.880000e+02 3.710184e+02 1.935502e+04 2.251601e-04 2.146634e+02 1.547578e+01 1.149062e+02 7.017532e+02 6.744384e+02  # 
4.540000e+02 2.880000e+02 3.719691e+02 2.084587e+04 5.366289e-04 2.165027e+02 1.878739e+02 1.156585e+02 7.146565e+02 7.659670e+02  # 
6.510000e+02 2.880000e+02 3.735928e+02 2.297858e+04 5.351107e-04 2.183147e+02 3.399165e+02 1.163786e+02 7.264968e+02 8.892588e+02  # 
8.480000e+02 2.880000e+02 3.762922e+02 2.551830e+04 5.750718e-04 2.201135e+02 4.873438e+02 1.169587e+02 7.362046e+02 1.034552e+03  # 
1.045000e+03 2.880000e+02 3.786435e+02 2.822313e+04 5.349843e-04 2.217483e+02 6.336219e+02 1.175350e+02 7.440974e+02 1.194205e+03  # 
1.242000e+03 2.880000e+02 3.800116e+02 3.097724e+04 5.672038e-04 2.231683e+02 7.795469e+02 1.180399e+02 7.506738e+02 1.363393e+03  # 
1.439000e+03 2.880000e+02 3.790474e+02 3.364151e+04 1.298694e-04 2.242626e+02 9.254807e+02 1.184996e+02 7.561617e+02 1.538976e+03  # 
1.636000e+03 2.880000e+02 3.760492e+02 3.620996e+04 9.429757e-04 2.250558e+02 1.071292e+03 1.188328e+02 7.609621e+02 1.719041e+03  # 
1.833000e+03 2.880000e+02 3.686333e+02 3.846253e+04 2.034054e-04 2.253218e+02 1.217348e+03 1.191246e+02 7.650202e+02 1.902229e+03  # 
2.030000e+03 2.880000e+02 3.571618e+02 4.041985e+04 8.260998e-04 2.249997e+02 1.363450e+03 1.193005e+02 7.686079e+02 2.087737e+03  # 
2.227000e+03 2.880000e+02 3.406310e+02 4.196121e+04 3.726246e-04 2.237684e+02 1.509682e+03 1.193502e+02 7.717975e+02 2.274978e+03  # 
2.424000e+03 2.880000e+02 3.176972e+02 4.295914e+04 7.379246e-05 2.209448e+02 1.656160e+03 1.192159e+02 7.746448e+02 2.463540e+03  # 
2.621000e+03 2.880000e+02 2.884019e+02 4.339703e+04 9.516987e-05 2.153895e+02 1.802894e+03 1.187430e+02 7.772340e+02 2.653142e+03  # 
2.818000e+03 2.880000e+02 2.502829e+02 4.302034e+04 3.216857e-04 2.036382e+02 1.950395e+03 1.175342e+02 7.796074e+02 2.843564e+03  # 
3.015000e+03 2.880000e+02 2.015084e+02 4.163760e+04 3.502050e-04 1.786556e+02 2.100219e+03 1.140014e+02 7.818310e+02 3.034651e+03  # 
3.212000e+03 2.880000e+02 1.370126e+02 3.876706e+04 3.163351e-02 1.295152e+02 2.263115e+03 9.751946e+01 7.839590e+02 3.226276e+03  # [ No convergence ]
3.409000e+03 2.880000e+02 -2.005351e+02 5.160103e+04 6.563823e-04 1.789096e+02 2.392977e+03 1.143497e+02 7.854441e+02 3.418251e+03  # [ MuSqWrongsign ]
3.606000e+03 2.880000e+02 -3.681370e+02 7.948920e+04 9.515235e-04 2.315096e+02 2.534425e+03 1.214389e+02 7.865867e+02 3.610535e+03  # [ MuSqWrongsign ]
3.803000e+03 2.880000e+02 -4.723861e+02 1.009348e+05 3.970568e-04 2.387556e+02 2.681827e+03 1.225635e+02 7.878740e+02 3.803195e+03  # [ MuSqWrongsign ]
4.000000e+03 2.880000e+02 -5.609663e+02 1.215005e+05 3.588058e-04 2.419183e+02 2.829634e+03 1.231597e+02 7.891334e+02 3.996148e+03  # [ MuSqWrongsign ]
6.000000e+01 3.450000e+02 4.485716e+02 4.102112e+03 4.009692e-04 2.454966e+02 -7.140478e+01 1.360867e+02 9.076244e+02 8.336542e+02  # [ stau tachyon ]
2.570000e+02 3.450000e+02 4.352429e+02 2.828835e+04 1.166007e-04 2.620575e+02 -1.249942e+01 1.392202e+02 8.253996e+02 7.790082e+02  # 
4.540000e+02 3.450000e+02 4.347783e+02 2.968717e+04 6.563869e-05 2.637735e+02 1.605571e+02 1.400836e+02 8.376275e+02 8.600441e+02  # 
6.510000e+02 3.450000e+02 4.347177e+02 3.184454e+04 9.674746e-04 2.654645e+02 3.129069e+02 1.407204e+02 8.503893e+02 9.716289e+02  # 
8.480000e+02 3.450000e+02 4.344318e+02 3.439820e+04 2.335415e-04 2.670988e+02 4.605459e+02 1.413994e+02 8.612315e+02 1.105539e+03  # 
1.045000e+03 3.450000e+02 4.343307e+02 3.722231e+04 6.883877e-04 2.686155e+02 6.069200e+02 1.419584e+02 8.703908e+02 1.255582e+03  # 
1.242000e+03 3.450000e+02 4.330800e+02 4.009427e+04 5.456836e-04 2.699446e+02 7.530589e+02 1.425155e+02 8.780304e+02 1.416752e+03  # 
1.439000e+03 3.450000e+02 4.304954e+02 4.293924e+04 6.669161e-04 2.710328e+02 8.991377e+02 1.429956e+02 8.846139e+02 1.585845e+03  # 
1.636000e+03 3.450000e+02 4.258944e+02 4.565884e+04 4.528700e-04 2.718394e+02 1.045242e+03 1.433954e+02 8.903221e+02 1.760583e+03  # 
1.833000e+03 3.450000e+02 4.185482e+02 4.816586e+04 7.050835e-04 2.722624e+02 1.191408e+03 1.437247e+02 8.953191e+02 1.939429e+03  # 
2.030000e+03 3.450000e+02 4.075247e+02 5.032917e+04 2.684494e-04 2.721589e+02 1.337721e+03 1.439858e+02 8.996995e+02 2.121318e+03  # 
2.227000e+03 3.450000e+02 3.925161e+02 5.211950e+04 7.111251e-04 2.713408e+02 1.484120e+03 1.441449e+02 9.036161e+02 2.305528e+03  # 
2.424000e+03 3.450000e+02 3.721914e+02 5.335903e+04 3.075167e-04 2.693072e+02 1.630746e+03 1.441866e+02 9.071058e+02 2.491521e+03  # 
2.621000e+03 3.450000e+02 3.464222e+02 5.402872e+04 4.292817e-04 2.652829e+02 1.777546e+03 1.440231e+02 9.102879e+02 2.678928e+03  # 
2.818000e+03 3.450000e+02 3.138027e+02 5.395309e+04 8.481674e-04 2.572616e+02 1.924736e+03 1.435094e+02 9.131921e+02 2.867459e+03  # 
3.015000e+03 3.450000e+02 2.728687e+02 5.292848e+04 9.860135e-04 2.408689e+02 2.072725e+03 1.421956e+02 9.158820e+02 3.056904e+03  # 
3.212000e+03 3.450000e+02 2.210952e+02 5.066021e+04 3.843537e-04 2.083276e+02 2.223385e+03 1.383058e+02 9.184096e+02 3.247098e+03  # 
3.409000e+03 3.450000e+02 1.566958e+02 4.690264e+04 8.655734e-04 1.541193e+02 2.387275e+03 1.211167e+02 9.209134e+02 3.437923e+03  # 
3.606000e+03 3.450000e+02 1.101570e+02 4.614905e+04 1.976294e-01 1.100718e+02 2.564783e+03 9.033716e+01 9.231575e+02 3.629219e+03  # [ No convergence ]
3.803000e+03 3.450000e+02 -3.648631e+02 8.946498e+04 1.776404e-04 2.729715e+02 2.657134e+03 1.459266e+02 9.240087e+02 3.820711e+03  # [ MuSqWrongsign ]
4.000000e+03 3.450000e+02 -4.744754e+02 1.140352e+05 1.067043e-05 2.848996e+02 2.803954e+03 1.473892e+02 9.255229e+02 4.012725e+03  # [ MuSqWrongsign ]
6.000000e+01 4.020000e+02 5.143678e+02 5.454917e+03 7.728283e-04 2.889858e+02 -1.188037e+02 1.590407e+02 1.057580e+03 9.707666e+02  # [ stau tachyon ]
2.570000e+02 4.020000e+02 4.978181e+02 3.893089e+04 4.298571e-04 3.093455e+02 -3.714352e+01 1.636721e+02 9.476824e+02 8.835866e+02  # 
4.540000e+02 4.020000e+02 4.967554e+02 4.026325e+04 1.947256e-04 3.109898e+02 1.346101e+02 1.645401e+02 9.596723e+02 9.565024e+02  # 
6.510000e+02 4.020000e+02 4.950674e+02 4.233736e+04 2.278241e-04 3.126247e+02 2.865798e+02 1.652853e+02 9.719095e+02 1.058057e+03  # 
8.480000e+02 4.020000e+02 4.931960e+02 4.491660e+04 3.012098e-04 3.141840e+02 4.341440e+02 1.659493e+02 9.840492e+02 1.182064e+03  # 
1.045000e+03 4.020000e+02 4.909949e+02 4.778327e+04 6.478626e-04 3.156404e+02 5.804080e+02 1.665430e+02 9.942437e+02 1.322955e+03  # 
1.242000e+03 4.020000e+02 4.880134e+02 5.076250e+04 3.976433e-04 3.169344e+02 7.264991e+02 1.671003e+02 1.002957e+03 1.476253e+03  # 
1.439000e+03 4.020000e+02 4.840789e+02 5.375977e+04 1.599357e-04 3.180360e+02 8.725798e+02 1.675770e+02 1.010571e+03 1.638687e+03  # 
1.636000e+03 4.020000e+02 4.781691e+02 5.661290e+04 8.607022e-04 3.188725e+02 1.018803e+03 1.680295e+02 1.017156e+03 1.807795e+03  # 
1.833000e+03 4.020000e+02 4.694053e+02 5.919466e+04 6.641546e-04 3.193323e+02 1.165241e+03 1.684601e+02 1.022870e+03 1.981880e+03  # 
2.030000e+03 4.020000e+02 4.582395e+02 6.152780e+04 8.685326e-04 3.193847e+02 1.311703e+03 1.687790e+02 1.028022e+03 2.159801e+03  # 
2.227000e+03 4.020000e+02 4.440228e+02 6.353194e+04 7.387379e-04 3.188776e+02 1.458208e+03 1.689959e+02 1.032666e+03 2.340651e+03  # 
2.424000e+03 4.020000e+02 4.250342e+02 6.494840e+04 8.664321e-04 3.173467e+02 1.604990e+03 1.691499e+02 1.036790e+03 2.523761e+03  # 
2.621000e+03 4.020000e+02 4.013948e+02 6.581081e+04 7.039321e-04 3.142601e+02 1.751899e+03 1.691583e+02 1.040557e+03 2.708687e+03  # 
2.818000e+03 4.020000e+02 3.720678e+02 6.594858e+04 2.337156e-04 3.082540e+02 1.899061e+03 1.689612e+02 1.044014e+03 2.895069e+03  # 
3.015000e+03 4.020000e+02 3.356994e+02 6.514943e+04 4.536460e-04 2.963472e+02 2.046681e+03 1.683535e+02 1.047198e+03 3.082635e+03  # 
3.212000e+03 4.020000e+02 2.920091e+02 6.340353e+04 9.912314e-04 2.736463e+02 2.195201e+03 1.668589e+02 1.050164e+03 3.271177e+03  # 
3.409000e+03 4.020000e+02 2.367047e+02 6.007925e+04 7.484253e-04 2.324651e+02 2.347040e+03 1.622282e+02 1.052964e+03 3.460532e+03  # 
3.606000e+03 4.020000e+02 1.678659e+02 5.488286e+04 8.409940e-04 1.697897e+02 2.516340e+03 1.401771e+02 1.055747e+03 3.650586e+03  # 
3.803000e+03 4.020000e+02 8.876935e+01 4.845257e+04 5.193820e-01 9.107090e+01 2.726223e+03 7.642194e+01 1.058645e+03 3.841226e+03  # [ No convergence ]
4.000000e+03 4.020000e+02 -3.681777e+02 1.007972e+05 4.061611e-04 3.113839e+02 2.779946e+03 1.705533e+02 1.059311e+03 4.031948e+03  # [ MuSqWrongsign ]
6.000000e+01 4.590000e+02 5.788528e+02 6.974706e+03 5.241261e-04 3.321879e+02 -1.386696e+02 1.819330e+02 1.207535e+03 1.107950e+03  # [ stau tachyon ]
2.570000e+02 4.590000e+02 5.592554e+02 5.130776e+04 6.760311e-04 3.565390e+02 -5.902865e+01 1.881973e+02 1.068965e+03 9.881216e+02  # 
4.540000e+02 4.590000e+02 5.576534e+02 5.253913e+04 2.074934e-04 3.581401e+02 1.099014e+02 1.891202e+02 1.080298e+03 1.054217e+03  # 
6.510000e+02 4.590000e+02 5.553598e+02 5.457963e+04 6.265610e-04 3.597788e+02 2.609234e+02 1.898151e+02 1.092905e+03 1.147702e+03  # 
8.480000e+02 4.590000e+02 5.522303e+02 5.711925e+04 7.780318e-04 3.613331e+02 4.082106e+02 1.905217e+02 1.104833e+03 1.262862e+03  # 
1.045000e+03 4.590000e+02 5.483349e+02 5.996658e+04 3.315267e-04 3.627501e+02 5.541714e+02 1.912194e+02 1.116221e+03 1.395221e+03  # 
1.242000e+03 4.590000e+02 5.441094e+02 6.302767e+04 8.421164e-04 3.640601e+02 7.000365e+02 1.917557e+02 1.125932e+03 1.540948e+03  # 
1.439000e+03 4.590000e+02 5.385250e+02 6.607697e+04 9.597431e-04 3.651567e+02 8.460926e+02 1.922988e+02 1.134345e+03 1.696668e+03  # 
1.636000e+03 4.590000e+02 5.315231e+02 6.904720e+04 3.657017e-04 3.660378e+02 9.923015e+02 1.927740e+02 1.141778e+03 1.860032e+03  # 
1.833000e+03 4.590000e+02 5.220196e+02 7.174947e+04 4.061148e-04 3.665971e+02 1.138786e+03 1.932471e+02 1.148263e+03 2.029176e+03  # 
2.030000e+03 4.590000e+02 5.105743e+02 7.423680e+04 6.931893e-04 3.667947e+02 1.285315e+03 1.936089e+02 1.154162e+03 2.202878e+03  # 
2.227000e+03 4.590000e+02 4.960771e+02 7.631941e+04 2.412303e-04 3.664666e+02 1.432017e+03 1.939119e+02 1.159434e+03 2.380081e+03  # 
2.424000e+03 4.590000e+02 4.778138e+02 7.790111e+04 6.200939e-04 3.653028e+02 1.578900e+03 1.941523e+02 1.164193e+03 2.560056e+03  # 
2.621000e+03 4.590000e+02 4.554610e+02 7.890323e+04 7.032847e-04 3.628808e+02 1.725945e+03 1.942818e+02 1.168524e+03 2.742255e+03  # 
2.818000e+03 4.590000e+02 4.290890e+02 7.933995e+04 1.909340e-04 3.584193e+02 1.873073e+03 1.942490e+02 1.172542e+03 2.926266e+03  # 
3.015000e+03 4.590000e+02 3.962278e+02 7.880368e+04 4.587018e-05 3.495964e+02 2.020588e+03 1.939947e+02 1.176216e+03 3.111741e+03  # 
3.212000e+03 4.590000e+02 3.565442e+02 7.725167e+04 7.588617e-04 3.325388e+02 2.168642e+03 1.933027e+02 1.179627e+03 3.298433e+03  # 
3.409000e+03 4.590000e+02 3.083659e+02 7.439074e+04 3.649479e-04 3.013897e+02 2.317885e+03 1.915080e+02 1.182828e+03 3.486148e+03  # 
3.606000e+03 4.590000e+02 2.490248e+02 6.978997e+04 6.098393e-04 2.514756e+02 2.471399e+03 1.856058e+02 1.185873e+03 3.674726e+03  # 
3.803000e+03 4.590000e+02 1.732270e+02 6.264071e+04 4.821060e-04 1.786486e+02 2.650637e+03 1.542961e+02 1.188887e+03 3.864050e+03  # 
4.000000e+03 4.590000e+02 1.012763e+02 5.672679e+04 4.386061e-01 1.054719e+02 2.862506e+03 9.176032e+01 1.192011e+03 4.053995e+03  # [ No convergence ]
6.000000e+01 5.160000e+02 6.423750e+02 8.661610e+03 5.641685e-04 3.751869e+02 -1.258777e+02 2.047861e+02 1.357490e+03 1.245181e+03  # [ stau tachyon ]
2.570000e+02 5.160000e+02 6.194667e+02 6.535420e+04 5.596162e-04 4.037054e+02 -7.859719e+01 2.128634e+02 1.189058e+03 1.092204e+03  # 
4.540000e+02 5.160000e+02 6.176312e+02 6.651587e+04 2.003251e-04 4.052640e+02 8.633289e+01 2.137899e+02 1.199838e+03 1.152732e+03  # 
6.510000e+02 5.160000e+02 6.145059e+02 6.842699e+04 6.631150e-04 4.069257e+02 2.360539e+02 2.145876e+02 1.212459e+03 1.239127e+03  # 
8.480000e+02 5.160000e+02 6.108076e+02 7.096243e+04 3.731129e-04 4.084615e+02 3.827086e+02 2.152432e+02 1.224820e+03 1.346760e+03  # 
1.045000e+03 5.160000e+02 6.058960e+02 7.379195e+04 3.697112e-04 4.098994e+02 5.282882e+02 2.159652e+02 1.236515e+03 1.471419e+03  # 
1.242000e+03 5.160000e+02 6.000525e+02 7.680833e+04 9.543565e-04 4.112041e+02 6.738696e+02 2.166183e+02 1.247020e+03 1.609820e+03  # 
1.439000e+03 5.160000e+02 5.938314e+02 7.997885e+04 9.358657e-04 4.123531e+02 8.196690e+02 2.170975e+02 1.256412e+03 1.759155e+03  # 
1.636000e+03 5.160000e+02 5.858459e+02 8.301901e+04 6.072370e-04 4.132983e+02 9.657965e+02 2.175989e+02 1.264600e+03 1.916758e+03  # 
1.833000e+03 5.160000e+02 5.756292e+02 8.581765e+04 8.898260e-04 4.139489e+02 1.112238e+03 2.181087e+02 1.271807e+03 2.080857e+03  # 
2.030000e+03 5.160000e+02 5.639160e+02 8.842891e+04 9.381707e-04 4.142704e+02 1.258786e+03 2.185014e+02 1.278446e+03 2.250197e+03  # 
2.227000e+03 5.160000e+02 5.486163e+02 9.053650e+04 3.369614e-04 4.140643e+02 1.405658e+03 2.189149e+02 1.284258e+03 2.423529e+03  # 
2.424000e+03 5.160000e+02 5.311009e+02 9.229416e+04 4.550664e-04 4.132757e+02 1.552562e+03 2.191861e+02 1.289653e+03 2.600180e+03  # 
2.621000e+03 5.160000e+02 5.095981e+02 9.343625e+04 9.429444e-04 4.113689e+02 1.699683e+03 2.194074e+02 1.294556e+03 2.779457e+03  # 
2.818000e+03 5.160000e+02 4.845005e+02 9.400325e+04 8.653225e-04 4.078188e+02 1.846882e+03 2.194940e+02 1.299111e+03 2.960901e+03  # 
3.015000e+03 5.160000e+02 4.537909e+02 9.362882e+04 5.458403e-04 4.009176e+02 1.994450e+03 2.194528e+02 1.303252e+03 3.144095e+03  # 
3.212000e+03 5.160000e+02 4.173396e+02 9.228502e+04 7.912185e-05 3.878272e+02 2.142345e+03 2.191333e+02 1.307110e+03 3.328768e+03  # 
3.409000e+03 5.160000e+02 3.743257e+02 8.981022e+04 5.845940e-04 3.639442e+02 2.290796e+03 2.182826e+02 1.310742e+03 3.514686e+03  # 
3.606000e+03 5.160000e+02 3.226805e+02 8.585972e+04 8.102727e-04 3.245367e+02 2.440762e+03 2.160963e+02 1.314145e+03 3.701647e+03  # 
3.803000e+03 5.160000e+02 2.586765e+02 7.974433e+04 4.548719e-04 2.662151e+02 2.596789e+03 2.081205e+02 1.317417e+03 3.889509e+03  # 
4.000000e+03 5.160000e+02 1.785064e+02 7.073993e+04 3.763156e-04 1.865449e+02 2.786904e+03 1.663345e+02 1.320708e+03 4.078165e+03  # 
6.000000e+01 5.730000e+02 7.048753e+02 1.052004e+04 4.902529e-04 4.180375e+02 -1.208555e+02 2.276127e+02 1.507446e+03 1.382445e+03  # [ stau tachyon ]
2.570000e+02 5.730000e+02 6.787903e+02 8.109747e+04 6.337002e-04 4.508194e+02 -9.641876e+01 2.376074e+02 1.308810e+03 1.195960e+03  # 
4.540000e+02 5.730000e+02 6.766509e+02 8.215592e+04 2.414440e-04 4.523825e+02 6.379397e+01 2.385855e+02 1.318370e+03 1.251642e+03  # 
6.510000e+02 5.730000e+02 6.730773e+02 8.396282e+04 5.704775e-04 4.540446e+02 2.118739e+02 2.394408e+02 1.331052e+03 1.332038e+03  # 
8.480000e+02 5.730000e+02 6.690173e+02 8.647355e+04 2.391499e-04 4.556084e+02 3.576430e+02 2.400277e+02 1.343743e+03 1.433078e+03  # 
1.045000e+03 5.730000e+02 6.635443e+02 8.929845e+04 9.946352e-04 4.570481e+02 5.027878e+02 2.407389e+02 1.355647e+03 1.550859e+03  # 
1.242000e+03 5.730000e+02 6.566607e+02 9.226327e+04 8.712564e-04 4.584092e+02 6.479208e+02 2.414726e+02 1.366809e+03 1.682407e+03  # 
1.439000e+03 5.730000e+02 6.495475e+02 9.546897e+04 8.418298e-04 4.595830e+02 7.934115e+02 2.419778e+02 1.377007e+03 1.825513e+03  # 
1.636000e+03 5.730000e+02 6.407070e+02 9.855373e+04 5.365746e-04 4.605738e+02 9.393583e+02 2.425149e+02 1.385904e+03 1.977457e+03  # 
1.833000e+03 5.730000e+02 6.297916e+02 1.014058e+05 8.386662e-04 4.613117e+02 1.085708e+03 2.430651e+02 1.393770e+03 2.136491e+03  # 
2.030000e+03 5.730000e+02 6.171414e+02 1.040273e+05 6.793298e-04 4.617415e+02 1.232304e+03 2.435336e+02 1.400942e+03 2.301304e+03  # 
2.227000e+03 5.730000e+02 6.022662e+02 1.063112e+05 2.627054e-04 4.617541e+02 1.379096e+03 2.439365e+02 1.407485e+03 2.470740e+03  # 
2.424000e+03 5.730000e+02 5.844431e+02 1.080998e+05 8.884589e-04 4.611559e+02 1.526121e+03 2.443027e+02 1.413416e+03 2.643889e+03  # 
2.621000e+03 5.730000e+02 5.639633e+02 1.094390e+05 2.758365e-04 4.597513e+02 1.673214e+03 2.445546e+02 1.418913e+03 2.820104e+03  # 
2.818000e+03 5.730000e+02 5.392845e+02 1.100182e+05 7.028529e-04 4.568468e+02 1.820593e+03 2.447573e+02 1.423910e+03 2.998794e+03  # 
3.015000e+03 5.730000e+02 5.101747e+02 1.097899e+05 7.210754e-04 4.513517e+02 1.968197e+03 2.448478e+02 1.428532e+03 3.179559e+03  # 
3.212000e+03 5.730000e+02 4.773740e+02 1.088733e+05 1.989012e-04 4.416003e+02 2.115884e+03 2.447240e+02 1.432894e+03 3.362081e+03  # 
3.409000e+03 5.730000e+02 4.375120e+02 1.066166e+05 8.956045e-05 4.229070e+02 2.264114e+03 2.443269e+02 1.436924e+03 3.546050e+03  # 
3.606000e+03 5.730000e+02 3.898899e+02 1.028694e+05 4.332161e-04 3.904626e+02 2.413162e+03 2.432926e+02 1.440710e+03 3.731262e+03  # 
3.803000e+03 5.730000e+02 3.334226e+02 9.741621e+04 9.340916e-04 3.421077e+02 2.564174e+03 2.404519e+02 1.444318e+03 3.917543e+03  # 
4.000000e+03 5.730000e+02 2.651442e+02 8.967701e+04 1.111213e-04 2.765493e+02 2.724168e+03 2.288863e+02 1.447782e+03 4.104746e+03  # 
6.000000e+01 6.300000e+02 7.659801e+02 1.254825e+04 6.789000e-04 4.607769e+02 -1.187171e+02 2.504205e+02 1.657401e+03 1.519734e+03  # [ stau tachyon ]
2.570000e+02 6.300000e+02 7.373903e+02 9.854502e+04 4.442451e-04 4.978997e+02 -1.129202e+02 2.623916e+02 1.427962e+03 1.299405e+03  # 
4.540000e+02 6.300000e+02 7.351369e+02 9.953032e+04 1.384007e-04 4.994756e+02 4.216077e+01 2.633725e+02 1.436832e+03 1.351028e+03  # 
6.510000e+02 6.300000e+02 7.313047e+02 1.012372e+05 1.434782e-04 5.011395e+02 1.883266e+02 2.642671e+02 1.448712e+03 1.426162e+03  # 
8.480000e+02 6.300000e+02 7.266660e+02 1.036371e+05 4.497154e-04 5.027165e+02 3.330476e+02 2.649416e+02 1.461745e+03 1.521213e+03  # 
1.045000e+03 6.300000e+02 7.205630e+02 1.063748e+05 5.176912e-04 5.042261e+02 4.776794e+02 2.656769e+02 1.473844e+03 1.632640e+03  # 
1.242000e+03 6.300000e+02 7.136688e+02 1.094360e+05 6.602963e-04 5.055951e+02 6.222469e+02 2.663105e+02 1.485394e+03 1.758186e+03  # 
1.439000e+03 6.300000e+02 7.055021e+02 1.125746e+05 2.077950e-04 5.068254e+02 7.673554e+02 2.669141e+02 1.496340e+03 1.895219e+03  # 
1.636000e+03 6.300000e+02 6.959395e+02 1.156722e+05 2.489490e-04 5.078791e+02 9.130416e+02 2.674929e+02 1.505893e+03 2.041650e+03  # 
1.833000e+03 6.300000e+02 6.843121e+02 1.185267e+05 4.366023e-04 5.087036e+02 1.059269e+03 2.681032e+02 1.514335e+03 2.195651e+03  # 
2.030000e+03 6.300000e+02 6.714523e+02 1.212542e+05 9.853333e-04 5.092511e+02 1.205709e+03 2.685743e+02 1.522174e+03 2.356005e+03  # 
2.227000e+03 6.300000e+02 6.562379e+02 1.235837e+05 4.088920e-04 5.094204e+02 1.352497e+03 2.690310e+02 1.529262e+03 2.521405e+03  # 
2.424000e+03 6.300000e+02 6.386559e+02 1.254957e+05 2.878008e-04 5.090831e+02 1.499481e+03 2.694223e+02 1.535772e+03 2.690978e+03  # 
2.621000e+03 6.300000e+02 6.183118e+02 1.268856e+05 1.935018e-04 5.080057e+02 1.646652e+03 2.697489e+02 1.541768e+03 2.863984e+03  # 
2.818000e+03 6.300000e+02 5.942410e+02 1.275551e+05 2.757098e-04 5.056789e+02 1.794080e+03 2.700359e+02 1.547249e+03 3.039810e+03  # 
3.015000e+03 6.300000e+02 5.668200e+02 1.275356e+05 7.542194e-04 5.014180e+02 1.941648e+03 2.701958e+02 1.552368e+03 3.218028e+03  # 
3.212000e+03 6.300000e+02 5.351710e+02 1.266671e+05 3.189417e-04 4.935544e+02 2.089400e+03 2.702296e+02 1.557157e+03 3.398249e+03  # 
3.409000e+03 6.300000e+02 4.983013e+02 1.247079e+05 3.944605e-04 4.789932e+02 2.237488e+03 2.700722e+02 1.561606e+03 3.580152e+03  # 
3.606000e+03 6.300000e+02 4.546887e+02 1.213485e+05 4.418948e-04 4.529720e+02 2.386134e+03 2.695827e+02 1.565772e+03 3.763493e+03  # 
3.803000e+03 6.300000e+02 4.042255e+02 1.165208e+05 4.544678e-04 4.131119e+02 2.535633e+03 2.683104e+02 1.569724e+03 3.948079e+03  # 
4.000000e+03 6.300000e+02 3.436997e+02 1.095441e+05 9.513767e-04 3.574528e+02 2.687810e+03 2.646134e+02 1.573506e+03 4.133743e+03  # 
6.000000e+01 6.870000e+02 8.271266e+02 1.486111e+04 3.513659e-04 5.034310e+02 -1.181559e+02 2.732144e+02 1.807356e+03 1.657040e+03  # [ stau tachyon ]
2.570000e+02 6.870000e+02 7.951421e+02 1.176317e+05 2.241207e-04 5.449527e+02 -1.284412e+02 2.873019e+02 1.546382e+03 1.402327e+03  # 
4.540000e+02 6.870000e+02 7.924727e+02 1.184546e+05 5.991141e-04 5.465906e+02 2.130438e+01 2.884115e+02 1.554361e+03 1.450163e+03  # 
6.510000e+02 6.870000e+02 7.886312e+02 1.201070e+05 5.873646e-04 5.482507e+02 1.653799e+02 2.892629e+02 1.565839e+03 1.520810e+03  # 
8.480000e+02 6.870000e+02 7.837055e+02 1.224195e+05 2.969833e-04 5.498717e+02 3.089431e+02 2.899531e+02 1.578804e+03 1.610650e+03  # 
1.045000e+03 6.870000e+02 7.776741e+02 1.251929e+05 2.985104e-04 5.513860e+02 4.528129e+02 2.905710e+02 1.591410e+03 1.716665e+03  # 
1.242000e+03 6.870000e+02 7.698045e+02 1.280965e+05 3.977945e-04 5.527864e+02 5.969711e+02 2.913717e+02 1.603054e+03 1.836226e+03  # 
1.439000e+03 6.870000e+02 7.611156e+02 1.312129e+05 4.280969e-04 5.540914e+02 7.416137e+02 2.919832e+02 1.614224e+03 1.967662e+03  # 
1.636000e+03 6.870000e+02 7.512788e+02 1.343678e+05 9.621848e-04 5.552025e+02 8.869284e+02 2.925413e+02 1.624697e+03 2.108894e+03  # 
1.833000e+03 6.870000e+02 7.393493e+02 1.372781e+05 4.639125e-04 5.560976e+02 1.032855e+03 2.931612e+02 1.633799e+03 2.258039e+03  # 
2.030000e+03 6.870000e+02 7.259961e+02 1.400154e+05 5.007855e-04 5.567519e+02 1.179189e+03 2.936843e+02 1.642167e+03 2.413908e+03  # 
2.227000e+03 6.870000e+02 7.105638e+02 1.423961e+05 3.605908e-04 5.570706e+02 1.325883e+03 2.941789e+02 1.649791e+03 2.575260e+03  # 
2.424000e+03 6.870000e+02 6.936014e+02 1.444982e+05 9.517061e-04 5.569809e+02 1.472724e+03 2.945494e+02 1.656953e+03 2.741253e+03  # 
2.621000e+03 6.870000e+02 6.725870e+02 1.457930e+05 1.090457e-04 5.561332e+02 1.620034e+03 2.950088e+02 1.663287e+03 2.910894e+03  # 
2.818000e+03 6.870000e+02 6.495385e+02 1.466376e+05 4.187783e-04 5.543879e+02 1.767406e+03 2.953129e+02 1.669295e+03 3.083786e+03  # 
3.015000e+03 6.870000e+02 6.230322e+02 1.467302e+05 5.657502e-04 5.510118e+02 1.914997e+03 2.955490e+02 1.674858e+03 3.259337e+03  # 
3.212000e+03 6.870000e+02 5.927990e+02 1.460256e+05 9.589583e-04 5.447775e+02 2.062733e+03 2.956875e+02 1.680097e+03 3.437162e+03  # 
3.409000e+03 6.870000e+02 5.572407e+02 1.441001e+05 9.207196e-04 5.329922e+02 2.210899e+03 2.957121e+02 1.684883e+03 3.616867e+03  # 
3.606000e+03 6.870000e+02 5.171779e+02 1.411452e+05 4.607168e-04 5.123447e+02 2.359284e+03 2.954995e+02 1.689478e+03 3.798251e+03  # 
3.803000e+03 6.870000e+02 4.698852e+02 1.365401e+05 5.930020e-05 4.783459e+02 2.508335e+03 2.948754e+02 1.693771e+03 3.981037e+03  # 
4.000000e+03 6.870000e+02 4.151493e+02 1.301962e+05 9.249566e-04 4.305100e+02 2.658526e+03 2.932420e+02 1.697860e+03 4.165059e+03  # 
6.000000e+01 7.440000e+02 8.527675e+02 1.390050e+05 1.215496e-04 5.911737e+02 -2.599359e+02 3.120033e+02 1.659791e+03 1.483234e+03  # [ hpm tachyon ]
2.570000e+02 7.440000e+02 8.520164e+02 1.383094e+05 3.282815e-04 5.920257e+02 -1.432484e+02 3.123731e+02 1.664027e+03 1.504627e+03  # 
4.540000e+02 7.440000e+02 8.496123e+02 1.391603e+05 1.366804e-04 5.936783e+02 1.157250e+00 3.133354e+02 1.671760e+03 1.549705e+03  # 
6.510000e+02 7.440000e+02 8.457174e+02 1.407303e+05 2.915548e-04 5.953540e+02 1.430067e+02 3.141977e+02 1.682653e+03 1.616241e+03  # 
8.480000e+02 7.440000e+02 8.404262e+02 1.428982e+05 5.071936e-04 5.970008e+02 2.852760e+02 3.149793e+02 1.695233e+03 1.701302e+03  # 
1.045000e+03 7.440000e+02 8.341248e+02 1.456001e+05 3.452491e-04 5.985277e+02 4.282934e+02 3.156224e+02 1.708089e+03 1.802216e+03  # 
1.242000e+03 7.440000e+02 8.263170e+02 1.485297e+05 6.621862e-04 5.999932e+02 5.719726e+02 3.163123e+02 1.720225e+03 1.916634e+03  # 
1.439000e+03 7.440000e+02 8.168511e+02 1.515170e+05 7.702873e-04 6.013212e+02 7.161038e+02 3.170809e+02 1.731453e+03 2.042641e+03  # 
1.636000e+03 7.440000e+02 8.066322e+02 1.546658e+05 8.813782e-04 6.025088e+02 8.610045e+02 3.176521e+02 1.742432e+03 2.178832e+03  # 
1.833000e+03 7.440000e+02 7.943447e+02 1.575747e+05 6.405189e-04 6.034857e+02 1.006615e+03 3.183032e+02 1.752151e+03 2.323228e+03  # 
2.030000e+03 7.440000e+02 7.805487e+02 1.602971e+05 4.192834e-04 6.042415e+02 1.152784e+03 3.188809e+02 1.761013e+03 2.474678e+03  # 
2.227000e+03 7.440000e+02 7.651590e+02 1.627662e+05 3.386818e-04 6.047147e+02 1.299297e+03 3.193658e+02 1.769212e+03 2.632040e+03  # 
2.424000e+03 7.440000e+02 7.481724e+02 1.649438e+05 2.519624e-04 6.047853e+02 1.446042e+03 3.197660e+02 1.776907e+03 2.794388e+03  # 
2.621000e+03 7.440000e+02 7.275800e+02 1.663402e+05 7.042174e-04 6.042516e+02 1.593269e+03 3.202499e+02 1.783735e+03 2.960698e+03  # 
2.818000e+03 7.440000e+02 7.044834e+02 1.671633e+05 1.234924e-04 6.028566e+02 1.740705e+03 3.206549e+02 1.790134e+03 3.130533e+03  # 
3.015000e+03 7.440000e+02 6.788829e+02 1.673875e+05 4.473782e-04 6.002196e+02 1.888271e+03 3.209308e+02 1.796153e+03 3.303347e+03  # 
3.212000e+03 7.440000e+02 6.495443e+02 1.667467e+05 3.084934e-04 5.951988e+02 2.036057e+03 3.211590e+02 1.801783e+03 3.478674e+03  # 
3.409000e+03 7.440000e+02 6.160947e+02 1.651018e+05 3.494260e-04 5.859732e+02 2.184102e+03 3.212809e+02 1.807034e+03 3.656137e+03  # 
3.606000e+03 7.440000e+02 5.783934e+02 1.624059e+05 6.563391e-04 5.695232e+02 2.332370e+03 3.212285e+02 1.811997e+03 3.835456e+03  # 
3.803000e+03 7.440000e+02 5.343441e+02 1.581482e+05 4.701943e-04 5.413469e+02 2.481183e+03 3.209631e+02 1.816626e+03 4.016352e+03  # 
4.000000e+03 7.440000e+02 4.830073e+02 1.520538e+05 2.982258e-04 4.992957e+02 2.630705e+03 3.201577e+02 1.821038e+03 4.198648e+03  # 
6.000000e+01 8.010000e+02 9.093238e+02 1.607273e+05 2.232724e-04 6.382771e+02 -3.017970e+02 3.369826e+02 1.777430e+03 1.586723e+03  # [ stau tachyon ]
2.570000e+02 8.010000e+02 9.086444e+02 1.607448e+05 3.042697e-04 6.391025e+02 -1.575158e+02 3.373368e+02 1.781463e+03 1.606847e+03  # 
4.540000e+02 8.010000e+02 9.058503e+02 1.614107e+05 6.106733e-04 6.407974e+02 -1.840550e+01 3.384323e+02 1.788407e+03 1.648918e+03  # 
6.510000e+02 8.010000e+02 9.018306e+02 1.628792e+05 6.445044e-04 6.424723e+02 1.211227e+02 3.393710e+02 1.798682e+03 1.711748e+03  # 
8.480000e+02 8.010000e+02 8.966246e+02 1.650171e+05 7.378812e-04 6.441330e+02 2.620356e+02 3.400861e+02 1.811227e+03 1.792750e+03  # 
1.045000e+03 8.010000e+02 8.901091e+02 1.676321e+05 4.084571e-04 6.456755e+02 4.041247e+02 3.407627e+02 1.823981e+03 1.889061e+03  # 
1.242000e+03 8.010000e+02 8.821436e+02 1.705070e+05 3.761210e-04 6.471891e+02 5.472330e+02 3.414338e+02 1.836442e+03 1.998633e+03  # 
1.439000e+03 8.010000e+02 8.722486e+02 1.734018e+05 2.329484e-04 6.485532e+02 6.909084e+02 3.422821e+02 1.847935e+03 2.119662e+03  # 
1.636000e+03 8.010000e+02 8.615052e+02 1.764683e+05 5.619945e-04 6.497843e+02 8.353300e+02 3.429129e+02 1.858964e+03 2.251011e+03  # 
1.833000e+03 8.010000e+02 8.491991e+02 1.794220e+05 3.518026e-04 6.508646e+02 9.805877e+02 3.435292e+02 1.869486e+03 2.390905e+03  # 
2.030000e+03 8.010000e+02 8.354567e+02 1.822259e+05 7.312505e-04 6.517121e+02 1.126410e+03 3.440777e+02 1.878994e+03 2.538140e+03  # 
2.227000e+03 8.010000e+02 8.196316e+02 1.846465e+05 4.705034e-04 6.522905e+02 1.272814e+03 3.446461e+02 1.887607e+03 2.691477e+03  # 
2.424000e+03 8.010000e+02 8.029256e+02 1.869485e+05 3.337165e-04 6.525427e+02 1.419385e+03 3.450186e+02 1.895870e+03 2.850225e+03  # 
2.621000e+03 8.010000e+02 7.829537e+02 1.884949e+05 3.191514e-04 6.522860e+02 1.566452e+03 3.454998e+02 1.903234e+03 3.013216e+03  # 
2.818000e+03 8.010000e+02 7.599931e+02 1.893337e+05 8.945342e-04 6.512843e+02 1.713870e+03 3.459643e+02 1.909985e+03 3.179930e+03  # 
3.015000e+03 8.010000e+02 7.346102e+02 1.895648e+05 2.431062e-04 6.491404e+02 1.861464e+03 3.463397e+02 1.916401e+03 3.349930e+03  # 
3.212000e+03 8.010000e+02 7.059459e+02 1.889618e+05 4.931664e-04 6.451052e+02 2.009292e+03 3.466423e+02 1.922383e+03 3.522675e+03  # 
3.409000e+03 8.010000e+02 6.741945e+02 1.875507e+05 4.887526e-05 6.378657e+02 2.157260e+03 3.468196e+02 1.928055e+03 3.697815e+03  # 
3.606000e+03 8.010000e+02 6.378947e+02 1.849700e+05 8.470212e-04 6.245017e+02 2.305507e+03 3.469123e+02 1.933387e+03 3.874995e+03  # 
3.803000e+03 8.010000e+02 5.963127e+02 1.809607e+05 2.423369e-04 6.011682e+02 2.454187e+03 3.468441e+02 1.938352e+03 4.053926e+03  # 
4.000000e+03 8.010000e+02 5.495197e+02 1.755412e+05 3.603535e-04 5.658598e+02 2.603253e+03 3.464470e+02 1.943109e+03 4.234427e+03  # 
6.000000e+01 8.580000e+02 9.651565e+02 1.846123e+05 8.058468e-04 6.854245e+02 -2.879378e+02 3.620862e+02 1.894440e+03 1.689540e+03  # 
2.570000e+02 8.580000e+02 9.641443e+02 1.846127e+05 8.326004e-04 6.862260e+02 -1.714665e+02 3.626263e+02 1.897880e+03 1.708122e+03  # 
4.540000e+02 8.580000e+02 9.620927e+02 1.854974e+05 1.498839e-04 6.878974e+02 -3.737804e+01 3.633457e+02 1.905084e+03 1.748514e+03  # 
6.510000e+02 8.580000e+02 9.580577e+02 1.868829e+05 5.771193e-04 6.895731e+02 9.976319e+01 3.643482e+02 1.914811e+03 1.808035e+03  # 
8.480000e+02 8.580000e+02 9.521271e+02 1.886947e+05 6.031337e-04 6.912912e+02 2.391873e+02 3.653313e+02 1.926513e+03 1.884678e+03  # 
1.045000e+03 8.580000e+02 9.454405e+02 1.912072e+05 1.577008e-04 6.928860e+02 3.803196e+02 3.660344e+02 1.939193e+03 1.976786e+03  # 
1.242000e+03 8.580000e+02 9.373059e+02 1.940120e+05 4.783931e-04 6.943690e+02 5.227185e+02 3.667272e+02 1.951828e+03 2.081948e+03  # 
1.439000e+03 8.580000e+02 9.280825e+02 1.970845e+05 9.599190e-04 6.957815e+02 6.659154e+02 3.673213e+02 1.964089e+03 2.198784e+03  # 
1.636000e+03 8.580000e+02 9.166565e+02 1.999698e+05 5.095962e-04 6.970956e+02 8.098753e+02 3.681214e+02 1.975190e+03 2.325357e+03  # 
1.833000e+03 8.580000e+02 9.042651e+02 2.029305e+05 9.351302e-04 6.982457e+02 9.546794e+02 3.687315e+02 1.985830e+03 2.460901e+03  # 
2.030000e+03 8.580000e+02 8.900370e+02 2.056538e+05 6.071648e-04 6.991468e+02 1.100248e+03 3.693881e+02 1.995994e+03 2.603912e+03  # 
2.227000e+03 8.580000e+02 8.744072e+02 2.081643e+05 8.736026e-04 6.998559e+02 1.246346e+03 3.699207e+02 2.005184e+03 2.753406e+03  # 
2.424000e+03 8.580000e+02 8.566736e+02 2.102335e+05 6.520769e-04 7.002288e+02 1.392946e+03 3.704608e+02 2.013614e+03 2.908359e+03  # 
2.621000e+03 8.580000e+02 8.377292e+02 2.120530e+05 6.165490e-04 7.001986e+02 1.539770e+03 3.708488e+02 2.021682e+03 3.068156e+03  # 
2.818000e+03 8.580000e+02 8.147610e+02 2.128595e+05 4.543664e-04 6.994693e+02 1.687152e+03 3.713954e+02 2.028788e+03 3.231741e+03  # 
3.015000e+03 8.580000e+02 7.898994e+02 2.131652e+05 8.213349e-04 6.978018e+02 1.834698e+03 3.718078e+02 2.035620e+03 3.398907e+03  # 
3.212000e+03 8.580000e+02 7.625370e+02 2.128158e+05 8.729870e-04 6.946815e+02 1.982369e+03 3.721057e+02 2.042083e+03 3.569083e+03  # 
3.409000e+03 8.580000e+02 7.311922e+02 2.113495e+05 3.703405e-04 6.887249e+02 2.130427e+03 3.724054e+02 2.048065e+03 3.741798e+03  # 
3.606000e+03 8.580000e+02 6.958844e+02 2.087813e+05 4.399586e-04 6.777756e+02 2.278739e+03 3.726081e+02 2.053677e+03 3.916745e+03  # 
3.803000e+03 8.580000e+02 6.572892e+02 2.052646e+05 3.599988e-04 6.590576e+02 2.427171e+03 3.726246e+02 2.059087e+03 4.093690e+03  # 
4.000000e+03 8.580000e+02 6.129147e+02 2.001044e+05 5.606314e-04 6.286705e+02 2.576063e+03 3.724767e+02 2.064161e+03 4.272321e+03  # 
6.000000e+01 9.150000e+02 1.020564e+03 2.102105e+05 1.436212e-04 7.325814e+02 -2.866990e+02 3.872360e+02 2.010996e+03 1.791869e+03  # 
2.570000e+02 9.150000e+02 1.019682e+03 2.103116e+05 6.257606e-04 7.333422e+02 -1.850963e+02 3.877174e+02 2.014339e+03 1.809530e+03  # 
4.540000e+02 9.150000e+02 1.017423e+03 2.110815e+05 3.529394e-04 7.349869e+02 -5.597294e+01 3.885238e+02 2.020998e+03 1.847631e+03  # 
6.510000e+02 9.150000e+02 1.013212e+03 2.123055e+05 2.882751e-04 7.367440e+02 7.881448e+01 3.895988e+02 2.030081e+03 1.904029e+03  # 
8.480000e+02 9.150000e+02 1.007677e+03 2.141761e+05 3.104599e-04 7.384329e+02 2.167391e+02 3.904478e+02 2.041704e+03 1.977472e+03  # 
1.045000e+03 9.150000e+02 1.000960e+03 2.166059e+05 2.138677e-04 7.400544e+02 3.568301e+02 3.911610e+02 2.054445e+03 2.065775e+03  # 
1.242000e+03 9.150000e+02 9.924551e+02 2.192253e+05 5.972244e-04 7.415915e+02 4.984741e+02 3.919578e+02 2.066658e+03 2.166634e+03  # 
1.439000e+03 9.150000e+02 9.830103e+02 2.222176e+05 5.398490e-04 7.430063e+02 6.412206e+02 3.926118e+02 2.079261e+03 2.279184e+03  # 
1.636000e+03 9.150000e+02 9.718656e+02 2.251632e+05 3.318454e-04 7.443964e+02 7.846592e+02 3.933149e+02 2.090860e+03 2.401611e+03  # 
1.833000e+03 9.150000e+02 9.593611e+02 2.280986e+05 3.162850e-04 7.455914e+02 9.289928e+02 3.939566e+02 2.101859e+03 2.532974e+03  # 
2.030000e+03 9.150000e+02 9.448193e+02 2.307261e+05 6.177575e-04 7.466194e+02 1.074213e+03 3.946648e+02 2.112211e+03 2.671865e+03  # 
2.227000e+03 9.150000e+02 9.283139e+02 2.330123e+05 7.747347e-04 7.473926e+02 1.220154e+03 3.953803e+02 2.121666e+03 2.817380e+03  # 
2.424000e+03 9.150000e+02 9.118677e+02 2.354601e+05 6.199459e-04 7.479063e+02 1.366364e+03 3.957441e+02 2.130957e+03 2.969036e+03  # 
2.621000e+03 9.150000e+02 8.914232e+02 2.368747e+05 5.135963e-04 7.479871e+02 1.513285e+03 3.963837e+02 2.139015e+03 3.125244e+03  # 
2.818000e+03 9.150000e+02 8.697560e+02 2.379972e+05 6.147810e-04 7.475934e+02 1.660381e+03 3.968233e+02 2.146770e+03 3.285875e+03  # 
3.015000e+03 9.150000e+02 8.452672e+02 2.383462e+05 7.947689e-04 7.463207e+02 1.807873e+03 3.972819e+02 2.153986e+03 3.450177e+03  # 
3.212000e+03 9.150000e+02 8.184318e+02 2.380368e+05 2.340586e-04 7.438427e+02 1.955526e+03 3.976315e+02 2.160806e+03 3.617702e+03  # 
3.409000e+03 9.150000e+02 7.886505e+02 2.368640e+05 9.846705e-04 7.392368e+02 2.103441e+03 3.979289e+02 2.167209e+03 3.788002e+03  # 
3.606000e+03 9.150000e+02 7.542637e+02 2.343385e+05 3.754048e-04 7.303790e+02 2.251750e+03 3.982307e+02 2.173145e+03 3.960684e+03  # 
3.803000e+03 9.150000e+02 7.172578e+02 2.310043e+05 4.839283e-05 7.151351e+02 2.400118e+03 3.983410e+02 2.178897e+03 4.135553e+03  # 
4.000000e+03 9.150000e+02 6.751528e+02 2.261359e+05 9.082490e-05 6.894644e+02 2.548895e+03 3.983536e+02 2.184286e+03 4.312260e+03  # 
6.000000e+01 9.720000e+02 1.075206e+03 2.373282e+05 3.917698e-04 7.797724e+02 -2.896900e+02 4.125856e+02 2.126825e+03 1.893426e+03  # 
2.570000e+02 9.720000e+02 1.074549e+03 2.375559e+05 8.231962e-04 7.804834e+02 -1.985716e+02 4.129551e+02 2.130188e+03 1.910376e+03  # 
4.540000e+02 9.720000e+02 1.072111e+03 2.382025e+05 5.673044e-04 7.821199e+02 -7.416666e+01 4.138156e+02 2.136351e+03 1.946413e+03  # 
6.510000e+02 9.720000e+02 1.067806e+03 2.393163e+05 6.646773e-04 7.838770e+02 5.820038e+01 4.149867e+02 2.144926e+03 2.000079e+03  # 
8.480000e+02 9.720000e+02 1.062513e+03 2.411919e+05 3.692656e-04 7.855708e+02 1.946188e+02 4.157428e+02 2.156297e+03 2.070487e+03  # 
1.045000e+03 9.720000e+02 1.056168e+03 2.436775e+05 9.688252e-04 7.871959e+02 3.336470e+02 4.163011e+02 2.169288e+03 2.155567e+03  # 
1.242000e+03 9.720000e+02 1.047559e+03 2.461753e+05 8.177170e-04 7.887966e+02 4.744949e+02 4.171470e+02 2.181478e+03 2.252542e+03  # 
1.439000e+03 9.720000e+02 1.037780e+03 2.489951e+05 3.769771e-04 7.902636e+02 6.166910e+02 4.178947e+02 2.193905e+03 2.360957e+03  # 
1.636000e+03 9.720000e+02 1.026210e+03 2.517694e+05 8.457293e-04 7.916685e+02 7.597121e+02 4.186951e+02 2.205693e+03 2.479259e+03  # 
1.833000e+03 9.720000e+02 1.013323e+03 2.545758e+05 4.261644e-04 7.929127e+02 9.036010e+02 4.194541e+02 2.216871e+03 2.606522e+03  # 
2.030000e+03 9.720000e+02 9.990902e+02 2.572914e+05 5.766377e-04 7.940000e+02 1.048390e+03 4.200968e+02 2.227496e+03 2.741684e+03  # 
2.227000e+03 9.720000e+02 9.826883e+02 2.595865e+05 7.916468e-04 7.948857e+02 1.193995e+03 4.208029e+02 2.237576e+03 2.883517e+03  # 
2.424000e+03 9.720000e+02 9.657086e+02 2.618874e+05 8.830500e-04 7.955303e+02 1.340045e+03 4.212524e+02 2.247146e+03 3.031563e+03  # 
2.621000e+03 9.720000e+02 9.460899e+02 2.635210e+05 6.075717e-04 7.957838e+02 1.486674e+03 4.218169e+02 2.255823e+03 3.184613e+03  # 
2.818000e+03 9.720000e+02 9.244696e+02 2.646271e+05 5.756154e-04 7.955846e+02 1.633679e+03 4.223171e+02 2.263946e+03 3.342156e+03  # 
3.015000e+03 9.720000e+02 9.015123e+02 2.653554e+05 6.494052e-04 7.947824e+02 1.780889e+03 4.226629e+02 2.271766e+03 3.503717e+03  # 
3.212000e+03 9.720000e+02 8.750247e+02 2.650503e+05 8.686291e-04 7.928472e+02 1.928514e+03 4.230918e+02 2.278898e+03 3.668548e+03  # 
3.409000e+03 9.720000e+02 8.446388e+02 2.635834e+05 2.303209e-04 7.889293e+02 2.076561e+03 4.235637e+02 2.285454e+03 3.836275e+03  # 
3.606000e+03 9.720000e+02 8.122383e+02 2.614427e+05 2.156945e-04 7.820463e+02 2.224681e+03 4.238466e+02 2.291829e+03 4.006710e+03  # 
3.803000e+03 9.720000e+02 7.764643e+02 2.582384e+05 1.713789e-04 7.696839e+02 2.373058e+03 4.240591e+02 2.297847e+03 4.179428e+03  # 
4.000000e+03 9.720000e+02 7.361061e+02 2.535859e+05 2.147205e-04 7.481488e+02 2.521760e+03 4.241992e+02 2.303549e+03 4.354165e+03  # 
6.000000e+01 1.029000e+03 1.129605e+03 2.661519e+05 3.628609e-04 8.269742e+02 -2.949660e+02 4.378914e+02 2.242418e+03 1.994721e+03  # 
2.570000e+02 1.029000e+03 1.128686e+03 2.662842e+05 7.893702e-04 8.276576e+02 -2.119739e+02 4.383870e+02 2.245373e+03 2.010592e+03  # 
4.540000e+02 1.029000e+03 1.126516e+03 2.670074e+05 3.624835e-04 8.292436e+02 -9.199262e+01 4.391065e+02 2.251475e+03 2.045166e+03  # 
6.510000e+02 1.029000e+03 1.122469e+03 2.681380e+05 3.499450e-04 8.310318e+02 3.804408e+01 4.401864e+02 2.259837e+03 2.096592e+03  # 
8.480000e+02 1.029000e+03 1.116965e+03 2.698268e+05 3.464218e-04 8.327633e+02 1.728701e+02 4.410521e+02 2.270564e+03 2.163830e+03  # 
1.045000e+03 1.029000e+03 1.110210e+03 2.720758e+05 1.544372e-04 8.343975e+02 3.107561e+02 4.418052e+02 2.283068e+03 2.245361e+03  # 
1.242000e+03 1.029000e+03 1.101528e+03 2.744539e+05 3.995246e-04 8.360293e+02 4.507815e+02 4.426733e+02 2.295351e+03 2.338851e+03  # 
1.439000e+03 1.029000e+03 1.092508e+03 2.774902e+05 7.433298e-04 8.375120e+02 5.923606e+02 4.431464e+02 2.308098e+03 2.444021e+03  # 
1.636000e+03 1.029000e+03 1.080515e+03 2.800458e+05 5.331685e-04 8.389349e+02 7.349729e+02 4.440978e+02 2.320020e+03 2.558343e+03  # 
1.833000e+03 1.029000e+03 1.067707e+03 2.828218e+05 5.510402e-04 8.402720e+02 8.783756e+02 4.448240e+02 2.331529e+03 2.681831e+03  # 
2.030000e+03 1.029000e+03 1.053911e+03 2.856631e+05 3.781886e-04 8.414120e+02 1.022694e+03 4.453899e+02 2.342672e+03 2.813435e+03  # 
2.227000e+03 1.029000e+03 1.037570e+03 2.879353e+05 1.464599e-04 8.423915e+02 1.167932e+03 4.461251e+02 2.352810e+03 2.951661e+03  # 
2.424000e+03 1.029000e+03 1.019309e+03 2.898128e+05 8.456667e-04 8.431015e+02 1.313869e+03 4.468519e+02 2.362576e+03 3.095981e+03  # 
2.621000e+03 1.029000e+03 1.000452e+03 2.916539e+05 5.024869e-04 8.435198e+02 1.460224e+03 4.473210e+02 2.371870e+03 3.245936e+03  # 
2.818000e+03 1.029000e+03 9.799280e+02 2.930540e+05 8.218674e-04 8.435688e+02 1.606949e+03 4.477150e+02 2.380604e+03 3.400575e+03  # 
3.015000e+03 1.029000e+03 9.554915e+02 2.932790e+05 8.448016e-04 8.429110e+02 1.754288e+03 4.483291e+02 2.388367e+03 3.559033e+03  # 
3.212000e+03 1.029000e+03 9.298651e+02 2.931511e+05 6.209334e-04 8.414668e+02 1.901742e+03 4.487129e+02 2.395931e+03 3.721242e+03  # 
3.409000e+03 1.029000e+03 9.010879e+02 2.920326e+05 8.292110e-04 8.384324e+02 2.049559e+03 4.491373e+02 2.403010e+03 3.886576e+03  # 
3.606000e+03 1.029000e+03 8.694010e+02 2.899514e+05 9.902805e-04 8.328554e+02 2.197642e+03 4.494931e+02 2.409694e+03 4.054683e+03  # 
3.803000e+03 1.029000e+03 8.344466e+02 2.867666e+05 1.384032e-04 8.227063e+02 2.346012e+03 4.497894e+02 2.416014e+03 4.225238e+03  # 
4.000000e+03 1.029000e+03 7.953437e+02 2.821718e+05 6.734364e-04 8.046362e+02 2.494699e+03 4.499967e+02 2.421976e+03 4.397945e+03  # 
6.000000e+01 1.086000e+03 1.183842e+03 2.967081e+05 2.576628e-04 8.742074e+02 -3.016190e+02 4.631061e+02 2.357844e+03 2.095824e+03  # 
2.570000e+02 1.086000e+03 1.183159e+03 2.969672e+05 3.838735e-04 8.748290e+02 -2.251227e+02 4.634939e+02 2.360863e+03 2.111171e+03  # 
4.540000e+02 1.086000e+03 1.180452e+03 2.973950e+05 3.056264e-04 8.763569e+02 -1.095325e+02 4.644910e+02 2.366198e+03 2.143684e+03  # 
6.510000e+02 1.086000e+03 1.176523e+03 2.984906e+05 3.577127e-04 8.781918e+02 1.818223e+01 4.655278e+02 2.374266e+03 2.192967e+03  # 
8.480000e+02 1.086000e+03 1.171279e+03 3.002019e+05 1.162992e-04 8.798955e+02 1.514218e+02 4.663420e+02 2.384752e+03 2.257661e+03  # 
1.045000e+03 1.086000e+03 1.163679e+03 3.019531e+05 6.938613e-04 8.816520e+02 2.881408e+02 4.674054e+02 2.396331e+03 2.335485e+03  # 
1.242000e+03 1.086000e+03 1.155899e+03 3.046294e+05 1.883016e-04 8.832294e+02 4.273263e+02 4.679788e+02 2.409331e+03 2.426366e+03  # 
1.439000e+03 1.086000e+03 1.146180e+03 3.073098e+05 3.501528e-04 8.847428e+02 5.682309e+02 4.686970e+02 2.421685e+03 2.527714e+03  # 
1.636000e+03 1.086000e+03 1.134618e+03 3.099282e+05 6.534205e-04 8.862480e+02 7.104320e+02 4.694996e+02 2.433826e+03 2.638643e+03  # 
1.833000e+03 1.086000e+03 1.122151e+03 3.127868e+05 3.616733e-04 8.875920e+02 8.533513e+02 4.701718e+02 2.445816e+03 2.758687e+03  # 
2.030000e+03 1.086000e+03 1.107425e+03 3.152341e+05 4.700895e-04 8.888292e+02 9.972985e+02 4.709702e+02 2.456832e+03 2.886383e+03  # 
2.227000e+03 1.086000e+03 1.091733e+03 3.176813e+05 6.847670e-04 8.898909e+02 1.142089e+03 4.715779e+02 2.467493e+03 3.021339e+03  # 
2.424000e+03 1.086000e+03 1.074279e+03 3.197790e+05 7.431959e-04 8.907184e+02 1.287633e+03 4.721901e+02 2.477779e+03 3.162495e+03  # 
2.621000e+03 1.086000e+03 1.054944e+03 3.214272e+05 9.766155e-04 8.912419e+02 1.433784e+03 4.727992e+02 2.487313e+03 3.309134e+03  # 
2.818000e+03 1.086000e+03 1.033643e+03 3.225262e+05 8.212757e-04 8.914171e+02 1.580467e+03 4.733709e+02 2.496148e+03 3.460593e+03  # 
3.015000e+03 1.086000e+03 1.010494e+03 3.230832e+05 1.800448e-04 8.910863e+02 1.727535e+03 4.738598e+02 2.504507e+03 3.616364e+03  # 
3.212000e+03 1.086000e+03 9.846797e+02 3.227960e+05 7.321192e-04 8.899051e+02 1.875002e+03 4.743814e+02 2.512310e+03 3.775857e+03  # 
3.409000e+03 1.086000e+03 9.569243e+02 3.218942e+05 7.876394e-04 8.875448e+02 2.022634e+03 4.747735e+02 2.519814e+03 3.938749e+03  # 
3.606000e+03 1.086000e+03 9.255601e+02 3.197417e+05 1.362345e-04 8.829360e+02 2.170729e+03 4.752249e+02 2.526743e+03 4.104483e+03  # 
3.803000e+03 1.086000e+03 8.922531e+02 3.168946e+05 8.555457e-04 8.748965e+02 2.318897e+03 4.754825e+02 2.533475e+03 4.272904e+03  # 
4.000000e+03 1.086000e+03 8.541756e+02 3.123749e+05 8.455953e-04 8.598423e+02 2.467560e+03 4.758077e+02 2.539707e+03 4.443558e+03  # 
6.000000e+01 1.143000e+03 1.237441e+03 3.287573e+05 8.598884e-04 9.214208e+02 -3.094338e+02 4.885237e+02 2.472672e+03 2.196296e+03  # 
2.570000e+02 1.143000e+03 1.236494e+03 3.288885e+05 6.067229e-04 9.220398e+02 -2.383848e+02 4.890187e+02 2.475310e+03 2.210706e+03  # 
4.540000e+02 1.143000e+03 1.234120e+03 3.294211e+05 4.124530e-04 9.235385e+02 -1.266979e+02 4.898238e+02 2.480672e+03 2.242084e+03  # 
6.510000e+02 1.143000e+03 1.230118e+03 3.304133e+05 3.875504e-04 9.253495e+02 -1.401974e+00 4.909553e+02 2.488328e+03 2.289273e+03  # 
8.480000e+02 1.143000e+03 1.224944e+03 3.320537e+05 7.514173e-04 9.271175e+02 1.302954e+02 4.917536e+02 2.498424e+03 2.351451e+03  # 
1.045000e+03 1.143000e+03 1.217660e+03 3.338316e+05 3.998435e-04 9.288096e+02 2.658104e+02 4.927613e+02 2.509895e+03 2.426646e+03  # 
1.242000e+03 1.143000e+03 1.208934e+03 3.359589e+05 7.327095e-04 9.305234e+02 4.041154e+02 4.936624e+02 2.522203e+03 2.513841e+03  # 
1.439000e+03 1.143000e+03 1.199375e+03 3.386323e+05 2.523136e-04 9.320518e+02 5.443487e+02 4.943598e+02 2.534711e+03 2.612076e+03  # 
1.636000e+03 1.143000e+03 1.188324e+03 3.413800e+05 4.266078e-04 9.335188e+02 6.860130e+02 4.950082e+02 2.547063e+03 2.719984e+03  # 
1.833000e+03 1.143000e+03 1.176021e+03 3.442368e+05 9.127903e-04 9.348865e+02 8.285549e+02 4.956192e+02 2.559522e+03 2.836734e+03  # 
2.030000e+03 1.143000e+03 1.161294e+03 3.465870e+05 5.994121e-04 9.362148e+02 9.720326e+02 4.964635e+02 2.570719e+03 2.960937e+03  # 
2.227000e+03 1.143000e+03 1.145396e+03 3.489156e+05 5.899023e-04 9.373040e+02 1.116446e+03 4.971714e+02 2.581592e+03 3.092500e+03  # 
2.424000e+03 1.143000e+03 1.128141e+03 3.510205e+05 8.087193e-04 9.382375e+02 1.261645e+03 4.977616e+02 2.591999e+03 3.230452e+03  # 
2.621000e+03 1.143000e+03 1.108867e+03 3.526271e+05 6.331655e-04 9.388743e+02 1.407552e+03 4.984050e+02 2.602025e+03 3.373972e+03  # 
2.818000e+03 1.143000e+03 1.088128e+03 3.538437e+05 9.602492e-04 9.392533e+02 1.553958e+03 4.989133e+02 2.611333e+03 3.522526e+03  # 
3.015000e+03 1.143000e+03 1.065078e+03 3.543575e+05 1.585696e-04 9.391102e+02 1.700886e+03 4.994685e+02 2.619997e+03 3.675465e+03  # 
3.212000e+03 1.143000e+03 1.039676e+03 3.541064e+05 7.389721e-04 9.382524e+02 1.848214e+03 5.000184e+02 2.628131e+03 3.832309e+03  # 
3.409000e+03 1.143000e+03 1.012144e+03 3.531548e+05 9.481362e-04 9.363471e+02 1.995767e+03 5.004861e+02 2.635894e+03 3.992676e+03  # 
3.606000e+03 1.143000e+03 9.817592e+02 3.511539e+05 8.417002e-04 9.326738e+02 2.143772e+03 5.009368e+02 2.643181e+03 4.156092e+03  # 
3.803000e+03 1.143000e+03 9.491094e+02 3.483477e+05 2.360578e-04 9.260817e+02 2.291891e+03 5.012568e+02 2.650203e+03 4.322311e+03  # 
4.000000e+03 1.143000e+03 9.129958e+02 3.442459e+05 3.788135e-05 9.140661e+02 2.440331e+03 5.015456e+02 2.656832e+03 4.490953e+03  # 
6.000000e+01 1.200000e+03 1.290867e+03 3.625165e+05 9.908647e-04 9.686481e+02 -3.179696e+02 5.138959e+02 2.587337e+03 2.296586e+03  # 
2.570000e+02 1.200000e+03 1.289717e+03 3.625226e+05 7.752052e-04 9.692648e+02 -2.515481e+02 5.144560e+02 2.589649e+03 2.310161e+03  # 
4.540000e+02 1.200000e+03 1.287610e+03 3.631609e+05 2.618852e-04 9.706727e+02 -1.436316e+02 5.151573e+02 2.595011e+03 2.340483e+03  # 
6.510000e+02 1.200000e+03 1.283362e+03 3.639351e+05 2.097608e-04 9.725333e+02 -2.068733e+01 5.164009e+02 2.602103e+03 2.385542e+03  # 
8.480000e+02 1.200000e+03 1.277641e+03 3.651793e+05 7.032119e-04 9.743681e+02 1.093491e+02 5.174778e+02 2.611340e+03 2.444906e+03  # 
1.045000e+03 1.200000e+03 1.270709e+03 3.670095e+05 9.175875e-04 9.760617e+02 2.437316e+02 5.183598e+02 2.622702e+03 2.517691e+03  # 
1.242000e+03 1.200000e+03 1.262709e+03 3.693698e+05 6.476687e-04 9.777290e+02 3.811492e+02 5.190297e+02 2.635413e+03 2.602526e+03  # 
1.439000e+03 1.200000e+03 1.252453e+03 3.715927e+05 8.195957e-04 9.793484e+02 5.206600e+02 5.199833e+02 2.647539e+03 2.697305e+03  # 
1.636000e+03 1.200000e+03 1.242193e+03 3.746094e+05 3.858937e-04 9.808185e+02 6.617800e+02 5.203989e+02 2.660356e+03 2.802465e+03  # 
1.833000e+03 1.200000e+03 1.229649e+03 3.772576e+05 5.238527e-04 9.822399e+02 8.039576e+02 5.211013e+02 2.672658e+03 2.915827e+03  # 
2.030000e+03 1.200000e+03 1.214877e+03 3.794888e+05 5.546027e-04 9.836303e+02 9.469927e+02 5.219955e+02 2.684077e+03 3.036716e+03  # 
2.227000e+03 1.200000e+03 1.199099e+03 3.817888e+05 8.109053e-05 9.847719e+02 1.090979e+03 5.227127e+02 2.695269e+03 3.165094e+03  # 
2.424000e+03 1.200000e+03 1.182416e+03 3.840604e+05 5.462443e-04 9.857502e+02 1.235773e+03 5.232378e+02 2.706129e+03 3.300072e+03  # 
2.621000e+03 1.200000e+03 1.163500e+03 3.857103e+05 6.292936e-04 9.865184e+02 1.381349e+03 5.238595e+02 2.716302e+03 3.440583e+03  # 
2.818000e+03 1.200000e+03 1.141880e+03 3.865286e+05 4.936780e-04 9.869529e+02 1.527652e+03 5.246180e+02 2.725808e+03 3.586014e+03  # 
3.015000e+03 1.200000e+03 1.119144e+03 3.870647e+05 5.543708e-04 9.869943e+02 1.674358e+03 5.251807e+02 2.734839e+03 3.736200e+03  # 
3.212000e+03 1.200000e+03 1.095517e+03 3.873581e+05 4.500553e-04 9.865288e+02 1.821289e+03 5.255282e+02 2.743654e+03 3.890637e+03  # 
3.409000e+03 1.200000e+03 1.067298e+03 3.859715e+05 7.396944e-04 9.850137e+02 1.968986e+03 5.261883e+02 2.751380e+03 4.048304e+03  # 
3.606000e+03 1.200000e+03 1.038054e+03 3.842405e+05 3.073541e-04 9.821544e+02 2.116737e+03 5.265947e+02 2.759064e+03 4.209429e+03  # 
3.803000e+03 1.200000e+03 1.005787e+03 3.813825e+05 3.062637e-04 9.767030e+02 2.264847e+03 5.270162e+02 2.766334e+03 4.373421e+03  # 
4.000000e+03 1.200000e+03 9.707612e+02 3.774411e+05 2.537817e-04 9.669130e+02 2.413200e+03 5.273488e+02 2.773246e+03 4.539985e+03  # 


# mt=1.715000e+02 tanb=1.000000e+01 DELTA MT CORRECTIONS
#     m0     m12   mu    m3sq   fracDiff   
6.000000e+01 6.000000e+01 6.856849e+01 7.955864e+02 1.486386e-04 1.275141e+01 6.783424e+01 4.081013e+00 1.716497e+02 1.632249e+02  # 
2.570000e+02 6.000000e+01 7.158039e+01 6.904498e+03 3.168323e-04 1.451398e+01 2.522548e+02 5.130441e+00 1.801319e+02 2.904841e+02  # 
4.540000e+02 6.000000e+01 6.514446e+01 2.035532e+04 2.358278e-04 1.324397e+01 4.471011e+02 4.121722e+00 1.847496e+02 4.670085e+02  # 
6.510000e+02 6.000000e+01 -4.736043e+01 4.159714e+04 4.652926e-04 7.832345e+00 6.451949e+02 7.830937e-01 1.871618e+02 6.541670e+02  # [ MuSqWrongsign ]
8.480000e+02 6.000000e+01 -1.354029e+02 7.599430e+04 8.059867e-04 2.967162e+01 8.243194e+02 1.570409e+01 1.897252e+02 8.448749e+02  # [ MuSqWrongsign ]
1.045000e+03 6.000000e+01 -2.165970e+02 1.219648e+05 3.932805e-04 3.796683e+01 1.014284e+03 2.023556e+01 1.914182e+02 1.037012e+03  # [ MuSqWrongsign ]
1.242000e+03 6.000000e+01 -2.989653e+02 1.800206e+05 1.823663e-04 4.187979e+01 1.207482e+03 2.175626e+01 1.926533e+02 1.229931e+03  # [ MuSqWrongsign ]
1.439000e+03 6.000000e+01 -3.838672e+02 2.507001e+05 2.807830e-04 4.406455e+01 1.401619e+03 2.247221e+01 1.935673e+02 1.423325e+03  # [ MuSqWrongsign ]
1.636000e+03 6.000000e+01 -4.709362e+02 3.343133e+05 5.056480e-04 4.543097e+01 1.596150e+03 2.288164e+01 1.942788e+02 1.617034e+03  # [ MuSqWrongsign ]
1.833000e+03 6.000000e+01 -5.604387e+02 4.313279e+05 4.273307e-04 4.635878e+01 1.790881e+03 2.315490e+01 1.948346e+02 1.810965e+03  # [ MuSqWrongsign ]
2.030000e+03 6.000000e+01 -6.519500e+02 5.419902e+05 7.643304e-04 4.702293e+01 1.985737e+03 2.334934e+01 1.952884e+02 2.005059e+03  # [ MuSqWrongsign ]
2.227000e+03 6.000000e+01 -7.454660e+02 6.666582e+05 2.569117e-04 4.752003e+01 2.180674e+03 2.349923e+01 1.956533e+02 2.199279e+03  # [ MuSqWrongsign ]
2.424000e+03 6.000000e+01 -8.401111e+02 8.052224e+05 3.691779e-04 4.789430e+01 2.375673e+03 2.360738e+01 1.959892e+02 2.393589e+03  # [ MuSqWrongsign ]
2.621000e+03 6.000000e+01 -9.370024e+02 9.585674e+05 9.203837e-04 4.819254e+01 2.570715e+03 2.369990e+01 1.962551e+02 2.587983e+03  # [ MuSqWrongsign ]
2.818000e+03 6.000000e+01 -1.034666e+03 1.126139e+06 3.332281e-04 4.842818e+01 2.765791e+03 2.377481e+01 1.964857e+02 2.782445e+03  # [ MuSqWrongsign ]
3.015000e+03 6.000000e+01 -1.133893e+03 1.308654e+06 8.647247e-04 4.861253e+01 2.960894e+03 2.383125e+01 1.967046e+02 2.976953e+03  # [ MuSqWrongsign ]
3.212000e+03 6.000000e+01 -1.233792e+03 1.505721e+06 2.998172e-04 4.876665e+01 3.156022e+03 2.387947e+01 1.968831e+02 3.171520e+03  # [ MuSqWrongsign ]
3.409000e+03 6.000000e+01 -1.334800e+03 1.717834e+06 5.083566e-04 4.888299e+01 3.351165e+03 2.391467e+01 1.970638e+02 3.366112e+03  # [ MuSqWrongsign ]
3.606000e+03 6.000000e+01 -1.437966e+03 1.946189e+06 9.194251e-04 4.898438e+01 3.546327e+03 2.395820e+01 1.971768e+02 3.560761e+03  # [ MuSqWrongsign ]
3.803000e+03 6.000000e+01 -1.540811e+03 2.188759e+06 4.198781e-04 4.905689e+01 3.741499e+03 2.397847e+01 1.973276e+02 3.755431e+03  # [ MuSqWrongsign ]
4.000000e+03 6.000000e+01 -1.644837e+03 2.447070e+06 5.736698e-04 4.911649e+01 3.936683e+03 2.399740e+01 1.974495e+02 3.950121e+03  # [ MuSqWrongsign ]
6.000000e+01 1.170000e+02 1.585578e+02 4.454956e+03 1.449731e-04 6.315985e+01 4.016217e+01 3.651545e+01 3.086603e+02 2.841743e+02  # 
2.570000e+02 1.170000e+02 1.552730e+02 1.051606e+04 6.968505e-04 6.377214e+01 2.220198e+02 3.690047e+01 3.199234e+02 3.720295e+02  # 
4.540000e+02 1.170000e+02 1.466162e+02 2.393127e+04 1.675638e-04 6.285624e+01 4.156652e+02 3.643790e+01 3.287140e+02 5.195074e+02  # 
6.510000e+02 1.170000e+02 1.238411e+02 4.428750e+04 4.895786e-05 5.707873e+01 6.133326e+02 3.325915e+01 3.347776e+02 6.912299e+02  # 
8.480000e+02 1.170000e+02 6.045411e+01 7.091509e+04 3.978171e-04 2.925113e+01 8.277580e+02 1.380255e+01 3.385502e+02 8.728954e+02  # 
1.045000e+03 1.170000e+02 -1.438243e+02 1.146617e+05 2.290193e-04 6.457493e+01 9.987220e+02 3.724659e+01 3.416649e+02 1.059526e+03  # [ MuSqWrongsign ]
1.242000e+03 1.170000e+02 -2.430961e+02 1.723637e+05 6.514647e-04 8.157117e+01 1.186615e+03 4.390033e+01 3.436219e+02 1.248724e+03  # [ MuSqWrongsign ]
1.439000e+03 1.170000e+02 -3.327997e+02 2.418441e+05 3.147452e-04 8.772239e+01 1.379581e+03 4.568545e+01 3.453588e+02 1.439526e+03  # [ MuSqWrongsign ]
1.636000e+03 1.170000e+02 -4.208749e+02 3.236973e+05 5.064774e-04 9.089432e+01 1.573593e+03 4.654905e+01 3.468342e+02 1.631338e+03  # [ MuSqWrongsign ]
1.833000e+03 1.170000e+02 -5.097824e+02 4.184887e+05 2.531469e-04 9.285746e+01 1.768011e+03 4.709379e+01 3.480581e+02 1.823832e+03  # [ MuSqWrongsign ]
2.030000e+03 1.170000e+02 -5.997951e+02 5.264754e+05 3.673081e-04 9.420189e+01 1.962650e+03 4.747837e+01 3.491003e+02 2.016810e+03  # [ MuSqWrongsign ]
2.227000e+03 1.170000e+02 -6.908540e+02 6.478281e+05 9.788433e-04 9.518292e+01 2.157434e+03 4.776141e+01 3.500243e+02 2.210145e+03  # [ MuSqWrongsign ]
2.424000e+03 1.170000e+02 -7.837213e+02 7.831252e+05 3.383140e-04 9.594558e+01 2.352302e+03 4.800037e+01 3.507919e+02 2.403754e+03  # [ MuSqWrongsign ]
2.621000e+03 1.170000e+02 -8.776197e+02 9.322494e+05 3.417650e-04 9.654856e+01 2.547245e+03 4.818911e+01 3.514908e+02 2.597574e+03  # [ MuSqWrongsign ]
2.818000e+03 1.170000e+02 -9.726806e+02 1.095475e+06 3.135533e-04 9.704377e+01 2.742241e+03 4.834636e+01 3.521115e+02 2.791564e+03  # [ MuSqWrongsign ]
3.015000e+03 1.170000e+02 -1.069543e+03 1.273462e+06 7.974914e-04 9.745801e+01 2.937268e+03 4.849746e+01 3.526342e+02 2.985695e+03  # [ MuSqWrongsign ]
3.212000e+03 1.170000e+02 -1.167118e+03 1.465725e+06 5.555320e-04 9.780250e+01 3.132335e+03 4.861906e+01 3.531340e+02 3.179935e+03  # [ MuSqWrongsign ]
3.409000e+03 1.170000e+02 -1.265473e+03 1.672456e+06 7.376376e-04 9.810098e+01 3.327433e+03 4.871940e+01 3.535920e+02 3.374273e+03  # [ MuSqWrongsign ]
3.606000e+03 1.170000e+02 -1.365106e+03 1.894247e+06 5.862370e-04 9.835442e+01 3.522549e+03 4.881444e+01 3.540050e+02 3.568688e+03  # [ MuSqWrongsign ]
3.803000e+03 1.170000e+02 -1.465470e+03 2.130827e+06 7.884530e-04 9.857591e+01 3.717688e+03 4.889459e+01 3.543883e+02 3.763176e+03  # [ MuSqWrongsign ]
4.000000e+03 1.170000e+02 -1.566304e+03 2.382077e+06 2.979449e-04 9.876491e+01 3.912846e+03 4.895660e+01 3.547680e+02 3.957716e+03  # [ MuSqWrongsign ]
6.000000e+01 1.740000e+02 2.333308e+02 1.025788e+04 4.465521e-04 1.123538e+02 2.605522e+01 6.313109e+01 4.390355e+02 4.009109e+02  # 
2.570000e+02 1.740000e+02 2.285530e+02 1.623538e+04 1.695598e-04 1.129584e+02 1.991921e+02 6.366706e+01 4.506937e+02 4.681738e+02  # 
4.540000e+02 1.740000e+02 2.170330e+02 2.944993e+04 6.862273e-04 1.121721e+02 3.906558e+02 6.372461e+01 4.617795e+02 5.912218e+02  # 
6.510000e+02 1.740000e+02 1.957444e+02 4.961792e+04 5.521752e-04 1.084606e+02 5.853094e+02 6.284057e+01 4.701882e+02 7.451959e+02  # 
8.480000e+02 1.740000e+02 1.564396e+02 7.633248e+04 2.837834e-04 9.651789e+01 7.838262e+02 5.881296e+01 4.765730e+02 9.152528e+02  # 
1.045000e+03 1.740000e+02 7.831333e+01 1.090655e+05 9.687789e-04 5.338930e+01 1.004658e+03 3.274057e+01 4.824058e+02 1.094183e+03  # 
1.242000e+03 1.740000e+02 -1.754827e+02 1.644333e+05 7.089276e-04 1.051261e+02 1.169751e+03 6.217088e+01 4.850384e+02 1.277474e+03  # [ MuSqWrongsign ]
1.439000e+03 1.740000e+02 -2.826852e+02 2.342298e+05 6.497254e-04 1.270563e+02 1.358325e+03 6.818727e+01 4.878921e+02 1.464128e+03  # [ MuSqWrongsign ]
1.636000e+03 1.740000e+02 -3.775829e+02 3.157910e+05 8.923949e-04 1.344121e+02 1.551345e+03 6.991833e+01 4.903199e+02 1.652812e+03  # [ MuSqWrongsign ]
1.833000e+03 1.740000e+02 -4.695328e+02 4.098745e+05 4.653564e-04 1.381274e+02 1.745283e+03 7.084467e+01 4.923536e+02 1.842871e+03  # [ MuSqWrongsign ]
2.030000e+03 1.740000e+02 -5.600730e+02 5.165520e+05 3.642820e-04 1.404067e+02 1.939638e+03 7.142966e+01 4.941670e+02 2.033919e+03  # [ MuSqWrongsign ]
2.227000e+03 1.740000e+02 -6.511281e+02 6.364325e+05 3.473761e-04 1.419993e+02 2.134200e+03 7.186968e+01 4.957241e+02 2.225686e+03  # [ MuSqWrongsign ]
2.424000e+03 1.740000e+02 -7.428490e+02 7.696543e+05 4.005311e-04 1.431931e+02 2.328907e+03 7.220860e+01 4.971073e+02 2.418000e+03  # [ MuSqWrongsign ]
2.621000e+03 1.740000e+02 -8.358126e+02 9.166909e+05 4.309554e-04 1.441316e+02 2.523700e+03 7.250092e+01 4.983172e+02 2.610736e+03  # [ MuSqWrongsign ]
2.818000e+03 1.740000e+02 -9.292568e+02 1.077288e+06 2.915512e-04 1.449017e+02 2.718580e+03 7.273297e+01 4.994171e+02 2.803811e+03  # [ MuSqWrongsign ]
3.015000e+03 1.740000e+02 -1.023642e+03 1.251850e+06 6.537426e-04 1.455310e+02 2.913517e+03 7.292915e+01 5.004416e+02 2.997151e+03  # [ MuSqWrongsign ]
3.212000e+03 1.740000e+02 -1.119338e+03 1.440819e+06 6.546418e-04 1.460773e+02 3.108490e+03 7.311236e+01 5.013363e+02 3.190715e+03  # [ MuSqWrongsign ]
3.409000e+03 1.740000e+02 -1.217109e+03 1.645047e+06 8.957944e-04 1.465632e+02 3.303477e+03 7.331310e+01 5.020634e+02 3.384467e+03  # [ MuSqWrongsign ]
3.606000e+03 1.740000e+02 -1.314117e+03 1.862493e+06 2.372258e-04 1.469731e+02 3.498532e+03 7.343917e+01 5.028558e+02 3.578368e+03  # [ MuSqWrongsign ]
3.803000e+03 1.740000e+02 -1.412530e+03 2.095009e+06 2.015626e-04 1.473437e+02 3.693603e+03 7.356825e+01 5.035441e+02 3.772404e+03  # [ MuSqWrongsign ]
4.000000e+03 1.740000e+02 -1.511405e+03 2.341940e+06 5.301773e-04 1.476595e+02 3.888700e+03 7.367437e+01 5.042248e+02 3.966544e+03  # [ MuSqWrongsign ]
6.000000e+01 2.310000e+02 3.029439e+02 1.816033e+04 3.974377e-04 1.606638e+02 1.715042e+01 8.803652e+01 5.672544e+02 5.153123e+02  # 
2.570000e+02 2.310000e+02 2.978551e+02 2.405933e+04 3.131277e-04 1.614096e+02 1.799559e+02 8.869086e+01 5.773816e+02 5.699527e+02  # 
4.540000e+02 2.310000e+02 2.857245e+02 3.709782e+04 8.266386e-04 1.610935e+02 3.687019e+02 8.900409e+01 5.903515e+02 6.747669e+02  # 
6.510000e+02 2.310000e+02 2.647583e+02 5.701617e+04 2.153462e-04 1.586680e+02 5.615514e+02 8.889581e+01 6.004658e+02 8.121106e+02  # 
8.480000e+02 2.310000e+02 2.311775e+02 8.353094e+04 6.357871e-04 1.514612e+02 7.566272e+02 8.773208e+01 6.085546e+02 9.694472e+02  # 
1.045000e+03 2.310000e+02 1.756428e+02 1.161914e+05 7.262596e-04 1.297748e+02 9.564540e+02 8.233570e+01 6.151198e+02 1.138805e+03  # 
1.242000e+03 2.310000e+02 5.706418e+01 1.536665e+05 3.228581e-01 4.439243e+01 1.205967e+03 2.751041e+01 6.211967e+02 1.315763e+03  # [ No convergence ]
1.439000e+03 2.310000e+02 -2.167599e+02 2.249348e+05 7.122195e-05 1.494988e+02 1.339942e+03 8.798935e+01 6.244267e+02 1.496865e+03  # [ MuSqWrongsign ]
1.636000e+03 2.310000e+02 -3.297993e+02 3.075481e+05 7.969086e-04 1.738799e+02 1.529682e+03 9.286301e+01 6.277828e+02 1.681441e+03  # [ MuSqWrongsign ]
1.833000e+03 2.310000e+02 -4.293576e+02 4.018935e+05 3.326854e-04 1.817895e+02 1.722809e+03 9.448752e+01 6.306608e+02 1.868263e+03  # [ MuSqWrongsign ]
2.030000e+03 2.310000e+02 -5.235705e+02 5.083611e+05 5.015869e-04 1.857168e+02 1.916773e+03 9.536788e+01 6.332610e+02 2.056716e+03  # [ MuSqWrongsign ]
2.227000e+03 2.310000e+02 -6.166863e+02 6.277797e+05 3.909619e-04 1.881950e+02 2.111066e+03 9.599548e+01 6.354949e+02 2.246351e+03  # [ MuSqWrongsign ]
2.424000e+03 2.310000e+02 -7.093763e+02 7.602827e+05 2.407556e-04 1.899460e+02 2.305566e+03 9.647446e+01 6.374789e+02 2.436892e+03  # [ MuSqWrongsign ]
2.621000e+03 2.310000e+02 -8.022411e+02 9.061233e+05 1.701785e-04 1.912793e+02 2.500203e+03 9.686071e+01 6.392587e+02 2.628135e+03  # [ MuSqWrongsign ]
2.818000e+03 2.310000e+02 -8.957808e+02 1.065635e+06 1.860782e-04 1.923528e+02 2.694934e+03 9.719208e+01 6.408441e+02 2.819934e+03  # [ MuSqWrongsign ]
3.015000e+03 2.310000e+02 -9.898001e+02 1.238815e+06 1.568620e-04 1.932440e+02 2.889748e+03 9.746924e+01 6.422946e+02 3.012183e+03  # [ MuSqWrongsign ]
3.212000e+03 2.310000e+02 -1.084981e+03 1.426246e+06 2.338183e-04 1.939937e+02 3.084607e+03 9.773112e+01 6.435995e+02 3.204793e+03  # [ MuSqWrongsign ]
3.409000e+03 2.310000e+02 -1.180707e+03 1.627657e+06 4.226214e-04 1.946554e+02 3.279525e+03 9.795287e+01 6.447977e+02 3.397710e+03  # [ MuSqWrongsign ]
3.606000e+03 2.310000e+02 -1.276643e+03 1.842875e+06 9.086488e-04 1.952210e+02 3.474497e+03 9.813027e+01 6.459634e+02 3.590879e+03  # [ MuSqWrongsign ]
3.803000e+03 2.310000e+02 -1.373993e+03 2.073024e+06 9.103444e-04 1.957348e+02 3.669487e+03 9.831361e+01 6.469855e+02 3.784261e+03  # [ MuSqWrongsign ]
4.000000e+03 2.310000e+02 -1.473471e+03 2.319059e+06 6.669010e-04 1.962135e+02 3.864471e+03 9.853457e+01 6.478118e+02 3.977831e+03  # [ MuSqWrongsign ]
6.000000e+01 2.880000e+02 3.692494e+02 2.806015e+04 2.262379e-04 2.084253e+02 1.034431e+01 1.125837e+02 6.936786e+02 6.276384e+02  # 
2.570000e+02 2.880000e+02 3.643353e+02 3.390877e+04 4.358213e-04 2.093186e+02 1.627662e+02 1.132572e+02 7.023648e+02 6.737802e+02  # 
4.540000e+02 2.880000e+02 3.520116e+02 4.675335e+04 3.575523e-04 2.093788e+02 3.482514e+02 1.137701e+02 7.156471e+02 7.649119e+02  # 
6.510000e+02 2.880000e+02 3.317922e+02 6.645183e+04 2.993743e-04 2.079198e+02 5.394922e+02 1.139544e+02 7.272336e+02 8.880811e+02  # 
8.480000e+02 2.880000e+02 3.009607e+02 9.270763e+04 5.403376e-04 2.032321e+02 7.329713e+02 1.136648e+02 7.366892e+02 1.033106e+03  # 
1.045000e+03 2.880000e+02 2.551762e+02 1.252385e+05 2.739050e-04 1.905045e+02 9.285635e+02 1.120407e+02 7.446094e+02 1.192647e+03  # 
1.242000e+03 2.880000e+02 1.807304e+02 1.632998e+05 9.144300e-04 1.511381e+02 1.131747e+03 1.032470e+02 7.512188e+02 1.361700e+03  # 
1.439000e+03 2.880000e+02 6.667400e+01 2.074653e+05 4.987617e-01 5.720643e+01 1.389043e+03 4.043503e+01 7.590387e+02 1.537951e+03  # [ No convergence ]
1.636000e+03 2.880000e+02 -2.662221e+02 2.968869e+05 5.410187e-04 1.974129e+02 1.509965e+03 1.140435e+02 7.609657e+02 1.716820e+03  # [ MuSqWrongsign ]
1.833000e+03 2.880000e+02 -3.821116e+02 3.925430e+05 9.411540e-04 2.216469e+02 1.700833e+03 1.177943e+02 7.646948e+02 1.899748e+03  # [ MuSqWrongsign ]
2.030000e+03 2.880000e+02 -4.851459e+02 4.999987e+05 3.564539e-04 2.296078e+02 1.894091e+03 1.192777e+02 7.679441e+02 2.085006e+03  # [ MuSqWrongsign ]
2.227000e+03 2.880000e+02 -5.822531e+02 6.195617e+05 9.585962e-04 2.336075e+02 2.088052e+03 1.201437e+02 7.709197e+02 2.272028e+03  # [ MuSqWrongsign ]
2.424000e+03 2.880000e+02 -6.772541e+02 7.519185e+05 3.535092e-04 2.361767e+02 2.282326e+03 1.207674e+02 7.735413e+02 2.460374e+03  # [ MuSqWrongsign ]
2.621000e+03 2.880000e+02 -7.718629e+02 8.976004e+05 4.674287e-04 2.380258e+02 2.476764e+03 1.212876e+02 7.758611e+02 2.649749e+03  # [ MuSqWrongsign ]
2.818000e+03 2.880000e+02 -8.658812e+02 1.056421e+06 3.593211e-04 2.394599e+02 2.671355e+03 1.216956e+02 7.779907e+02 2.839954e+03  # [ MuSqWrongsign ]
3.015000e+03 2.880000e+02 -9.611104e+02 1.229445e+06 7.233851e-04 2.406333e+02 2.865999e+03 1.220986e+02 7.798379e+02 3.030811e+03  # [ MuSqWrongsign ]
3.212000e+03 2.880000e+02 -1.056054e+03 1.415836e+06 6.757954e-04 2.416173e+02 3.060752e+03 1.224181e+02 7.815880e+02 3.222220e+03  # [ MuSqWrongsign ]
3.409000e+03 2.880000e+02 -1.150690e+03 1.615530e+06 3.895860e-04 2.424622e+02 3.255599e+03 1.226600e+02 7.832706e+02 3.414085e+03  # [ MuSqWrongsign ]
3.606000e+03 2.880000e+02 -1.246467e+03 1.829679e+06 9.344554e-04 2.431939e+02 3.450471e+03 1.229043e+02 7.848005e+02 3.606318e+03  # [ MuSqWrongsign ]
3.803000e+03 2.880000e+02 -1.344524e+03 2.059493e+06 6.651808e-04 2.438780e+02 3.645331e+03 1.231995e+02 7.860383e+02 3.798863e+03  # [ MuSqWrongsign ]
4.000000e+03 2.880000e+02 -1.441961e+03 2.302651e+06 9.984169e-04 2.444754e+02 3.840274e+03 1.234142e+02 7.873130e+02 3.991687e+03  # [ MuSqWrongsign ]
6.000000e+01 3.450000e+02 4.332160e+02 3.988997e+04 5.422044e-04 2.558662e+02 4.554912e+00 1.370630e+02 8.183203e+02 7.382843e+02  # 
2.570000e+02 3.450000e+02 4.285255e+02 4.569523e+04 5.636579e-04 2.568604e+02 1.470486e+02 1.377534e+02 8.259985e+02 7.782641e+02  # 
4.540000e+02 3.450000e+02 4.163932e+02 5.836640e+04 3.061065e-04 2.572397e+02 3.288840e+02 1.383838e+02 8.386494e+02 8.589237e+02  # 
6.510000e+02 3.450000e+02 3.967512e+02 7.782824e+04 8.037084e-05 2.564241e+02 5.183646e+02 1.387612e+02 8.513349e+02 9.701983e+02  # 
8.480000e+02 3.450000e+02 3.681592e+02 1.038666e+05 7.567565e-04 2.533734e+02 7.106423e+02 1.388009e+02 8.620555e+02 1.104072e+03  # 
1.045000e+03 3.450000e+02 3.268933e+02 1.361127e+05 4.742436e-04 2.450193e+02 9.045897e+02 1.382773e+02 8.710109e+02 1.253884e+03  # 
1.242000e+03 3.450000e+02 2.670208e+02 1.741964e+05 8.241801e-04 2.218092e+02 1.101063e+03 1.358131e+02 8.786997e+02 1.414960e+03  # 
1.439000e+03 3.450000e+02 1.715446e+02 2.172291e+05 5.311093e-05 1.551651e+02 1.313338e+03 1.178867e+02 8.855232e+02 1.584015e+03  # 
1.636000e+03 3.450000e+02 -1.608749e+02 2.811586e+05 4.790139e-04 1.464933e+02 1.512155e+03 1.135240e+02 8.911096e+02 1.758524e+03  # [ MuSqWrongsign ]
1.833000e+03 3.450000e+02 -3.214313e+02 3.806748e+05 7.174921e-05 2.475885e+02 1.680130e+03 1.400088e+02 8.953965e+02 1.936950e+03  # [ MuSqWrongsign ]
2.030000e+03 3.450000e+02 -4.389443e+02 4.896598e+05 7.832754e-04 2.700994e+02 1.871832e+03 1.429214e+02 8.993920e+02 2.118562e+03  # [ MuSqWrongsign ]
2.227000e+03 3.450000e+02 -5.437641e+02 6.101854e+05 6.619975e-04 2.777280e+02 2.065255e+03 1.442199e+02 9.030064e+02 2.302533e+03  # [ MuSqWrongsign ]
2.424000e+03 3.450000e+02 -6.438832e+02 7.433506e+05 4.919964e-04 2.817155e+02 2.259188e+03 1.450994e+02 9.062152e+02 2.488296e+03  # [ MuSqWrongsign ]
2.621000e+03 3.450000e+02 -7.416105e+02 8.894492e+05 7.067487e-04 2.843232e+02 2.453400e+03 1.457693e+02 9.090696e+02 2.675468e+03  # [ MuSqWrongsign ]
2.818000e+03 3.450000e+02 -8.370090e+02 1.048085e+06 3.776549e-04 2.862094e+02 2.647845e+03 1.462515e+02 9.117879e+02 2.863793e+03  # [ MuSqWrongsign ]
3.015000e+03 3.450000e+02 -9.326678e+02 1.220480e+06 4.661755e-04 2.877135e+02 2.842374e+03 1.467024e+02 9.141815e+02 3.053013e+03  # [ MuSqWrongsign ]
3.212000e+03 3.450000e+02 -1.028899e+03 1.406901e+06 6.785906e-04 2.889737e+02 3.036972e+03 1.471290e+02 9.162973e+02 3.242972e+03  # [ MuSqWrongsign ]
3.409000e+03 3.450000e+02 -1.124073e+03 1.606231e+06 2.265184e-04 2.900146e+02 3.231704e+03 1.474404e+02 9.184039e+02 3.433571e+03  # [ MuSqWrongsign ]
3.606000e+03 3.450000e+02 -1.221046e+03 1.820605e+06 7.086085e-04 2.909516e+02 3.426431e+03 1.478002e+02 9.201807e+02 3.624669e+03  # [ MuSqWrongsign ]
3.803000e+03 3.450000e+02 -1.316762e+03 2.047676e+06 4.179918e-04 2.917679e+02 3.621288e+03 1.480345e+02 9.220028e+02 3.816228e+03  # [ MuSqWrongsign ]
4.000000e+03 3.450000e+02 -1.414025e+03 2.289853e+06 2.422836e-04 2.925081e+02 3.816142e+03 1.483029e+02 9.236055e+02 4.008149e+03  # [ MuSqWrongsign ]
6.000000e+01 4.020000e+02 4.954250e+02 5.360436e+04 5.866797e-04 3.031084e+02 -6.759364e-01 1.615502e+02 9.415558e+02 8.475723e+02  # 
2.570000e+02 4.020000e+02 4.908652e+02 5.935229e+04 2.243996e-04 3.041732e+02 1.325360e+02 1.622884e+02 9.483686e+02 8.828110e+02  # 
4.540000e+02 4.020000e+02 4.791631e+02 7.188740e+04 2.438907e-04 3.047845e+02 3.104163e+02 1.629811e+02 9.606959e+02 9.552445e+02  # 
6.510000e+02 4.020000e+02 4.603529e+02 9.115668e+04 2.504307e-04 3.044702e+02 4.980228e+02 1.634360e+02 9.732530e+02 1.056699e+03  # 
8.480000e+02 4.020000e+02 4.331533e+02 1.169277e+05 1.476007e-04 3.024605e+02 6.890658e+02 1.637037e+02 9.852296e+02 1.180542e+03  # 
1.045000e+03 4.020000e+02 3.954443e+02 1.489509e+05 9.838849e-04 2.968639e+02 8.819210e+02 1.636309e+02 9.952086e+02 1.321245e+03  # 
1.242000e+03 4.020000e+02 3.428906e+02 1.868343e+05 4.637306e-04 2.818845e+02 1.076377e+03 1.627464e+02 1.003774e+03 1.474350e+03  # 
1.439000e+03 4.020000e+02 2.679421e+02 2.301223e+05 1.643541e-04 2.408345e+02 1.274606e+03 1.585491e+02 1.011392e+03 1.636665e+03  # 
1.636000e+03 4.020000e+02 1.413513e+02 2.770537e+05 9.118465e-04 1.336993e+02 1.515716e+03 1.117695e+02 1.018406e+03 1.805824e+03  # 
1.833000e+03 4.020000e+02 -2.323663e+02 3.643374e+05 8.961365e-05 2.148096e+02 1.667523e+03 1.543264e+02 1.023583e+03 1.979510e+03  # [ MuSqWrongsign ]
2.030000e+03 4.020000e+02 -3.808548e+02 4.765989e+05 3.508530e-04 2.989946e+02 1.850468e+03 1.658433e+02 1.028172e+03 2.157064e+03  # [ MuSqWrongsign ]
2.227000e+03 4.020000e+02 -4.990771e+02 5.990611e+05 9.454507e-04 3.189680e+02 2.042748e+03 1.681666e+02 1.032373e+03 2.337619e+03  # [ MuSqWrongsign ]
2.424000e+03 4.020000e+02 -6.060026e+02 7.332006e+05 7.786666e-04 3.261132e+02 2.236262e+03 1.693590e+02 1.036221e+03 2.520498e+03  # [ MuSqWrongsign ]
2.621000e+03 4.020000e+02 -7.080794e+02 8.799685e+05 4.973785e-04 3.299887e+02 2.430204e+03 1.702087e+02 1.039668e+03 2.705186e+03  # [ MuSqWrongsign ]
2.818000e+03 4.020000e+02 -8.071065e+02 1.039443e+06 5.439857e-04 3.325761e+02 2.624419e+03 1.708493e+02 1.042828e+03 2.891341e+03  # [ MuSqWrongsign ]
3.015000e+03 4.020000e+02 -9.045100e+02 1.211950e+06 3.509170e-04 3.345059e+02 2.818811e+03 1.713665e+02 1.045744e+03 3.078688e+03  # [ MuSqWrongsign ]
3.212000e+03 4.020000e+02 -1.001625e+03 1.398114e+06 2.335403e-04 3.360486e+02 3.013291e+03 1.718447e+02 1.048386e+03 3.267000e+03  # [ MuSqWrongsign ]
3.409000e+03 4.020000e+02 -1.098361e+03 1.597811e+06 2.251102e-04 3.373459e+02 3.207874e+03 1.722585e+02 1.050827e+03 3.456126e+03  # [ MuSqWrongsign ]
3.606000e+03 4.020000e+02 -1.195031e+03 1.811228e+06 1.935087e-04 3.384740e+02 3.402536e+03 1.726243e+02 1.053086e+03 3.645933e+03  # [ MuSqWrongsign ]
3.803000e+03 4.020000e+02 -1.291466e+03 2.038220e+06 6.832274e-04 3.394362e+02 3.597279e+03 1.729325e+02 1.055271e+03 3.836325e+03  # [ MuSqWrongsign ]
4.000000e+03 4.020000e+02 -1.389447e+03 2.280387e+06 2.876100e-04 3.403396e+02 3.792015e+03 1.732878e+02 1.057130e+03 4.027189e+03  # [ MuSqWrongsign ]
6.000000e+01 4.590000e+02 5.562690e+02 6.917287e+04 4.733586e-04 3.502330e+02 -5.550581e+00 1.860506e+02 1.063649e+03 9.557550e+02  # 
2.570000e+02 4.590000e+02 5.518902e+02 7.487707e+04 4.199142e-04 3.513307e+02 1.191304e+02 1.868239e+02 1.069825e+03 9.873136e+02  # 
4.540000e+02 4.590000e+02 5.406404e+02 8.728639e+04 2.121947e-04 3.521470e+02 2.928118e+02 1.875550e+02 1.081449e+03 1.052972e+03  # 
6.510000e+02 4.590000e+02 5.224083e+02 1.063355e+05 1.825990e-04 3.521694e+02 4.782894e+02 1.881411e+02 1.094326e+03 1.146136e+03  # 
8.480000e+02 4.590000e+02 4.964988e+02 1.318647e+05 2.634738e-04 3.509217e+02 6.680766e+02 1.885252e+02 1.106604e+03 1.261190e+03  # 
1.045000e+03 4.590000e+02 4.613090e+02 1.636415e+05 4.059516e-04 3.470706e+02 8.599695e+02 1.886869e+02 1.117523e+03 1.393469e+03  # 
1.242000e+03 4.590000e+02 4.138420e+02 2.013295e+05 4.834144e-05 3.369964e+02 1.053287e+03 1.884370e+02 1.126938e+03 1.538941e+03  # 
1.439000e+03 4.590000e+02 3.492611e+02 2.445432e+05 1.445231e-04 3.099578e+02 1.248487e+03 1.869068e+02 1.135302e+03 1.694534e+03  # 
1.636000e+03 4.590000e+02 2.555023e+02 2.924119e+05 8.841568e-04 2.418419e+02 1.451156e+03 1.782953e+02 1.142831e+03 1.857828e+03  # 
1.833000e+03 4.590000e+02 4.277422e+01 3.390908e+05 9.765483e-01 3.941220e+01 1.795116e+03 2.869060e+01 1.151210e+03 2.027672e+03  # [ No convergence ]
2.030000e+03 4.590000e+02 -3.024318e+02 4.596186e+05 6.878219e-04 2.809072e+02 1.832573e+03 1.854866e+02 1.154796e+03 2.200193e+03  # [ MuSqWrongsign ]
2.227000e+03 4.590000e+02 -4.445533e+02 5.852903e+05 2.934056e-04 3.510965e+02 2.020846e+03 1.916758e+02 1.159492e+03 2.377029e+03  # [ MuSqWrongsign ]
2.424000e+03 4.590000e+02 -5.622601e+02 7.211192e+05 2.069263e-05 3.680882e+02 2.213582e+03 1.935263e+02 1.163949e+03 2.556759e+03  # [ MuSqWrongsign ]
2.621000e+03 4.590000e+02 -6.706913e+02 8.690040e+05 3.147697e-04 3.746696e+02 2.407176e+03 1.946199e+02 1.167988e+03 2.738723e+03  # [ MuSqWrongsign ]
2.818000e+03 4.590000e+02 -7.742611e+02 1.029482e+06 2.950116e-04 3.783885e+02 2.601136e+03 1.954296e+02 1.171651e+03 2.922487e+03  # [ MuSqWrongsign ]
3.015000e+03 4.590000e+02 -8.749552e+02 1.202827e+06 3.946798e-04 3.809319e+02 2.795326e+03 1.960749e+02 1.175020e+03 3.107733e+03  # [ MuSqWrongsign ]
3.212000e+03 4.590000e+02 -9.749348e+02 1.389954e+06 7.993626e-04 3.828929e+02 2.989611e+03 1.966875e+02 1.178002e+03 3.294173e+03  # [ MuSqWrongsign ]
3.409000e+03 4.590000e+02 -1.072419e+03 1.589424e+06 2.230510e-04 3.844546e+02 3.184113e+03 1.971142e+02 1.180971e+03 3.481680e+03  # [ MuSqWrongsign ]
3.606000e+03 4.590000e+02 -1.171128e+03 1.803741e+06 7.870587e-04 3.858105e+02 3.378604e+03 1.976075e+02 1.183508e+03 3.670000e+03  # [ MuSqWrongsign ]
3.803000e+03 4.590000e+02 -1.267972e+03 2.030486e+06 4.933067e-04 3.869623e+02 3.573271e+03 1.979402e+02 1.186091e+03 3.859090e+03  # [ MuSqWrongsign ]
4.000000e+03 4.590000e+02 -1.365749e+03 2.271888e+06 2.411885e-04 3.880132e+02 3.767950e+03 1.982986e+02 1.188386e+03 4.048782e+03  # [ MuSqWrongsign ]
6.000000e+01 5.160000e+02 6.157918e+02 8.651493e+04 5.071040e-04 3.972794e+02 -1.029147e+01 2.106624e+02 1.184533e+03 1.062812e+03  # 
2.570000e+02 5.160000e+02 6.115910e+02 9.218087e+04 4.113116e-04 3.983928e+02 1.066161e+02 2.114545e+02 1.190271e+03 1.091426e+03  # 
4.540000e+02 5.160000e+02 6.007294e+02 1.044667e+05 1.993600e-04 3.993467e+02 2.758922e+02 2.122429e+02 1.201089e+03 1.151417e+03  # 
6.510000e+02 5.160000e+02 5.832330e+02 1.233427e+05 1.704970e-04 3.996620e+02 4.591589e+02 2.128631e+02 1.214240e+03 1.237671e+03  # 
8.480000e+02 5.160000e+02 5.582132e+02 1.485932e+05 5.684216e-04 3.989190e+02 6.475274e+02 2.134037e+02 1.226404e+03 1.344935e+03  # 
1.045000e+03 5.160000e+02 5.249197e+02 1.801094e+05 6.987940e-04 3.962223e+02 8.384582e+02 2.137163e+02 1.238183e+03 1.469533e+03  # 
1.242000e+03 5.160000e+02 4.815138e+02 2.176536e+05 4.588040e-04 3.892763e+02 1.030981e+03 2.136947e+02 1.248539e+03 1.607905e+03  # 
1.439000e+03 5.160000e+02 4.239464e+02 2.607582e+05 2.058204e-04 3.710592e+02 1.224841e+03 2.130924e+02 1.257651e+03 1.756980e+03  # 
1.636000e+03 5.160000e+02 3.452919e+02 3.088276e+05 7.835600e-04 3.239580e+02 1.421269e+03 2.104117e+02 1.265762e+03 1.914436e+03  # 
1.833000e+03 5.160000e+02 2.272809e+02 3.604756e+05 8.641823e-04 2.218545e+02 1.639323e+03 1.864347e+02 1.273302e+03 2.078585e+03  # 
2.030000e+03 5.160000e+02 -1.692626e+02 4.344818e+05 3.865187e-04 1.663574e+02 1.872568e+03 1.474360e+02 1.280019e+03 2.247799e+03  # [ MuSqWrongsign ]
2.227000e+03 5.160000e+02 -3.725165e+02 5.672474e+05 9.105714e-05 3.455772e+02 2.000833e+03 2.134635e+02 1.284925e+03 2.420573e+03  # [ MuSqWrongsign ]
2.424000e+03 5.160000e+02 -5.096728e+02 7.062610e+05 1.714354e-05 4.028592e+02 2.191361e+03 2.173906e+02 1.289798e+03 2.596878e+03  # [ MuSqWrongsign ]
2.621000e+03 5.160000e+02 -6.280613e+02 8.560879e+05 8.304532e-04 4.173456e+02 2.384343e+03 2.189841e+02 1.294338e+03 2.775889e+03  # [ MuSqWrongsign ]
2.818000e+03 5.160000e+02 -7.379174e+02 1.018018e+06 1.123916e-04 4.233569e+02 2.577970e+03 2.200298e+02 1.298484e+03 2.957063e+03  # [ MuSqWrongsign ]
3.015000e+03 5.160000e+02 -8.426677e+02 1.192348e+06 2.431653e-04 4.268954e+02 2.771956e+03 2.207920e+02 1.302345e+03 3.140035e+03  # [ MuSqWrongsign ]
3.212000e+03 5.160000e+02 -9.448226e+02 1.379747e+06 6.655030e-04 4.293895e+02 2.966120e+03 2.214435e+02 1.305873e+03 3.324474e+03  # [ MuSqWrongsign ]
3.409000e+03 5.160000e+02 -1.044550e+03 1.579846e+06 9.848337e-04 4.313109e+02 3.160483e+03 2.219412e+02 1.309266e+03 3.510181e+03  # [ MuSqWrongsign ]
3.606000e+03 5.160000e+02 -1.145682e+03 1.795205e+06 8.685278e-04 4.329443e+02 3.354790e+03 2.225660e+02 1.312075e+03 3.696854e+03  # [ MuSqWrongsign ]
3.803000e+03 5.160000e+02 -1.243848e+03 2.022378e+06 2.475533e-04 4.343027e+02 3.549347e+03 2.229561e+02 1.315021e+03 3.884495e+03  # [ MuSqWrongsign ]
4.000000e+03 5.160000e+02 -1.342348e+03 2.263821e+06 4.068673e-04 4.355183e+02 3.743934e+03 2.233563e+02 1.317681e+03 4.072877e+03  # [ MuSqWrongsign ]
6.000000e+01 5.730000e+02 6.743505e+02 1.056426e+05 5.393110e-04 4.442721e+02 -1.489530e+01 2.353166e+02 1.304634e+03 1.169042e+03  # 
2.570000e+02 5.730000e+02 6.702143e+02 1.112432e+05 3.998242e-04 4.453892e+02 9.490525e+01 2.361570e+02 1.309675e+03 1.195141e+03  # 
4.540000e+02 5.730000e+02 6.598859e+02 1.234595e+05 5.625528e-04 4.464514e+02 2.597271e+02 2.369369e+02 1.320065e+03 1.250475e+03  # 
6.510000e+02 5.730000e+02 6.429083e+02 1.421283e+05 1.856325e-04 4.470031e+02 4.405750e+02 2.376393e+02 1.333134e+03 1.330658e+03  # 
8.480000e+02 5.730000e+02 6.188836e+02 1.671506e+05 3.421263e-04 4.466682e+02 6.274887e+02 2.382569e+02 1.345603e+03 1.431158e+03  # 
1.045000e+03 5.730000e+02 5.874676e+02 1.984777e+05 1.769700e-04 4.448196e+02 8.174707e+02 2.386238e+02 1.357451e+03 1.548886e+03  # 
1.242000e+03 5.730000e+02 5.464456e+02 2.357077e+05 9.913899e-04 4.397979e+02 1.009124e+03 2.388534e+02 1.368675e+03 1.680427e+03  # 
1.439000e+03 5.730000e+02 4.933826e+02 2.785645e+05 7.904774e-05 4.269332e+02 1.202062e+03 2.387193e+02 1.378371e+03 1.823180e+03  # 
1.636000e+03 5.730000e+02 4.241823e+02 3.266735e+05 7.857070e-04 3.936754e+02 1.396573e+03 2.376057e+02 1.387181e+03 1.975001e+03  # 
1.833000e+03 5.730000e+02 3.292463e+02 3.791501e+05 4.197110e-04 3.200407e+02 1.595922e+03 2.320603e+02 1.395258e+03 2.134053e+03  # 
2.030000e+03 5.730000e+02 1.786238e+02 4.335564e+05 7.506283e-04 1.774209e+02 1.861579e+03 1.604904e+02 1.403108e+03 2.299083e+03  # 
2.227000e+03 5.730000e+02 -2.706773e+02 5.436073e+05 6.957142e-04 2.670444e+02 1.995726e+03 2.205298e+02 1.408849e+03 2.467960e+03  # [ MuSqWrongsign ]
2.424000e+03 5.730000e+02 -4.451875e+02 6.881557e+05 8.005368e-04 4.098597e+02 2.170127e+03 2.404338e+02 1.413985e+03 2.640610e+03  # [ MuSqWrongsign ]
2.621000e+03 5.730000e+02 -5.776396e+02 8.403693e+05 7.164626e-05 4.544846e+02 2.361863e+03 2.431427e+02 1.419057e+03 2.816521e+03  # [ MuSqWrongsign ]
2.818000e+03 5.730000e+02 -6.960012e+02 1.004123e+06 3.198736e-04 4.666520e+02 2.555041e+03 2.445256e+02 1.423712e+03 2.994953e+03  # [ MuSqWrongsign ]
3.015000e+03 5.730000e+02 -8.067014e+02 1.180061e+06 3.506074e-04 4.721231e+02 2.748725e+03 2.454975e+02 1.427990e+03 3.175470e+03  # [ MuSqWrongsign ]
3.212000e+03 5.730000e+02 -9.130840e+02 1.368776e+06 6.257688e-04 4.754994e+02 2.942671e+03 2.462842e+02 1.431916e+03 3.357721e+03  # [ MuSqWrongsign ]
3.409000e+03 5.730000e+02 -1.017158e+03 1.570857e+06 8.784932e-04 4.779284e+02 3.136837e+03 2.469127e+02 1.435637e+03 3.541463e+03  # [ MuSqWrongsign ]
3.606000e+03 5.730000e+02 -1.117173e+03 1.784483e+06 9.963081e-04 4.798271e+02 3.331180e+03 2.474092e+02 1.439198e+03 3.726471e+03  # [ MuSqWrongsign ]
3.803000e+03 5.730000e+02 -1.218555e+03 2.013460e+06 5.476353e-04 4.814538e+02 3.525509e+03 2.479831e+02 1.442284e+03 3.912478e+03  # [ MuSqWrongsign ]
4.000000e+03 5.730000e+02 -1.318611e+03 2.255615e+06 4.879002e-04 4.828552e+02 3.719971e+03 2.484575e+02 1.445266e+03 4.099423e+03  # [ MuSqWrongsign ]
6.000000e+01 6.300000e+02 7.318953e+02 1.264733e+05 3.777412e-04 4.912426e+02 -1.947831e+01 2.600753e+02 1.424085e+03 1.274371e+03  # 
2.570000e+02 6.300000e+02 7.278913e+02 1.320322e+05 3.876416e-04 4.923394e+02 8.389557e+01 2.609314e+02 1.428724e+03 1.298428e+03  # 
4.540000e+02 6.300000e+02 7.178181e+02 1.441155e+05 4.205712e-04 4.935072e+02 2.441288e+02 2.617798e+02 1.438141e+03 1.349614e+03  # 
6.510000e+02 6.300000e+02 7.013666e+02 1.626056e+05 3.471011e-04 4.942068e+02 4.224247e+02 2.625605e+02 1.450924e+03 1.424532e+03  # 
8.480000e+02 6.300000e+02 6.786216e+02 1.875173e+05 3.121253e-04 4.942032e+02 6.079244e+02 2.631127e+02 1.463967e+03 1.519331e+03  # 
1.045000e+03 6.300000e+02 6.484430e+02 2.185663e+05 1.457324e-04 4.929632e+02 7.968208e+02 2.635942e+02 1.476053e+03 1.630691e+03  # 
1.242000e+03 6.300000e+02 6.097651e+02 2.555780e+05 1.561014e-04 4.893267e+02 9.876890e+02 2.639280e+02 1.487655e+03 1.756017e+03  # 
1.439000e+03 6.300000e+02 5.606602e+02 2.982807e+05 4.997507e-04 4.801443e+02 1.179895e+03 2.640245e+02 1.498092e+03 1.892871e+03  # 
1.636000e+03 6.300000e+02 4.983365e+02 3.463702e+05 3.849126e-04 4.567724e+02 1.373389e+03 2.635443e+02 1.507536e+03 2.039200e+03  # 
1.833000e+03 6.300000e+02 4.150634e+02 3.988917e+05 7.501342e-04 4.007803e+02 1.568907e+03 2.615380e+02 1.515953e+03 2.193102e+03  # 
2.030000e+03 6.300000e+02 2.987737e+02 4.548979e+05 8.021014e-04 2.967086e+02 1.777880e+03 2.464168e+02 1.523978e+03 2.353450e+03  # 
2.227000e+03 6.300000e+02 9.219626e+01 5.095711e+05 4.006355e-02 9.174939e+01 2.136521e+03 8.184782e+01 1.533681e+03 2.520037e+03  # [ No convergence ]
2.424000e+03 6.300000e+02 -3.578715e+02 6.644094e+05 9.128984e-04 3.527787e+02 2.153602e+03 2.589279e+02 1.537017e+03 2.687857e+03  # [ MuSqWrongsign ]
2.621000e+03 6.300000e+02 -5.178877e+02 8.217349e+05 3.709068e-04 4.714342e+02 2.339991e+03 2.668484e+02 1.542263e+03 2.860393e+03  # [ MuSqWrongsign ]
2.818000e+03 6.300000e+02 -6.477282e+02 9.877030e+05 1.040139e-04 5.057766e+02 2.532359e+03 2.689179e+02 1.547423e+03 3.035960e+03  # [ MuSqWrongsign ]
3.015000e+03 6.300000e+02 -7.660900e+02 1.165570e+06 3.408308e-04 5.159863e+02 2.725666e+03 2.701602e+02 1.552167e+03 3.213908e+03  # [ MuSqWrongsign ]
3.212000e+03 6.300000e+02 -8.784697e+02 1.356296e+06 8.910046e-04 5.209928e+02 2.919311e+03 2.711619e+02 1.556404e+03 3.393812e+03  # [ MuSqWrongsign ]
3.409000e+03 6.300000e+02 -9.846269e+02 1.558469e+06 2.165952e-04 5.241565e+02 3.113357e+03 2.718205e+02 1.560631e+03 3.575515e+03  # [ MuSqWrongsign ]
3.606000e+03 6.300000e+02 -1.088520e+03 1.773906e+06 9.898266e-04 5.264815e+02 3.307533e+03 2.724145e+02 1.564575e+03 3.758653e+03  # [ MuSqWrongsign ]
3.803000e+03 6.300000e+02 -1.192205e+03 2.003853e+06 5.999883e-04 5.284294e+02 3.501723e+03 2.730628e+02 1.567985e+03 3.942951e+03  # [ MuSqWrongsign ]
4.000000e+03 6.300000e+02 -1.293591e+03 2.246416e+06 2.374773e-04 5.300527e+02 3.696099e+03 2.735599e+02 1.571350e+03 4.128367e+03  # [ MuSqWrongsign ]
6.000000e+01 6.870000e+02 7.884399e+02 1.489420e+05 4.298170e-04 5.381998e+02 -2.412801e+01 2.849868e+02 1.542680e+03 1.378800e+03  # 
2.570000e+02 6.870000e+02 7.844195e+02 1.544125e+05 7.139554e-04 5.392607e+02 7.336099e+01 2.859018e+02 1.546863e+03 1.401004e+03  # 
4.540000e+02 6.870000e+02 7.749865e+02 1.665060e+05 3.322857e-04 5.405151e+02 2.291741e+02 2.866576e+02 1.555670e+03 1.448960e+03  # 
6.510000e+02 6.870000e+02 7.592704e+02 1.848980e+05 2.847298e-04 5.413612e+02 4.049105e+02 2.874094e+02 1.568187e+03 1.519354e+03  # 
8.480000e+02 6.870000e+02 7.372544e+02 2.095854e+05 3.025077e-04 5.415916e+02 5.887536e+02 2.880422e+02 1.581461e+03 1.608875e+03  # 
1.045000e+03 6.870000e+02 7.079998e+02 2.403176e+05 7.703962e-04 5.407994e+02 7.764616e+02 2.886676e+02 1.593680e+03 1.714417e+03  # 
1.242000e+03 6.870000e+02 6.714428e+02 2.771609e+05 1.243850e-04 5.381571e+02 9.665760e+02 2.890203e+02 1.605419e+03 1.834094e+03  # 
1.439000e+03 6.870000e+02 6.253607e+02 3.196601e+05 1.668380e-04 5.314327e+02 1.158114e+03 2.892420e+02 1.616636e+03 1.965360e+03  # 
1.636000e+03 6.870000e+02 5.672812e+02 3.674893e+05 3.669142e-04 5.142921e+02 1.350786e+03 2.891734e+02 1.626568e+03 2.106341e+03  # 
1.833000e+03 6.870000e+02 4.930732e+02 4.201581e+05 8.265564e-04 4.722846e+02 1.544836e+03 2.883031e+02 1.635562e+03 2.255369e+03  # 
2.030000e+03 6.870000e+02 3.955207e+02 4.769929e+05 7.245186e-04 3.912581e+02 1.742716e+03 2.840102e+02 1.644043e+03 2.411218e+03  # 
2.227000e+03 6.870000e+02 2.492998e+02 5.352418e+05 2.604853e-04 2.508722e+02 1.990415e+03 2.302087e+02 1.652083e+03 2.572684e+03  # 
2.424000e+03 6.870000e+02 -2.254805e+02 6.325090e+05 4.668896e-04 2.273526e+02 2.203994e+03 2.106873e+02 1.659037e+03 2.738412e+03  # [ MuSqWrongsign ]
2.621000e+03 6.870000e+02 -4.423967e+02 7.985468e+05 4.572611e-04 4.344554e+02 2.320056e+03 2.887694e+02 1.664362e+03 2.907412e+03  # [ MuSqWrongsign ]
2.818000e+03 6.870000e+02 -5.907565e+02 9.680869e+05 2.245086e-04 5.302917e+02 2.510138e+03 2.929900e+02 1.669890e+03 3.079957e+03  # [ MuSqWrongsign ]
3.015000e+03 6.870000e+02 -7.200908e+02 1.148704e+06 8.162828e-04 5.567083e+02 2.702787e+03 2.947785e+02 1.674984e+03 3.255189e+03  # [ MuSqWrongsign ]
3.212000e+03 6.870000e+02 -8.380650e+02 1.340614e+06 8.451015e-04 5.653188e+02 2.896216e+03 2.958860e+02 1.679797e+03 3.432731e+03  # [ MuSqWrongsign ]
3.409000e+03 6.870000e+02 -9.509075e+02 1.545608e+06 8.179463e-04 5.698844e+02 3.089902e+03 2.968300e+02 1.684132e+03 3.612152e+03  # [ MuSqWrongsign ]
3.606000e+03 6.870000e+02 -1.059110e+03 1.762998e+06 9.390734e-04 5.728920e+02 3.283851e+03 2.975793e+02 1.688313e+03 3.793275e+03  # [ MuSqWrongsign ]
3.803000e+03 6.870000e+02 -1.163883e+03 1.992839e+06 5.713501e-04 5.751611e+02 3.478022e+03 2.981612e+02 1.692367e+03 3.975860e+03  # [ MuSqWrongsign ]
4.000000e+03 6.870000e+02 -1.267278e+03 2.236259e+06 5.112272e-04 5.770702e+02 3.672286e+03 2.987050e+02 1.696067e+03 4.159637e+03  # [ MuSqWrongsign ]
6.000000e+01 7.440000e+02 8.445595e+02 1.731912e+05 5.567341e-04 5.851658e+02 -2.860047e+01 3.098133e+02 1.660922e+03 1.482844e+03  # 
2.570000e+02 7.440000e+02 8.406420e+02 1.786172e+05 4.349084e-04 5.861504e+02 6.356410e+01 3.107491e+02 1.664799e+03 1.503544e+03  # 
4.540000e+02 7.440000e+02 8.313922e+02 1.905785e+05 5.046869e-04 5.875102e+02 2.148163e+02 3.115772e+02 1.672918e+03 1.548337e+03  # 
6.510000e+02 7.440000e+02 8.160195e+02 2.087727e+05 5.775789e-04 5.884487e+02 3.877558e+02 3.124397e+02 1.684535e+03 1.614487e+03  # 
8.480000e+02 7.440000e+02 7.948844e+02 2.333207e+05 2.333141e-04 5.888694e+02 5.699381e+02 3.130726e+02 1.698147e+03 1.699449e+03  # 
1.045000e+03 7.440000e+02 7.670111e+02 2.639118e+05 2.785534e-04 5.884682e+02 7.565741e+02 3.136560e+02 1.710779e+03 1.799989e+03  # 
1.242000e+03 7.440000e+02 7.318560e+02 3.004623e+05 4.757358e-04 5.865310e+02 9.457823e+02 3.141268e+02 1.722700e+03 1.914277e+03  # 
1.439000e+03 7.440000e+02 6.877439e+02 3.426111e+05 8.095194e-04 5.814199e+02 1.136545e+03 3.145429e+02 1.733950e+03 2.040163e+03  # 
1.636000e+03 7.440000e+02 6.341124e+02 3.904374e+05 2.670004e-04 5.689354e+02 1.328673e+03 3.145653e+02 1.744727e+03 2.176253e+03  # 
1.833000e+03 7.440000e+02 5.673011e+02 4.433287e+05 7.638064e-04 5.381018e+02 1.521920e+03 3.141382e+02 1.754486e+03 2.320698e+03  # 
2.030000e+03 7.440000e+02 4.807865e+02 5.003614e+05 5.653353e-04 4.732316e+02 1.716911e+03 3.124509e+02 1.763234e+03 2.472002e+03  # 
2.227000e+03 7.440000e+02 3.620588e+02 5.601477e+05 6.225300e-04 3.636064e+02 1.921957e+03 3.010726e+02 1.771429e+03 2.629260e+03  # 
2.424000e+03 7.440000e+02 1.642078e+02 6.176518e+05 3.924322e-04 1.664536e+02 2.260854e+03 1.561138e+02 1.779897e+03 2.791908e+03  # 
2.621000e+03 7.440000e+02 -3.385423e+02 7.684509e+05 1.282952e-04 3.413262e+02 2.315916e+03 2.950522e+02 1.785589e+03 2.957452e+03  # [ MuSqWrongsign ]
2.818000e+03 7.440000e+02 -5.222747e+02 9.446784e+05 1.817688e-04 5.100664e+02 2.488938e+03 3.161875e+02 1.791263e+03 3.126792e+03  # [ MuSqWrongsign ]
3.015000e+03 7.440000e+02 -6.665235e+02 1.128617e+06 5.216781e-05 5.874448e+02 2.680292e+03 3.191440e+02 1.796701e+03 3.299220e+03  # [ MuSqWrongsign ]
3.212000e+03 7.440000e+02 -7.935419e+02 1.323018e+06 6.860962e-04 6.072735e+02 2.873243e+03 3.206207e+02 1.801890e+03 3.474242e+03  # [ MuSqWrongsign ]
3.409000e+03 7.440000e+02 -9.128692e+02 1.530217e+06 6.561185e-04 6.146485e+02 3.066703e+03 3.216914e+02 1.806730e+03 3.651425e+03  # [ MuSqWrongsign ]
3.606000e+03 7.440000e+02 -1.025107e+03 1.748950e+06 7.210792e-04 6.187728e+02 3.260488e+03 3.225151e+02 1.811288e+03 3.830477e+03  # [ MuSqWrongsign ]
3.803000e+03 7.440000e+02 -1.132918e+03 1.979911e+06 6.695286e-04 6.216314e+02 3.454440e+03 3.232412e+02 1.815551e+03 4.011128e+03  # [ MuSqWrongsign ]
4.000000e+03 7.440000e+02 -1.239522e+03 2.225054e+06 5.412967e-04 6.238643e+02 3.648520e+03 3.239051e+02 1.819555e+03 4.193167e+03  # [ MuSqWrongsign ]
6.000000e+01 8.010000e+02 8.996443e+02 1.989546e+05 3.253612e-04 6.321206e+02 -3.327706e+01 3.348788e+02 1.778268e+03 1.585947e+03  # 
2.570000e+02 8.010000e+02 8.960134e+02 2.044138e+05 4.624744e-04 6.330404e+02 5.415547e+01 3.357306e+02 1.782051e+03 1.605515e+03  # 
4.540000e+02 8.010000e+02 8.870523e+02 2.162979e+05 3.990882e-04 6.344571e+02 2.009572e+02 3.365962e+02 1.789673e+03 1.647647e+03  # 
6.510000e+02 8.010000e+02 8.725934e+02 2.345158e+05 5.647317e-04 6.355145e+02 3.712950e+02 3.373087e+02 1.800805e+03 1.710409e+03  # 
8.480000e+02 8.010000e+02 8.515703e+02 2.586709e+05 6.788820e-04 6.360955e+02 5.514851e+02 3.381846e+02 1.813982e+03 1.790750e+03  # 
1.045000e+03 8.010000e+02 8.249009e+02 2.891308e+05 1.757380e-04 6.359717e+02 7.369701e+02 3.387420e+02 1.827079e+03 1.886811e+03  # 
1.242000e+03 8.010000e+02 7.911435e+02 3.254450e+05 1.723953e-04 6.346025e+02 9.252902e+02 3.392619e+02 1.839265e+03 1.996202e+03  # 
1.439000e+03 8.010000e+02 7.492599e+02 3.674154e+05 2.857338e-04 6.307196e+02 1.115371e+03 3.397359e+02 1.850690e+03 2.117242e+03  # 
1.636000e+03 8.010000e+02 6.983244e+02 4.149530e+05 3.740268e-04 6.212433e+02 1.306816e+03 3.399624e+02 1.861893e+03 2.248464e+03  # 
1.833000e+03 8.010000e+02 6.347739e+02 4.673506e+05 7.734620e-04 5.972414e+02 1.499240e+03 3.399872e+02 1.871803e+03 2.388088e+03  # 
2.030000e+03 8.010000e+02 5.564507e+02 5.245653e+05 1.294288e-04 5.449499e+02 1.693086e+03 3.391371e+02 1.881159e+03 2.535208e+03  # 
2.227000e+03 8.010000e+02 4.552806e+02 5.854733e+05 9.406093e-04 4.558486e+02 1.890245e+03 3.353818e+02 1.889941e+03 2.688580e+03  # 
2.424000e+03 8.010000e+02 3.103602e+02 6.474062e+05 4.414213e-04 3.148019e+02 2.128423e+03 2.909261e+02 1.898253e+03 2.847255e+03  # 
2.621000e+03 8.010000e+02 -1.550029e+02 7.240298e+05 7.568851e-04 1.577672e+02 2.464593e+03 1.486980e+02 1.906598e+03 3.010650e+03  # [ MuSqWrongsign ]
2.818000e+03 8.010000e+02 -4.357922e+02 9.161287e+05 6.223704e-04 4.385690e+02 2.471831e+03 3.354399e+02 1.911675e+03 3.176317e+03  # [ MuSqWrongsign ]
3.015000e+03 8.010000e+02 -6.031231e+02 1.104784e+06 2.665071e-04 5.835427e+02 2.658423e+03 3.430179e+02 1.917421e+03 3.345860e+03  # [ MuSqWrongsign ]
3.212000e+03 8.010000e+02 -7.426061e+02 1.302411e+06 3.235006e-04 6.423140e+02 2.850542e+03 3.452075e+02 1.922964e+03 3.518286e+03  # [ MuSqWrongsign ]
3.409000e+03 8.010000e+02 -8.686568e+02 1.511223e+06 5.704651e-04 6.575634e+02 3.043633e+03 3.465404e+02 1.928128e+03 3.693094e+03  # [ MuSqWrongsign ]
3.606000e+03 8.010000e+02 -9.876202e+02 1.732712e+06 9.862757e-04 6.639424e+02 3.237075e+03 3.476234e+02 1.932858e+03 3.869925e+03  # [ MuSqWrongsign ]
3.803000e+03 8.010000e+02 -1.100630e+03 1.966245e+06 5.458587e-04 6.676990e+02 3.430934e+03 3.483570e+02 1.937642e+03 4.048671e+03  # [ MuSqWrongsign ]
4.000000e+03 8.010000e+02 -1.208819e+03 2.211499e+06 6.475722e-04 6.704547e+02 3.624907e+03 3.490458e+02 1.941974e+03 4.228906e+03  # [ MuSqWrongsign ]
6.000000e+01 8.580000e+02 9.543253e+02 2.264244e+05 5.195940e-04 6.790909e+02 -3.784613e+01 3.598957e+02 1.895272e+03 1.688676e+03  # 
2.570000e+02 8.580000e+02 9.507594e+02 2.318351e+05 4.932033e-04 6.799576e+02 4.516801e+01 3.607578e+02 1.898799e+03 1.707070e+03  # 
4.540000e+02 8.580000e+02 9.422686e+02 2.437348e+05 3.415064e-04 6.813926e+02 1.877000e+02 3.615819e+02 1.906152e+03 1.747023e+03  # 
6.510000e+02 8.580000e+02 9.276438e+02 2.615772e+05 5.198907e-04 6.825624e+02 3.549556e+02 3.625509e+02 1.916215e+03 1.806008e+03  # 
8.480000e+02 8.580000e+02 9.081753e+02 2.859215e+05 5.144965e-04 6.832559e+02 5.336289e+02 3.631373e+02 1.929609e+03 1.883116e+03  # 
1.045000e+03 8.580000e+02 8.819797e+02 3.160155e+05 2.212288e-04 6.833650e+02 7.176969e+02 3.638722e+02 1.942772e+03 1.974726e+03  # 
1.242000e+03 8.580000e+02 8.490681e+02 3.519653e+05 6.764986e-04 6.823890e+02 9.049643e+02 3.645564e+02 1.955013e+03 2.079451e+03  # 
1.439000e+03 8.580000e+02 8.098114e+02 3.939954e+05 6.002094e-04 6.794931e+02 1.094537e+03 3.648734e+02 1.967080e+03 2.196240e+03  # 
1.636000e+03 8.580000e+02 7.613773e+02 4.412963e+05 7.052865e-04 6.722826e+02 1.285355e+03 3.652166e+02 1.978254e+03 2.322874e+03  # 
1.833000e+03 8.580000e+02 7.026813e+02 4.938141e+05 3.412218e-04 6.545688e+02 1.477298e+03 3.653102e+02 1.989073e+03 2.458273e+03  # 
2.030000e+03 8.580000e+02 6.298977e+02 5.508631e+05 4.455270e-04 6.129099e+02 1.670196e+03 3.650813e+02 1.998664e+03 2.601067e+03  # 
2.227000e+03 8.580000e+02 5.404235e+02 6.123884e+05 3.113622e-04 5.391557e+02 1.865022e+03 3.633836e+02 2.007932e+03 2.750565e+03  # 
2.424000e+03 8.580000e+02 4.179791e+02 6.756289e+05 7.186088e-04 4.230709e+02 2.068505e+03 3.534023e+02 2.016212e+03 2.905336e+03  # 
2.621000e+03 8.580000e+02 2.304823e+02 7.370858e+05 9.533525e-04 2.353655e+02 2.391164e+03 2.245243e+02 2.024715e+03 3.065279e+03  # 
2.818000e+03 8.580000e+02 -3.152340e+02 8.794752e+05 4.404361e-04 3.213539e+02 2.507552e+03 3.020177e+02 2.031404e+03 3.228474e+03  # [ MuSqWrongsign ]
3.015000e+03 8.580000e+02 -5.274916e+02 1.076970e+06 4.126263e-04 5.292748e+02 2.638125e+03 3.654627e+02 2.037202e+03 3.394956e+03  # [ MuSqWrongsign ]
3.212000e+03 8.580000e+02 -6.839849e+02 1.278517e+06 4.373296e-05 6.529319e+02 2.828236e+03 3.695297e+02 2.043035e+03 3.564704e+03  # [ MuSqWrongsign ]
3.409000e+03 8.580000e+02 -8.201430e+02 1.490201e+06 8.085835e-04 6.957149e+02 3.020765e+03 3.713105e+02 2.048581e+03 3.737104e+03  # [ MuSqWrongsign ]
3.606000e+03 8.580000e+02 -9.450532e+02 1.713331e+06 9.169052e-04 7.076177e+02 3.213978e+03 3.725152e+02 2.053773e+03 3.911759e+03  # [ MuSqWrongsign ]
3.803000e+03 8.580000e+02 -1.062650e+03 1.948401e+06 4.634312e-04 7.131546e+02 3.407581e+03 3.734180e+02 2.058743e+03 4.088415e+03  # [ MuSqWrongsign ]
4.000000e+03 8.580000e+02 -1.175950e+03 2.196399e+06 1.978251e-04 7.166774e+02 3.601362e+03 3.742228e+02 2.063394e+03 4.266772e+03  # [ MuSqWrongsign ]
6.000000e+01 9.150000e+02 1.008585e+03 2.555812e+05 3.402815e-04 7.260182e+02 -4.240078e+01 3.849381e+02 2.011924e+03 1.791033e+03  # 
2.570000e+02 9.150000e+02 1.005101e+03 2.609540e+05 4.890665e-04 7.268330e+02 3.658066e+01 3.857997e+02 2.015240e+03 1.808404e+03  # 
4.540000e+02 9.150000e+02 9.964993e+02 2.726099e+05 4.620319e-04 7.283750e+02 1.747702e+02 3.867581e+02 2.021885e+03 1.845921e+03  # 
6.510000e+02 9.150000e+02 9.827522e+02 2.905341e+05 5.273531e-04 7.295803e+02 3.393276e+02 3.875795e+02 2.031773e+03 1.902307e+03  # 
8.480000e+02 9.150000e+02 9.631416e+02 3.144104e+05 4.912804e-04 7.304163e+02 5.158210e+02 3.884560e+02 2.044035e+03 1.975362e+03  # 
1.045000e+03 9.150000e+02 9.379626e+02 3.443943e+05 5.609765e-04 7.306969e+02 6.986424e+02 3.891501e+02 2.057661e+03 2.063315e+03  # 
1.242000e+03 9.150000e+02 9.064961e+02 3.802437e+05 6.616968e-04 7.300739e+02 8.850400e+02 3.897706e+02 2.070322e+03 2.164073e+03  # 
1.439000e+03 9.150000e+02 8.688322e+02 4.220802e+05 3.709932e-04 7.278611e+02 1.073886e+03 3.901153e+02 2.082676e+03 2.276623e+03  # 
1.636000e+03 9.150000e+02 8.225428e+02 4.691571e+05 3.150106e-04 7.222312e+02 1.264071e+03 3.905493e+02 2.094079e+03 2.398977e+03  # 
1.833000e+03 9.150000e+02 7.655707e+02 5.210411e+05 4.131304e-04 7.081390e+02 1.455226e+03 3.910074e+02 2.104704e+03 2.529837e+03  # 
2.030000e+03 9.150000e+02 6.996433e+02 5.786674e+05 2.430956e-04 6.760777e+02 1.647815e+03 3.907277e+02 2.115406e+03 2.669078e+03  # 
2.227000e+03 9.150000e+02 6.152021e+02 6.396348e+05 9.348307e-04 6.117581e+02 1.841293e+03 3.901013e+02 2.124534e+03 2.814394e+03  # 
2.424000e+03 9.150000e+02 5.094967e+02 7.042462e+05 4.238436e-04 5.144849e+02 2.038102e+03 3.865409e+02 2.133459e+03 2.965754e+03  # 
2.621000e+03 9.150000e+02 3.643050e+02 7.697806e+05 5.255423e-04 3.715347e+02 2.272318e+03 3.458894e+02 2.142054e+03 3.122203e+03  # 
2.818000e+03 9.150000e+02 1.108664e+02 8.291945e+05 1.523922e-01 1.131725e+02 2.705875e+03 1.061859e+02 2.150851e+03 3.283315e+03  # [ No convergence ]
3.015000e+03 9.150000e+02 -4.299501e+02 1.042562e+06 7.776818e-04 4.376663e+02 2.628478e+03 3.773930e+02 2.156307e+03 3.446462e+03  # [ MuSqWrongsign ]
3.212000e+03 9.150000e+02 -6.153280e+02 1.250761e+06 1.530362e-04 6.147832e+02 2.806767e+03 3.931437e+02 2.162302e+03 3.613430e+03  # [ MuSqWrongsign ]
3.409000e+03 9.150000e+02 -7.655516e+02 1.466317e+06 1.784962e-05 7.178023e+02 2.998152e+03 3.959489e+02 2.168069e+03 3.783305e+03  # [ MuSqWrongsign ]
3.606000e+03 9.150000e+02 -8.985435e+02 1.691842e+06 3.269391e-04 7.479695e+02 3.191005e+03 3.974024e+02 2.173678e+03 3.955725e+03  # [ MuSqWrongsign ]
3.803000e+03 9.150000e+02 -1.022720e+03 1.929558e+06 9.156676e-04 7.574918e+02 3.384281e+03 3.985403e+02 2.178882e+03 4.130249e+03  # [ MuSqWrongsign ]
4.000000e+03 9.150000e+02 -1.140370e+03 2.179360e+06 2.572867e-04 7.623755e+02 3.577892e+03 3.994279e+02 2.183874e+03 4.306685e+03  # [ MuSqWrongsign ]
6.000000e+01 9.720000e+02 1.061680e+03 2.860139e+05 7.441479e-04 7.730181e+02 -4.728054e+01 4.102988e+02 2.127549e+03 1.892299e+03  # 
2.570000e+02 9.720000e+02 1.058542e+03 2.914828e+05 6.981765e-04 7.737763e+02 2.816406e+01 4.110208e+02 2.130922e+03 1.909015e+03  # 
4.540000e+02 9.720000e+02 1.050091e+03 3.030359e+05 6.607021e-04 7.753026e+02 1.621970e+02 4.120632e+02 2.137165e+03 1.944603e+03  # 
6.510000e+02 9.720000e+02 1.036713e+03 3.208466e+05 5.866095e-04 7.765733e+02 3.238542e+02 4.129089e+02 2.146562e+03 1.998311e+03  # 
8.480000e+02 9.720000e+02 1.017970e+03 3.447024e+05 7.218250e-04 7.775225e+02 4.985386e+02 4.136653e+02 2.158554e+03 2.068342e+03  # 
1.045000e+03 9.720000e+02 9.935282e+02 3.744964e+05 5.970645e-04 7.779396e+02 6.799680e+02 4.144091e+02 2.172106e+03 2.152769e+03  # 
1.242000e+03 9.720000e+02 9.634588e+02 4.102892e+05 2.819044e-04 7.776083e+02 8.654743e+02 4.149442e+02 2.185288e+03 2.249926e+03  # 
1.439000e+03 9.720000e+02 9.263944e+02 4.516038e+05 1.999387e-04 7.759008e+02 1.053337e+03 4.155358e+02 2.197487e+03 2.358139e+03  # 
1.636000e+03 9.720000e+02 8.820642e+02 4.984833e+05 4.283013e-04 7.714782e+02 1.242945e+03 4.159754e+02 2.209145e+03 2.476494e+03  # 
1.833000e+03 9.720000e+02 8.294145e+02 5.507490e+05 5.747967e-04 7.608372e+02 1.433821e+03 4.162507e+02 2.220428e+03 2.603851e+03  # 
2.030000e+03 9.720000e+02 7.655265e+02 6.076503e+05 9.475348e-04 7.349370e+02 1.625599e+03 4.164204e+02 2.231064e+03 2.738753e+03  # 
2.227000e+03 9.720000e+02 6.894741e+02 6.693850e+05 3.982969e-04 6.825936e+02 1.818550e+03 4.160027e+02 2.241141e+03 2.880739e+03  # 
2.424000e+03 9.720000e+02 5.920675e+02 7.338839e+05 2.489205e-04 5.964742e+02 2.012990e+03 4.145635e+02 2.249984e+03 3.028277e+03  # 
2.621000e+03 9.720000e+02 4.662164e+02 8.006431e+05 9.379128e-04 4.746145e+02 2.216545e+03 4.043591e+02 2.258622e+03 3.181238e+03  # 
2.818000e+03 9.720000e+02 2.842527e+02 8.658262e+05 1.621972e-04 2.915538e+02 2.533873e+03 2.806565e+02 2.267601e+03 3.339206e+03  # 
3.015000e+03 9.720000e+02 -2.894293e+02 9.978969e+05 7.669089e-04 2.970013e+02 2.722467e+03 2.858391e+02 2.274959e+03 3.500351e+03  # [ MuSqWrongsign ]
3.212000e+03 9.720000e+02 -5.323743e+02 1.218109e+06 6.544532e-04 5.408054e+02 2.788144e+03 4.140450e+02 2.280791e+03 3.664325e+03  # [ MuSqWrongsign ]
3.409000e+03 9.720000e+02 -7.025955e+02 1.438702e+06 1.685875e-04 6.973300e+02 2.976063e+03 4.201834e+02 2.286836e+03 3.831669e+03  # [ MuSqWrongsign ]
3.606000e+03 9.720000e+02 -8.490805e+02 1.669173e+06 6.496636e-04 7.785009e+02 3.168152e+03 4.222933e+02 2.292671e+03 4.001729e+03  # [ MuSqWrongsign ]
3.803000e+03 9.720000e+02 -9.794491e+02 1.908730e+06 8.730199e-04 7.995502e+02 3.361074e+03 4.236823e+02 2.298043e+03 4.174050e+03  # [ MuSqWrongsign ]
4.000000e+03 9.720000e+02 -1.101330e+03 2.159853e+06 8.612380e-04 8.072351e+02 3.554559e+03 4.245965e+02 2.303494e+03 4.348572e+03  # [ MuSqWrongsign ]
6.000000e+01 1.029000e+03 1.114927e+03 3.183351e+05 5.653165e-04 8.199826e+02 -5.187527e+01 4.354349e+02 2.243324e+03 1.993713e+03  # 
2.570000e+02 1.029000e+03 1.111388e+03 3.235217e+05 7.504516e-04 8.207490e+02 1.996536e+01 4.363393e+02 2.246109e+03 2.009168e+03  # 
4.540000e+02 1.029000e+03 1.103427e+03 3.351478e+05 8.445479e-04 8.222424e+02 1.501715e+02 4.372886e+02 2.252280e+03 2.043312e+03  # 
6.510000e+02 1.029000e+03 1.090436e+03 3.528605e+05 7.663984e-04 8.236003e+02 3.089444e+02 4.381311e+02 2.261241e+03 2.094592e+03  # 
8.480000e+02 1.029000e+03 1.072758e+03 3.768510e+05 3.045188e-04 8.245696e+02 4.818001e+02 4.387394e+02 2.273144e+03 2.162045e+03  # 
1.045000e+03 1.029000e+03 1.049093e+03 4.064849e+05 4.755004e-04 8.251493e+02 6.618334e+02 4.394875e+02 2.286336e+03 2.243179e+03  # 
1.242000e+03 1.029000e+03 1.019658e+03 4.419391e+05 4.727911e-04 8.250474e+02 8.461747e+02 4.401653e+02 2.299739e+03 2.336647e+03  # 
1.439000e+03 1.029000e+03 9.835962e+02 4.829200e+05 3.714647e-04 8.237761e+02 1.033162e+03 4.408592e+02 2.312017e+03 2.441007e+03  # 
1.636000e+03 1.029000e+03 9.408733e+02 5.295514e+05 4.432056e-04 8.202730e+02 1.222107e+03 4.413628e+02 2.323855e+03 2.555528e+03  # 
1.833000e+03 1.029000e+03 8.900711e+02 5.814536e+05 6.500162e-04 8.117558e+02 1.412354e+03 4.417889e+02 2.335178e+03 2.678961e+03  # 
2.030000e+03 1.029000e+03 8.298617e+02 6.383672e+05 8.907786e-04 7.913565e+02 1.603696e+03 4.420030e+02 2.346161e+03 2.810278e+03  # 
2.227000e+03 1.029000e+03 7.584434e+02 7.000569e+05 3.218384e-04 7.476191e+02 1.796047e+03 4.418637e+02 2.356699e+03 2.948680e+03  # 
2.424000e+03 1.029000e+03 6.689885e+02 7.648468e+05 3.207145e-04 6.723195e+02 1.989383e+03 4.412539e+02 2.365883e+03 3.092761e+03  # 
2.621000e+03 1.029000e+03 5.588523e+02 8.330256e+05 8.392961e-04 5.677687e+02 2.186142e+03 4.376055e+02 2.374995e+03 3.242559e+03  # 
2.818000e+03 1.029000e+03 4.108942e+02 9.016314e+05 9.556551e-05 4.207339e+02 2.421523e+03 3.956501e+02 2.383824e+03 3.397185e+03  # 
3.015000e+03 1.029000e+03 1.474538e+02 9.584040e+05 6.016227e-04 1.516021e+02 2.865852e+03 1.450258e+02 2.393602e+03 3.556743e+03  # 
3.212000e+03 1.029000e+03 -4.247896e+02 1.177896e+06 6.565411e-04 4.352609e+02 2.799000e+03 4.055962e+02 2.398784e+03 3.717394e+03  # [ MuSqWrongsign ]
3.409000e+03 1.029000e+03 -6.288098e+02 1.406729e+06 4.354820e-04 6.371515e+02 2.955192e+03 4.433220e+02 2.404898e+03 3.882073e+03  # [ MuSqWrongsign ]
3.606000e+03 1.029000e+03 -7.882691e+02 1.640024e+06 1.895498e-04 7.748845e+02 3.145760e+03 4.468239e+02 2.410988e+03 4.049759e+03  # [ MuSqWrongsign ]
3.803000e+03 1.029000e+03 -9.291934e+02 1.883474e+06 6.792859e-05 8.346832e+02 3.338216e+03 4.485706e+02 2.416798e+03 4.219958e+03  # [ MuSqWrongsign ]
4.000000e+03 1.029000e+03 -1.060487e+03 2.139431e+06 4.182325e-04 8.503784e+02 3.531314e+03 4.497867e+02 2.422370e+03 4.392379e+03  # [ MuSqWrongsign ]
6.000000e+01 1.086000e+03 1.167785e+03 3.522520e+05 4.021443e-04 8.669972e+02 -5.643017e+01 4.605590e+02 2.358753e+03 2.094746e+03  # 
2.570000e+02 1.086000e+03 1.164545e+03 3.575325e+05 3.852721e-04 8.676790e+02 1.237662e+01 4.613690e+02 2.361592e+03 2.109680e+03  # 
4.540000e+02 1.086000e+03 1.156559e+03 3.689655e+05 6.949324e-04 8.691681e+02 1.386584e+02 4.624395e+02 2.367269e+03 2.142063e+03  # 
6.510000e+02 1.086000e+03 1.143615e+03 3.864278e+05 7.993602e-04 8.705817e+02 2.943668e+02 4.634483e+02 2.375588e+03 2.190884e+03  # 
8.480000e+02 1.086000e+03 1.126455e+03 4.103106e+05 4.622487e-04 8.716439e+02 4.652103e+02 4.640486e+02 2.387039e+03 2.255614e+03  # 
1.045000e+03 1.086000e+03 1.103481e+03 4.397926e+05 2.904738e-04 8.723340e+02 6.438069e+02 4.647989e+02 2.399984e+03 2.333722e+03  # 
1.242000e+03 1.086000e+03 1.074196e+03 4.747094e+05 9.790728e-04 8.724229e+02 8.268393e+02 4.657253e+02 2.413104e+03 2.423557e+03  # 
1.439000e+03 1.086000e+03 1.039533e+03 5.156004e+05 8.205163e-04 8.715038e+02 1.013093e+03 4.663508e+02 2.425778e+03 2.524618e+03  # 
1.636000e+03 1.086000e+03 9.987172e+02 5.622119e+05 8.350022e-04 8.686907e+02 1.201474e+03 4.667910e+02 2.438089e+03 2.635784e+03  # 
1.833000e+03 1.086000e+03 9.496722e+02 6.137878e+05 3.052248e-04 8.618599e+02 1.391125e+03 4.673135e+02 2.449471e+03 2.755495e+03  # 
2.030000e+03 1.086000e+03 8.930059e+02 6.708536e+05 4.787738e-04 8.458346e+02 1.582104e+03 4.674782e+02 2.460853e+03 2.883510e+03  # 
2.227000e+03 1.086000e+03 8.233451e+02 7.316662e+05 1.093699e-04 8.083160e+02 1.773632e+03 4.678311e+02 2.471149e+03 3.017947e+03  # 
2.424000e+03 1.086000e+03 7.437177e+02 7.978729e+05 2.776740e-04 7.452401e+02 1.966647e+03 4.672358e+02 2.481624e+03 3.159350e+03  # 
2.621000e+03 1.086000e+03 6.415775e+02 8.659511e+05 6.463757e-04 6.506559e+02 2.161039e+03 4.657203e+02 2.490579e+03 3.305619e+03  # 
2.818000e+03 1.086000e+03 5.138917e+02 9.365063e+05 5.427361e-04 5.252781e+02 2.364805e+03 4.551654e+02 2.499644e+03 3.457181e+03  # 
3.015000e+03 1.086000e+03 3.287359e+02 1.003703e+06 6.366443e-05 3.382318e+02 2.685730e+03 3.277456e+02 2.508551e+03 3.613210e+03  # 
3.212000e+03 1.086000e+03 -2.639228e+02 1.124647e+06 7.257652e-04 2.720245e+02 2.943204e+03 2.639503e+02 2.516564e+03 3.772686e+03  # [ MuSqWrongsign ]
3.409000e+03 1.086000e+03 -5.382228e+02 1.368655e+06 2.149022e-04 5.505250e+02 2.939909e+03 4.609952e+02 2.522402e+03 3.934468e+03  # [ MuSqWrongsign ]
3.606000e+03 1.086000e+03 -7.215389e+02 1.608782e+06 2.668579e-04 7.286362e+02 3.123917e+03 4.709306e+02 2.528598e+03 4.099684e+03  # [ MuSqWrongsign ]
3.803000e+03 1.086000e+03 -8.742464e+02 1.855830e+06 1.813050e-05 8.473387e+02 3.315532e+03 4.733997e+02 2.534685e+03 4.267666e+03  # [ MuSqWrongsign ]
4.000000e+03 1.086000e+03 -1.011800e+03 2.113337e+06 5.653942e-04 8.889700e+02 3.508283e+03 4.748545e+02 2.540544e+03 4.438032e+03  # [ MuSqWrongsign ]
6.000000e+01 1.143000e+03 1.219923e+03 3.875636e+05 4.831719e-04 9.140106e+02 -6.119266e+01 4.858845e+02 2.473560e+03 2.195121e+03  # 
2.570000e+02 1.143000e+03 1.216443e+03 3.926425e+05 4.201666e-04 9.146397e+02 4.564497e+00 4.868301e+02 2.476007e+03 2.209126e+03  # 
4.540000e+02 1.143000e+03 1.208943e+03 4.041738e+05 5.619715e-04 9.160984e+02 1.273515e+02 4.877717e+02 2.481676e+03 2.240363e+03  # 
6.510000e+02 1.143000e+03 1.196662e+03 4.217164e+05 6.598541e-04 9.176058e+02 2.803469e+02 4.886310e+02 2.489889e+03 2.287414e+03  # 
8.480000e+02 1.143000e+03 1.179658e+03 4.453271e+05 4.494996e-04 9.187102e+02 4.489623e+02 4.893954e+02 2.500667e+03 2.349392e+03  # 
1.045000e+03 1.143000e+03 1.156998e+03 4.744796e+05 3.845486e-04 9.195424e+02 6.259763e+02 4.902493e+02 2.513042e+03 2.424428e+03  # 
1.242000e+03 1.143000e+03 1.129100e+03 5.095072e+05 1.954329e-04 9.197381e+02 8.080616e+02 4.910359e+02 2.526496e+03 2.511619e+03  # 
1.439000e+03 1.143000e+03 1.095524e+03 5.502139e+05 3.878198e-04 9.190907e+02 9.934507e+02 4.916890e+02 2.539526e+03 2.609479e+03  # 
1.636000e+03 1.143000e+03 1.056115e+03 5.966329e+05 2.585452e-04 9.168867e+02 1.181163e+03 4.921427e+02 2.552059e+03 2.717270e+03  # 
1.833000e+03 1.143000e+03 1.008465e+03 6.478043e+05 3.377366e-04 9.113447e+02 1.370141e+03 4.928120e+02 2.563421e+03 2.833376e+03  # 
2.030000e+03 1.143000e+03 9.526398e+02 7.040702e+05 5.733525e-04 8.979393e+02 1.560309e+03 4.933649e+02 2.574439e+03 2.957552e+03  # 
2.227000e+03 1.143000e+03 8.884648e+02 7.655909e+05 3.085576e-04 8.678851e+02 1.751763e+03 4.934272e+02 2.585491e+03 3.089201e+03  # 
2.424000e+03 1.143000e+03 8.131971e+02 8.316857e+05 7.399705e-04 8.125645e+02 1.944165e+03 4.931470e+02 2.596361e+03 3.227279e+03  # 
2.621000e+03 1.143000e+03 7.192691e+02 9.002563e+05 1.356617e-04 7.281347e+02 2.137473e+03 4.924552e+02 2.605717e+03 3.370474e+03  # 
2.818000e+03 1.143000e+03 6.040021e+02 9.716091e+05 1.790029e-04 6.163781e+02 2.334361e+03 4.885593e+02 2.614910e+03 3.518952e+03  # 
3.015000e+03 1.143000e+03 4.510081e+02 1.042607e+06 8.782340e-04 4.632306e+02 2.575577e+03 4.406496e+02 2.623844e+03 3.672009e+03  # 
3.212000e+03 1.143000e+03 1.979089e+02 1.102559e+06 3.621091e-04 2.043395e+02 3.011836e+03 1.979714e+02 2.633509e+03 3.829695e+03  # 
3.409000e+03 1.143000e+03 -4.219400e+02 1.322833e+06 6.091963e-04 4.341935e+02 2.985808e+03 4.176183e+02 2.639426e+03 3.988786e+03  # [ MuSqWrongsign ]
3.606000e+03 1.143000e+03 -6.420262e+02 1.571983e+06 2.287467e-04 6.554515e+02 3.104006e+03 4.932165e+02 2.645709e+03 4.151494e+03  # [ MuSqWrongsign ]
3.803000e+03 1.143000e+03 -8.118421e+02 1.824291e+06 5.422494e-04 8.159445e+02 3.293319e+03 4.978647e+02 2.652015e+03 4.317214e+03  # [ MuSqWrongsign ]
4.000000e+03 1.143000e+03 -9.598953e+02 2.085652e+06 8.776053e-04 9.133750e+02 3.485422e+03 4.998613e+02 2.658042e+03 4.485443e+03  # [ MuSqWrongsign ]
6.000000e+01 1.200000e+03 1.271263e+03 4.241615e+05 1.490094e-04 9.610552e+02 -6.621364e+01 5.114532e+02 2.587653e+03 2.294737e+03  # 
2.570000e+02 1.200000e+03 1.268287e+03 4.294630e+05 6.260158e-04 9.616505e+02 -2.835572e+00 5.121295e+02 2.590380e+03 2.308551e+03  # 
4.540000e+02 1.200000e+03 1.261204e+03 4.410848e+05 3.866911e-04 9.630371e+02 1.165279e+02 5.130044e+02 2.596013e+03 2.338714e+03  # 
6.510000e+02 1.200000e+03 1.248571e+03 4.581638e+05 7.121699e-04 9.645963e+02 2.663173e+02 5.141947e+02 2.603367e+03 2.383376e+03  # 
8.480000e+02 1.200000e+03 1.232036e+03 4.816720e+05 3.186094e-04 9.658053e+02 4.329041e+02 5.149140e+02 2.613763e+03 2.443049e+03  # 
1.045000e+03 1.200000e+03 1.210213e+03 5.108262e+05 2.672982e-04 9.666740e+02 6.084701e+02 5.157072e+02 2.625957e+03 2.515629e+03  # 
1.242000e+03 1.200000e+03 1.183596e+03 5.459419e+05 3.029012e-04 9.670543e+02 7.896440e+02 5.162876e+02 2.639579e+03 2.600278e+03  # 
1.439000e+03 1.200000e+03 1.150115e+03 5.860016e+05 8.568561e-04 9.666212e+02 9.738407e+02 5.172606e+02 2.652406e+03 2.694671e+03  # 
1.636000e+03 1.200000e+03 1.111957e+03 6.322321e+05 8.041805e-04 9.648816e+02 1.160886e+03 5.177012e+02 2.665176e+03 2.799327e+03  # 
1.833000e+03 1.200000e+03 1.065679e+03 6.830889e+05 3.085412e-04 9.602582e+02 1.349196e+03 5.184921e+02 2.676661e+03 2.912132e+03  # 
2.030000e+03 1.200000e+03 1.013411e+03 7.398019e+05 3.798955e-04 9.496554e+02 1.539180e+03 5.187771e+02 2.688458e+03 3.033553e+03  # 
2.227000e+03 1.200000e+03 9.505582e+02 8.005245e+05 4.898140e-04 9.243345e+02 1.729863e+03 5.192437e+02 2.699117e+03 3.161526e+03  # 
2.424000e+03 1.200000e+03 8.799061e+02 8.668811e+05 2.651617e-04 8.766099e+02 1.921902e+03 5.190108e+02 2.710487e+03 3.296679e+03  # 
2.621000e+03 1.200000e+03 7.940584e+02 9.363492e+05 7.575861e-04 8.022664e+02 2.114665e+03 5.185845e+02 2.720557e+03 3.437090e+03  # 
2.818000e+03 1.200000e+03 6.871734e+02 1.007826e+06 2.516733e-04 7.002396e+02 2.309110e+03 5.169075e+02 2.729685e+03 3.582394e+03  # 
3.015000e+03 1.200000e+03 5.526030e+02 1.080638e+06 4.062172e-04 5.666843e+02 2.514785e+03 5.043373e+02 2.738569e+03 3.732459e+03  # 
3.212000e+03 1.200000e+03 3.646332e+02 1.150101e+06 5.922503e-04 3.760719e+02 2.846126e+03 3.663838e+02 2.747783e+03 3.887085e+03  # 
3.409000e+03 1.200000e+03 -2.367429e+02 1.259100e+06 3.814255e-04 2.447887e+02 3.167754e+03 2.383388e+02 2.756632e+03 4.045318e+03  # [ MuSqWrongsign ]
3.606000e+03 1.200000e+03 -5.466507e+02 1.529604e+06 1.263134e-05 5.615729e+02 3.095377e+03 5.043430e+02 2.762227e+03 4.205042e+03  # [ MuSqWrongsign ]
3.803000e+03 1.200000e+03 -7.413247e+02 1.789097e+06 4.771595e-05 7.551543e+02 3.271812e+03 5.217398e+02 2.768616e+03 4.368415e+03  # [ MuSqWrongsign ]
4.000000e+03 1.200000e+03 -9.023987e+02 2.054823e+06 2.951279e-05 9.002846e+02 3.462808e+03 5.247264e+02 2.774868e+03 4.534519e+03  # [ MuSqWrongsign ]


# mt=1.715000e+02 tanb=5.000000e+01 DELTAMT CORRECTIONS
#     m0     m12   mu    m3sq   fracDiff   
6.000000e+01 6.000000e+01 6.629762e+01 -4.601032e+01 1.974771e-04 1.217107e+01 3.561445e+01 4.592391e+00 1.579823e+02 1.557374e+02  # [ A0 tachyon m3sq-problem Higgs potential ufb ]
2.570000e+02 6.000000e+01 6.109691e+01 5.192786e+02 9.539713e-05 1.883723e+01 1.749985e+02 9.427925e+00 1.804410e+02 2.910670e+02  # 
4.540000e+02 6.000000e+01 3.452794e+01 4.965234e+02 3.533596e-04 1.050787e+01 3.252605e+02 3.651700e+00 1.849465e+02 4.677498e+02  # 
6.510000e+02 6.000000e+01 -9.482490e+01 2.423428e+03 3.039759e-04 2.835536e+01 4.537456e+02 1.633605e+01 1.881746e+02 6.551260e+02  # [ MuSqWrongsign ]
8.480000e+02 6.000000e+01 -1.723775e+02 5.785741e+03 8.002127e-04 3.922948e+01 5.911316e+02 2.165302e+01 1.904523e+02 8.459063e+02  # [ MuSqWrongsign ]
1.045000e+03 6.000000e+01 -2.512317e+02 1.036416e+04 7.797804e-04 4.379556e+01 7.337584e+02 2.290064e+01 1.920737e+02 1.038180e+03  # [ MuSqWrongsign ]
1.242000e+03 6.000000e+01 -3.331085e+02 1.628353e+04 5.864251e-04 4.611208e+01 8.778755e+02 2.341075e+01 1.932417e+02 1.231250e+03  # [ MuSqWrongsign ]
1.439000e+03 6.000000e+01 -4.183555e+02 2.365632e+04 9.291984e-04 4.748838e+01 1.022906e+03 2.371430e+01 1.940781e+02 1.424804e+03  # [ MuSqWrongsign ]
1.636000e+03 6.000000e+01 -5.055604e+02 3.247044e+04 2.857702e-04 4.838914e+01 1.168250e+03 2.391033e+01 1.947580e+02 1.618673e+03  # [ MuSqWrongsign ]
1.833000e+03 6.000000e+01 -5.953057e+02 4.285125e+04 6.455319e-04 4.904098e+01 1.314078e+03 2.406596e+01 1.952787e+02 1.812766e+03  # [ MuSqWrongsign ]
2.030000e+03 6.000000e+01 -6.864925e+02 5.476016e+04 4.427228e-04 4.953061e+01 1.460006e+03 2.418258e+01 1.957331e+02 2.007014e+03  # [ MuSqWrongsign ]
2.227000e+03 6.000000e+01 -7.796747e+02 6.832694e+04 4.148197e-04 4.992299e+01 1.606271e+03 2.428520e+01 1.961001e+02 2.201387e+03  # [ MuSqWrongsign ]
2.424000e+03 6.000000e+01 -8.747727e+02 8.361965e+04 6.252496e-04 5.024946e+01 1.752904e+03 2.438056e+01 1.963922e+02 2.395859e+03  # [ MuSqWrongsign ]
2.621000e+03 6.000000e+01 -9.709206e+02 1.005689e+05 8.816853e-04 5.052080e+01 1.899574e+03 2.445924e+01 1.966610e+02 2.590404e+03  # [ MuSqWrongsign ]
2.818000e+03 6.000000e+01 -1.067943e+03 1.191856e+05 2.859030e-04 5.075426e+01 2.046219e+03 2.452235e+01 1.969113e+02 2.785007e+03  # [ MuSqWrongsign ]
3.015000e+03 6.000000e+01 -1.166142e+03 1.395633e+05 2.877313e-04 5.095764e+01 2.193007e+03 2.457961e+01 1.971327e+02 2.979667e+03  # [ MuSqWrongsign ]
3.212000e+03 6.000000e+01 -1.266567e+03 1.619825e+05 6.453500e-04 5.114630e+01 2.340487e+03 2.464928e+01 1.972777e+02 3.174381e+03  # [ MuSqWrongsign ]
3.409000e+03 6.000000e+01 -1.366713e+03 1.859557e+05 3.078306e-04 5.130843e+01 2.487472e+03 2.469449e+01 1.974579e+02 3.369122e+03  # [ MuSqWrongsign ]
3.606000e+03 6.000000e+01 -1.468412e+03 2.119278e+05 3.337499e-04 5.145591e+01 2.634864e+03 2.474480e+01 1.976005e+02 3.563905e+03  # [ MuSqWrongsign ]
3.803000e+03 6.000000e+01 -1.570749e+03 2.397210e+05 5.227062e-04 5.159031e+01 2.782258e+03 2.478854e+01 1.977345e+02 3.758705e+03  # [ MuSqWrongsign ]
4.000000e+03 6.000000e+01 -1.674026e+03 2.694526e+05 3.395380e-04 5.171592e+01 2.929814e+03 2.483037e+01 1.978500e+02 3.953541e+03  # [ MuSqWrongsign ]
6.000000e+01 1.170000e+02 1.556472e+02 3.856175e+02 4.010842e-04 6.323191e+01 1.284318e+01 3.969545e+01 3.080655e+02 2.882279e+02  # [ stau tachyon ]
2.570000e+02 1.170000e+02 1.452091e+02 2.547902e+03 2.418067e-04 6.733957e+01 1.282449e+02 3.978626e+01 3.194908e+02 3.724021e+02  # 
4.540000e+02 1.170000e+02 1.264568e+02 2.931196e+03 9.649449e-04 6.345696e+01 2.851575e+02 3.820534e+01 3.285463e+02 5.201670e+02  # 
6.510000e+02 1.170000e+02 8.640463e+01 2.566393e+03 7.572509e-04 4.884173e+01 4.390568e+02 2.952954e+01 3.356621e+02 6.924811e+02  # 
8.480000e+02 1.170000e+02 -1.033576e+02 4.399219e+03 4.599738e-04 5.706101e+01 5.776420e+02 3.482839e+01 3.389516e+02 8.740933e+02  # [ MuSqWrongsign ]
1.045000e+03 1.170000e+02 -2.066798e+02 1.074454e+04 3.738939e-04 8.204040e+01 7.119674e+02 4.489221e+01 3.414040e+02 1.060678e+03  # [ MuSqWrongsign ]
1.242000e+03 1.170000e+02 -2.943290e+02 1.786685e+04 5.434935e-04 8.930253e+01 8.557008e+02 4.661396e+01 3.436666e+02 1.250043e+03  # [ MuSqWrongsign ]
1.439000e+03 1.170000e+02 -3.805557e+02 2.630346e+04 2.775532e-04 9.273502e+01 1.001048e+03 4.739330e+01 3.454952e+02 1.440989e+03  # [ MuSqWrongsign ]
1.636000e+03 1.170000e+02 -4.674772e+02 3.617531e+04 1.250584e-04 9.476115e+01 1.147119e+03 4.787493e+01 3.469979e+02 1.632942e+03  # [ MuSqWrongsign ]
1.833000e+03 1.170000e+02 -5.559599e+02 4.758073e+04 9.756633e-04 9.613049e+01 1.293722e+03 4.823218e+01 3.482312e+02 1.825579e+03  # [ MuSqWrongsign ]
2.030000e+03 1.170000e+02 -6.452099e+02 6.047118e+04 1.125170e-04 9.713039e+01 1.440434e+03 4.848783e+01 3.493321e+02 2.018703e+03  # [ MuSqWrongsign ]
2.227000e+03 1.170000e+02 -7.363606e+02 7.501718e+04 1.869292e-04 9.790924e+01 1.587544e+03 4.871525e+01 3.502546e+02 2.212181e+03  # [ MuSqWrongsign ]
2.424000e+03 1.170000e+02 -8.283470e+02 9.112263e+04 8.515174e-04 9.854223e+01 1.734672e+03 4.889212e+01 3.510939e+02 2.405931e+03  # [ MuSqWrongsign ]
2.621000e+03 1.170000e+02 -9.223606e+02 1.090106e+05 1.876687e-04 9.908078e+01 1.882263e+03 4.907045e+01 3.517791e+02 2.599894e+03  # [ MuSqWrongsign ]
2.818000e+03 1.170000e+02 -1.017237e+03 1.285535e+05 2.564037e-04 9.954202e+01 2.029882e+03 4.921916e+01 3.524125e+02 2.794025e+03  # [ MuSqWrongsign ]
3.015000e+03 1.170000e+02 -1.112957e+03 1.497662e+05 1.712907e-04 9.994954e+01 2.177549e+03 4.934603e+01 3.529880e+02 2.988295e+03  # [ MuSqWrongsign ]
3.212000e+03 1.170000e+02 -1.210015e+03 1.727993e+05 2.258428e-04 1.003074e+02 2.325445e+03 4.946980e+01 3.535015e+02 3.182673e+03  # [ MuSqWrongsign ]
3.409000e+03 1.170000e+02 -1.307863e+03 1.975698e+05 3.418734e-04 1.006337e+02 2.473394e+03 4.957803e+01 3.539709e+02 3.377149e+03  # [ MuSqWrongsign ]
3.606000e+03 1.170000e+02 -1.407476e+03 2.243636e+05 5.642387e-04 1.009308e+02 2.621809e+03 4.970001e+01 3.543586e+02 3.571706e+03  # [ MuSqWrongsign ]
3.803000e+03 1.170000e+02 -1.506777e+03 2.526974e+05 2.460402e-04 1.011992e+02 2.769812e+03 4.978384e+01 3.547770e+02 3.766325e+03  # [ MuSqWrongsign ]
4.000000e+03 1.170000e+02 -1.606723e+03 2.828196e+05 6.800731e-04 1.014455e+02 2.917831e+03 4.985873e+01 3.551714e+02 3.961002e+03  # [ MuSqWrongsign ]
6.000000e+01 1.740000e+02 2.297328e+02 9.705121e+02 3.266961e-04 1.104461e+02 4.254093e+00 6.569305e+01 4.581486e+02 4.238973e+02  # [ stau tachyon ]
2.570000e+02 1.740000e+02 2.168346e+02 6.007903e+03 4.541972e-04 1.160279e+02 8.851120e+01 6.552056e+01 4.500154e+02 4.685700e+02  # 
4.540000e+02 1.740000e+02 1.979821e+02 6.480598e+03 6.622445e-04 1.135617e+02 2.520503e+02 6.530108e+01 4.613993e+02 5.919005e+02  # 
6.510000e+02 1.740000e+02 1.635133e+02 6.335443e+03 9.583225e-04 1.047185e+02 4.032262e+02 6.320427e+01 4.699627e+02 7.461311e+02  # 
8.480000e+02 1.740000e+02 9.816524e+01 4.553869e+03 9.887842e-04 7.288001e+01 5.645866e+02 4.830665e+01 4.767844e+02 9.165861e+02  # 
1.045000e+03 1.740000e+02 -1.401515e+02 8.550969e+03 8.844101e-04 9.709410e+01 6.955237e+02 6.091306e+01 4.813359e+02 1.095210e+03  # [ MuSqWrongsign ]
1.242000e+03 1.740000e+02 -2.514994e+02 1.787118e+04 6.158972e-04 1.275871e+02 8.317068e+02 6.907963e+01 4.848641e+02 1.278814e+03  # [ MuSqWrongsign ]
1.439000e+03 1.740000e+02 -3.455306e+02 2.779633e+04 8.362997e-04 1.360052e+02 9.759302e+02 7.077420e+01 4.878553e+02 1.465591e+03  # [ MuSqWrongsign ]
1.636000e+03 1.740000e+02 -4.353754e+02 3.892179e+04 4.609790e-04 1.399131e+02 1.121623e+03 7.160904e+01 4.903756e+02 1.654404e+03  # [ MuSqWrongsign ]
1.833000e+03 1.740000e+02 -5.246761e+02 5.149932e+04 1.400983e-04 1.422643e+02 1.268065e+03 7.216723e+01 4.925021e+02 1.844596e+03  # [ MuSqWrongsign ]
2.030000e+03 1.740000e+02 -6.139625e+02 6.554252e+04 9.576389e-04 1.438784e+02 1.414826e+03 7.257214e+01 4.943704e+02 2.035775e+03  # [ MuSqWrongsign ]
2.227000e+03 1.740000e+02 -7.049313e+02 8.126890e+04 5.648806e-04 1.451174e+02 1.562175e+03 7.293874e+01 4.958949e+02 2.227669e+03  # [ MuSqWrongsign ]
2.424000e+03 1.740000e+02 -7.963063e+02 9.853888e+04 9.362352e-04 1.460895e+02 1.709586e+03 7.322714e+01 4.972993e+02 2.420116e+03  # [ MuSqWrongsign ]
2.621000e+03 1.740000e+02 -8.887313e+02 1.174689e+05 6.506555e-04 1.469010e+02 1.857203e+03 7.347866e+01 4.985411e+02 2.612987e+03  # [ MuSqWrongsign ]
2.818000e+03 1.740000e+02 -9.821445e+02 1.380718e+05 5.940873e-04 1.475946e+02 2.004973e+03 7.370049e+01 4.996561e+02 2.806194e+03  # [ MuSqWrongsign ]
3.015000e+03 1.740000e+02 -1.076208e+03 1.603178e+05 1.854436e-04 1.481945e+02 2.152752e+03 7.388662e+01 5.006974e+02 2.999671e+03  # [ MuSqWrongsign ]
3.212000e+03 1.740000e+02 -1.171520e+03 1.843438e+05 2.283148e-04 1.487330e+02 2.300771e+03 7.406740e+01 5.016129e+02 3.193369e+03  # [ MuSqWrongsign ]
3.409000e+03 1.740000e+02 -1.267595e+03 2.100898e+05 2.010166e-04 1.492242e+02 2.448856e+03 7.422753e+01 5.024498e+02 3.387253e+03  # [ MuSqWrongsign ]
3.606000e+03 1.740000e+02 -1.364753e+03 2.376678e+05 1.837329e-04 1.496663e+02 2.597118e+03 7.438313e+01 5.032129e+02 3.581288e+03  # [ MuSqWrongsign ]
3.803000e+03 1.740000e+02 -1.462838e+03 2.670762e+05 2.378150e-04 1.500691e+02 2.745515e+03 7.453205e+01 5.039140e+02 3.775452e+03  # [ MuSqWrongsign ]
4.000000e+03 1.740000e+02 -1.561119e+03 2.981433e+05 3.674096e-04 1.504372e+02 2.893755e+03 7.465117e+01 5.046064e+02 3.969726e+03  # [ MuSqWrongsign ]
6.000000e+01 2.310000e+02 2.986502e+02 1.714837e+03 4.264203e-04 1.560668e+02 -1.497919e+01 8.954710e+01 6.082370e+02 5.605205e+02  # [ stau tachyon ]
2.570000e+02 2.310000e+02 2.837675e+02 1.106159e+04 6.051312e-04 1.641673e+02 5.360958e+01 9.015834e+01 5.764325e+02 5.703238e+02  # 
4.540000e+02 2.310000e+02 2.656941e+02 1.150603e+04 3.390379e-04 1.628143e+02 2.213977e+02 9.037593e+01 5.895812e+02 6.754159e+02  # 
6.510000e+02 2.310000e+02 2.348444e+02 1.148655e+04 6.008915e-04 1.573899e+02 3.727928e+02 8.987682e+01 6.000103e+02 8.130431e+02  # 
8.480000e+02 2.310000e+02 1.844210e+02 1.019932e+04 9.809227e-04 1.402175e+02 5.234168e+02 8.680480e+01 6.083157e+02 9.706749e+02  # 
1.045000e+03 2.310000e+02 9.055463e+01 5.905355e+03 5.911672e-04 7.817861e+01 7.018240e+02 5.617348e+01 6.153977e+02 1.140484e+03  # 
1.242000e+03 2.310000e+02 -1.885936e+02 1.515642e+04 5.118666e-05 1.442354e+02 8.121452e+02 8.824103e+01 6.200569e+02 1.316944e+03  # [ MuSqWrongsign ]
1.439000e+03 2.310000e+02 -3.034917e+02 2.756165e+04 6.469252e-04 1.749468e+02 9.512595e+02 9.375972e+01 6.241383e+02 1.498359e+03  # [ MuSqWrongsign ]
1.636000e+03 2.310000e+02 -4.017960e+02 4.042084e+04 4.791350e-04 1.835254e+02 1.095888e+03 9.528643e+01 6.276548e+02 1.683054e+03  # [ MuSqWrongsign ]
1.833000e+03 2.310000e+02 -4.951344e+02 5.445365e+04 3.747802e-04 1.875848e+02 1.241892e+03 9.613406e+01 6.306778e+02 1.870002e+03  # [ MuSqWrongsign ]
2.030000e+03 2.310000e+02 -5.870339e+02 6.992762e+04 3.822529e-04 1.900810e+02 1.388626e+03 9.674215e+01 6.332873e+02 2.058561e+03  # [ MuSqWrongsign ]
2.227000e+03 2.310000e+02 -6.782110e+02 8.684347e+04 4.654183e-04 1.918519e+02 1.535691e+03 9.719900e+01 6.355957e+02 2.248321e+03  # [ MuSqWrongsign ]
2.424000e+03 2.310000e+02 -7.698278e+02 1.053697e+05 4.574142e-04 1.932181e+02 1.683097e+03 9.758720e+01 6.376266e+02 2.438985e+03  # [ MuSqWrongsign ]
2.621000e+03 2.310000e+02 -8.624941e+02 1.256113e+05 6.787535e-04 1.943435e+02 1.830892e+03 9.794743e+01 6.393787e+02 2.630348e+03  # [ MuSqWrongsign ]
2.818000e+03 2.310000e+02 -9.549779e+02 1.473550e+05 2.153757e-04 1.952719e+02 1.978579e+03 9.822124e+01 6.410625e+02 2.822278e+03  # [ MuSqWrongsign ]
3.015000e+03 2.310000e+02 -1.049120e+03 1.709563e+05 9.070944e-04 1.960989e+02 2.126729e+03 9.851010e+01 6.424806e+02 3.014650e+03  # [ MuSqWrongsign ]
3.212000e+03 2.310000e+02 -1.142685e+03 1.959954e+05 4.833472e-04 1.968052e+02 2.274516e+03 9.870601e+01 6.439284e+02 3.207395e+03  # [ MuSqWrongsign ]
3.409000e+03 2.310000e+02 -1.238739e+03 2.231559e+05 1.827692e-04 1.974580e+02 2.423028e+03 9.896527e+01 6.450903e+02 3.400432e+03  # [ MuSqWrongsign ]
3.606000e+03 2.310000e+02 -1.334826e+03 2.519029e+05 2.528366e-04 1.980475e+02 2.571388e+03 9.917140e+01 6.462208e+02 3.593729e+03  # [ MuSqWrongsign ]
3.803000e+03 2.310000e+02 -1.432123e+03 2.825514e+05 8.300245e-04 1.986028e+02 2.720037e+03 9.938227e+01 6.472088e+02 3.787242e+03  # [ MuSqWrongsign ]
4.000000e+03 2.310000e+02 -1.528629e+03 3.146020e+05 4.148043e-04 1.990873e+02 2.868144e+03 9.951378e+01 6.482883e+02 3.980935e+03  # [ MuSqWrongsign ]
6.000000e+01 2.880000e+02 3.643228e+02 2.614986e+03 1.041837e-04 2.006789e+02 -4.215374e+01 1.128360e+02 7.583217e+02 6.974957e+02  # [ stau tachyon ]
2.570000e+02 2.880000e+02 3.474778e+02 1.771584e+04 1.926229e-04 2.118928e+02 2.275083e+01 1.145834e+02 7.013649e+02 6.740358e+02  # 
4.540000e+02 2.880000e+02 3.301958e+02 1.805135e+04 2.381534e-04 2.112695e+02 1.925462e+02 1.150385e+02 7.144669e+02 7.655344e+02  # 
6.510000e+02 2.880000e+02 3.017592e+02 1.805187e+04 3.170915e-04 2.078252e+02 3.442593e+02 1.150546e+02 7.264520e+02 8.889615e+02  # 
8.480000e+02 2.880000e+02 2.582740e+02 1.698997e+04 2.077771e-04 1.973271e+02 4.932100e+02 1.141312e+02 7.361880e+02 1.034307e+03  # 
1.045000e+03 2.880000e+02 1.891990e+02 1.376889e+04 3.752711e-04 1.635586e+02 6.464377e+02 1.086598e+02 7.442252e+02 1.194099e+03  # 
1.242000e+03 2.880000e+02 5.585663e+01 5.050889e+03 1.424622e-01 5.199126e+01 8.682107e+02 3.649584e+01 7.528089e+02 1.364285e+03  # [ No convergence ]
1.439000e+03 2.880000e+02 -2.448759e+02 2.459730e+04 1.921543e-04 1.957432e+02 9.295814e+02 1.150102e+02 7.561268e+02 1.538654e+03  # [ MuSqWrongsign ]
1.636000e+03 2.880000e+02 -3.607739e+02 4.009687e+04 3.050406e-04 2.234054e+02 1.070832e+03 1.187184e+02 7.605847e+02 1.718467e+03  # [ MuSqWrongsign ]
1.833000e+03 2.880000e+02 -4.622769e+02 5.603469e+04 9.848750e-05 2.315716e+02 1.215867e+03 1.200807e+02 7.644709e+02 1.901507e+03  # [ MuSqWrongsign ]
2.030000e+03 2.880000e+02 -5.585145e+02 7.310143e+04 1.081130e-04 2.355897e+02 1.362138e+03 1.209177e+02 7.678676e+02 2.086883e+03  # [ MuSqWrongsign ]
2.227000e+03 2.880000e+02 -6.523491e+02 9.151013e+04 4.830865e-04 2.381393e+02 1.509003e+03 1.215244e+02 7.708834e+02 2.274009e+03  # [ MuSqWrongsign ]
2.424000e+03 2.880000e+02 -7.460944e+02 1.115594e+05 8.855838e-04 2.400009e+02 1.656473e+03 1.220641e+02 7.734840e+02 2.462451e+03  # [ MuSqWrongsign ]
2.621000e+03 2.880000e+02 -8.387941e+02 1.330399e+05 2.296302e-04 2.414491e+02 1.803992e+03 1.224665e+02 7.759311e+02 2.651955e+03  # [ MuSqWrongsign ]
2.818000e+03 2.880000e+02 -9.323958e+02 1.562625e+05 7.498915e-04 2.426766e+02 1.951943e+03 1.228595e+02 7.780307e+02 2.842269e+03  # [ MuSqWrongsign ]
3.015000e+03 2.880000e+02 -1.026163e+03 1.811185e+05 7.274068e-04 2.437151e+02 2.099988e+03 1.231953e+02 7.799867e+02 3.033255e+03  # [ MuSqWrongsign ]
3.212000e+03 2.880000e+02 -1.120583e+03 2.077064e+05 7.728733e-04 2.446224e+02 2.248212e+03 1.235063e+02 7.817706e+02 3.224783e+03  # [ MuSqWrongsign ]
3.409000e+03 2.880000e+02 -1.215051e+03 2.358954e+05 2.234816e-04 2.454327e+02 2.396373e+03 1.237562e+02 7.834702e+02 3.416767e+03  # [ MuSqWrongsign ]
3.606000e+03 2.880000e+02 -1.310018e+03 2.657826e+05 7.300739e-04 2.461640e+02 2.544585e+03 1.239802e+02 7.850531e+02 3.609128e+03  # [ MuSqWrongsign ]
3.803000e+03 2.880000e+02 -1.406990e+03 2.977994e+05 2.023334e-04 2.468512e+02 2.693388e+03 1.242595e+02 7.863741e+02 3.801796e+03  # [ MuSqWrongsign ]
4.000000e+03 2.880000e+02 -1.504475e+03 3.315837e+05 6.097707e-04 2.474894e+02 2.842255e+03 1.245140e+02 7.876049e+02 3.994739e+03  # [ MuSqWrongsign ]
6.000000e+01 3.450000e+02 4.275971e+02 3.661703e+03 2.138354e-04 2.446346e+02 -7.812949e+01 1.358989e+02 9.084064e+02 8.346649e+02  # [ stau tachyon ]
2.570000e+02 3.450000e+02 4.088102e+02 2.595611e+04 2.550375e-04 2.593696e+02 -4.373897e+00 1.389943e+02 8.248612e+02 7.784623e+02  # 
4.540000e+02 3.450000e+02 3.925731e+02 2.616924e+04 6.749999e-04 2.592327e+02 1.652335e+02 1.395581e+02 8.374136e+02 8.596622e+02  # 
6.510000e+02 3.450000e+02 3.656709e+02 2.608289e+04 5.760915e-04 2.570129e+02 3.168895e+02 1.398987e+02 8.501732e+02 9.710496e+02  # 
8.480000e+02 3.450000e+02 3.265769e+02 2.512559e+04 2.409916e-04 2.501923e+02 4.651072e+02 1.396377e+02 8.612509e+02 1.105219e+03  # 
1.045000e+03 3.450000e+02 2.687026e+02 2.237180e+04 6.059422e-04 2.295717e+02 6.143612e+02 1.380150e+02 8.704054e+02 1.255313e+03  # 
1.242000e+03 3.450000e+02 1.775740e+02 1.622131e+04 7.407619e-04 1.670355e+02 7.757590e+02 1.252563e+02 8.784137e+02 1.416765e+03  # 
1.439000e+03 3.450000e+02 -1.392548e+02 1.532164e+04 1.225470e-04 1.338343e+02 9.399488e+02 1.077088e+02 8.852007e+02 1.585925e+03  # [ MuSqWrongsign ]
1.636000e+03 3.450000e+02 -3.059670e+02 3.704815e+04 2.189807e-04 2.490285e+02 1.047814e+03 1.411910e+02 8.902219e+02 1.760135e+03  # [ MuSqWrongsign ]
1.833000e+03 3.450000e+02 -4.222199e+02 5.569993e+04 6.288659e-04 2.724946e+02 1.190472e+03 1.438547e+02 8.949161e+02 1.938742e+03  # [ MuSqWrongsign ]
2.030000e+03 3.450000e+02 -5.260163e+02 7.479402e+04 1.913069e-04 2.799645e+02 1.335888e+03 1.450821e+02 8.990726e+02 2.120462e+03  # [ MuSqWrongsign ]
2.227000e+03 3.450000e+02 -6.240691e+02 9.490103e+04 7.328117e-04 2.838077e+02 1.482258e+03 1.458607e+02 9.028498e+02 2.304550e+03  # [ MuSqWrongsign ]
2.424000e+03 3.450000e+02 -7.204770e+02 1.165015e+05 3.223808e-04 2.863686e+02 1.629430e+03 1.465187e+02 9.060938e+02 2.490406e+03  # [ MuSqWrongsign ]
2.621000e+03 3.450000e+02 -8.152860e+02 1.395203e+05 3.485958e-04 2.882715e+02 1.776900e+03 1.470361e+02 9.090698e+02 2.677697e+03  # [ MuSqWrongsign ]
2.818000e+03 3.450000e+02 -9.103089e+02 1.642654e+05 8.435578e-04 2.898068e+02 1.924850e+03 1.475312e+02 9.116836e+02 2.866101e+03  # [ MuSqWrongsign ]
3.015000e+03 3.450000e+02 -1.003873e+03 1.903593e+05 9.142020e-04 2.910598e+02 2.072590e+03 1.478750e+02 9.142782e+02 3.055458e+03  # [ MuSqWrongsign ]
3.212000e+03 3.450000e+02 -1.099561e+03 2.185363e+05 8.087627e-04 2.921978e+02 2.221106e+03 1.483100e+02 9.163748e+02 3.245519e+03  # [ MuSqWrongsign ]
3.409000e+03 3.450000e+02 -1.194666e+03 2.482324e+05 7.845392e-04 2.931880e+02 2.369479e+03 1.486475e+02 9.184340e+02 3.436224e+03  # [ MuSqWrongsign ]
3.606000e+03 3.450000e+02 -1.288944e+03 2.793346e+05 4.601927e-04 2.940627e+02 2.517541e+03 1.488754e+02 9.205018e+02 3.627468e+03  # [ MuSqWrongsign ]
3.803000e+03 3.450000e+02 -1.385600e+03 3.126830e+05 5.269817e-04 2.948868e+02 2.666347e+03 1.492047e+02 9.221887e+02 3.819124e+03  # [ MuSqWrongsign ]
4.000000e+03 3.450000e+02 -1.482218e+03 3.476798e+05 2.139571e-04 2.956476e+02 2.815059e+03 1.494737e+02 9.238242e+02 4.011164e+03  # [ MuSqWrongsign ]
6.000000e+01 4.020000e+02 4.891383e+02 4.852824e+03 2.581655e-04 2.881541e+02 -1.326304e+02 1.588481e+02 1.058491e+03 9.719463e+02  # [ stau tachyon ]
2.570000e+02 4.020000e+02 4.681696e+02 3.574498e+04 7.268946e-04 3.066674e+02 -2.827280e+01 1.634943e+02 9.470443e+02 8.829417e+02  # 
4.540000e+02 4.020000e+02 4.528839e+02 3.582487e+04 7.271740e-04 3.068568e+02 1.394264e+02 1.641289e+02 9.593148e+02 9.559929e+02  # 
6.510000e+02 4.020000e+02 4.276830e+02 3.564694e+04 7.190008e-04 3.055005e+02 2.904656e+02 1.645864e+02 9.717630e+02 1.057567e+03  # 
8.480000e+02 4.020000e+02 3.912133e+02 3.465416e+04 4.353089e-04 3.008216e+02 4.380256e+02 1.647320e+02 9.840484e+02 1.181597e+03  # 
1.045000e+03 4.020000e+02 3.397711e+02 3.211443e+04 9.809022e-04 2.872731e+02 5.859449e+02 1.641886e+02 9.941951e+02 1.322537e+03  # 
1.242000e+03 4.020000e+02 2.660133e+02 2.696111e+04 7.584573e-04 2.474264e+02 7.371415e+02 1.609646e+02 1.003136e+03 1.476052e+03  # 
1.439000e+03 4.020000e+02 1.439249e+02 1.612750e+04 9.742099e-04 1.422429e+02 9.285468e+02 1.200604e+02 1.011227e+03 1.638849e+03  # 
1.636000e+03 4.020000e+02 -2.243520e+02 2.928909e+04 6.355942e-04 2.163172e+02 1.034100e+03 1.567115e+02 1.017362e+03 1.807563e+03  # [ MuSqWrongsign ]
1.833000e+03 4.020000e+02 -3.710797e+02 5.276398e+04 8.570121e-04 3.028060e+02 1.166602e+03 1.671102e+02 1.022704e+03 1.981296e+03  # [ MuSqWrongsign ]
2.030000e+03 4.020000e+02 -4.869608e+02 7.454294e+04 6.880975e-04 3.218592e+02 1.310225e+03 1.691324e+02 1.027598e+03 2.158996e+03  # [ MuSqWrongsign ]
2.227000e+03 4.020000e+02 -5.923764e+02 9.683728e+04 7.814580e-04 3.285651e+02 1.455932e+03 1.702398e+02 1.031971e+03 2.339660e+03  # [ MuSqWrongsign ]
2.424000e+03 4.020000e+02 -6.926976e+02 1.201946e+05 6.136290e-04 3.322445e+02 1.602589e+03 1.710228e+02 1.035908e+03 2.522632e+03  # [ MuSqWrongsign ]
2.621000e+03 4.020000e+02 -7.907581e+02 1.449824e+05 4.499695e-04 3.347491e+02 1.749891e+03 1.716803e+02 1.039432e+03 2.707417e+03  # [ MuSqWrongsign ]
2.818000e+03 4.020000e+02 -8.865808e+02 1.710573e+05 4.452945e-04 3.366358e+02 1.897367e+03 1.721722e+02 1.042768e+03 2.893699e+03  # [ MuSqWrongsign ]
3.015000e+03 4.020000e+02 -9.823680e+02 1.988434e+05 4.519952e-04 3.382015e+02 2.045281e+03 1.726478e+02 1.045719e+03 3.081142e+03  # [ MuSqWrongsign ]
3.212000e+03 4.020000e+02 -1.078603e+03 2.284371e+05 2.522820e-04 3.395522e+02 2.193618e+03 1.731271e+02 1.048327e+03 3.269545e+03  # [ MuSqWrongsign ]
3.409000e+03 4.020000e+02 -1.174274e+03 2.595841e+05 2.499273e-04 3.407274e+02 2.341964e+03 1.735207e+02 1.050816e+03 3.458779e+03  # [ MuSqWrongsign ]
3.606000e+03 4.020000e+02 -1.269533e+03 2.922967e+05 6.724745e-04 3.417699e+02 2.490257e+03 1.738377e+02 1.053211e+03 3.648710e+03  # [ MuSqWrongsign ]
3.803000e+03 4.020000e+02 -1.365750e+03 3.269221e+05 6.895264e-04 3.427282e+02 2.638876e+03 1.741756e+02 1.055350e+03 3.839204e+03  # [ MuSqWrongsign ]
4.000000e+03 4.020000e+02 -1.462771e+03 3.634233e+05 5.118158e-04 3.436328e+02 2.787769e+03 1.745196e+02 1.057259e+03 4.030184e+03  # [ MuSqWrongsign ]
6.000000e+01 4.590000e+02 5.492274e+02 6.184102e+03 2.140551e-04 3.313735e+02 -1.281128e+02 1.817317e+02 1.208576e+03 1.109298e+03  # [ stau tachyon ]
2.570000e+02 4.590000e+02 5.261380e+02 4.709310e+04 3.796765e-04 3.538603e+02 -4.954856e+01 1.880357e+02 1.068241e+03 9.873813e+02  # 
4.540000e+02 4.590000e+02 5.114952e+02 4.700351e+04 1.036541e-04 3.542712e+02 1.149124e+02 1.887856e+02 1.079794e+03 1.053563e+03  # 
6.510000e+02 4.590000e+02 4.875887e+02 4.668380e+04 2.866295e-04 3.535062e+02 2.648505e+02 1.893474e+02 1.092423e+03 1.146923e+03  # 
8.480000e+02 4.590000e+02 4.534496e+02 4.563034e+04 7.195246e-04 3.502668e+02 4.117054e+02 1.896816e+02 1.104965e+03 1.262150e+03  # 
1.045000e+03 4.590000e+02 4.068770e+02 4.323549e+04 4.739443e-04 3.410617e+02 5.586116e+02 1.895561e+02 1.116282e+03 1.394750e+03  # 
1.242000e+03 4.590000e+02 3.425957e+02 3.856579e+04 5.678441e-04 3.144309e+02 7.073238e+02 1.883654e+02 1.126009e+03 1.540574e+03  # 
1.439000e+03 4.590000e+02 2.485813e+02 2.989512e+04 1.686221e-04 2.440952e+02 8.640217e+02 1.807904e+02 1.134659e+03 1.696530e+03  # 
1.636000e+03 4.590000e+02 7.538742e+01 1.068778e+04 7.436716e-04 7.649203e+01 1.134618e+03 6.411036e+01 1.143641e+03 1.860868e+03  # 
1.833000e+03 4.590000e+02 -3.009993e+02 4.573884e+04 3.154981e-04 2.893687e+02 1.146864e+03 1.878917e+02 1.148405e+03 2.028786e+03  # [ MuSqWrongsign ]
2.030000e+03 4.590000e+02 -4.388608e+02 7.179706e+04 9.531495e-04 3.561008e+02 1.285739e+03 1.928781e+02 1.153891e+03 2.202139e+03  # [ MuSqWrongsign ]
2.227000e+03 4.590000e+02 -5.548684e+02 9.687295e+04 5.784985e-04 3.713700e+02 1.430098e+03 1.945518e+02 1.158874e+03 2.379111e+03  # [ MuSqWrongsign ]
2.424000e+03 4.590000e+02 -6.612058e+02 1.223576e+05 2.830276e-04 3.773247e+02 1.576053e+03 1.955406e+02 1.163442e+03 2.558928e+03  # [ MuSqWrongsign ]
2.621000e+03 4.590000e+02 -7.633229e+02 1.490309e+05 3.044018e-04 3.807885e+02 1.722940e+03 1.963282e+02 1.167544e+03 2.740972e+03  # [ MuSqWrongsign ]
2.818000e+03 4.590000e+02 -8.624766e+02 1.769468e+05 3.765309e-04 3.832339e+02 1.870297e+03 1.969502e+02 1.171318e+03 2.924842e+03  # [ MuSqWrongsign ]
3.015000e+03 4.590000e+02 -9.604285e+02 2.064172e+05 4.439716e-04 3.851403e+02 2.018084e+03 1.975144e+02 1.174753e+03 3.110185e+03  # [ MuSqWrongsign ]
3.212000e+03 4.590000e+02 -1.057747e+03 2.375349e+05 2.822054e-04 3.867314e+02 2.166210e+03 1.980313e+02 1.177890e+03 3.296745e+03  # [ MuSqWrongsign ]
3.409000e+03 4.590000e+02 -1.154212e+03 2.701459e+05 3.132099e-04 3.881100e+02 2.314431e+03 1.984595e+02 1.180839e+03 3.484340e+03  # [ MuSqWrongsign ]
3.606000e+03 4.590000e+02 -1.250857e+03 3.045400e+05 3.644688e-04 3.893342e+02 2.462905e+03 1.988767e+02 1.183541e+03 3.672786e+03  # [ MuSqWrongsign ]
3.803000e+03 4.590000e+02 -1.347037e+03 3.405225e+05 9.223188e-04 3.904336e+02 2.611353e+03 1.992193e+02 1.186139e+03 3.861976e+03  # [ MuSqWrongsign ]
4.000000e+03 4.590000e+02 -1.444471e+03 3.785447e+05 2.850907e-04 3.914630e+02 2.760272e+03 1.996182e+02 1.188398e+03 4.051763e+03  # [ MuSqWrongsign ]
6.000000e+01 5.160000e+02 6.080636e+02 7.655556e+03 5.639454e-04 3.743797e+02 -1.191989e+02 2.045737e+02 1.358660e+03 1.246698e+03  # [ stau tachyon ]
2.570000e+02 5.160000e+02 5.826664e+02 5.993111e+04 7.827743e-04 4.009805e+02 -6.868783e+01 2.127251e+02 1.188277e+03 1.091375e+03  # 
4.540000e+02 5.160000e+02 5.685640e+02 5.966921e+04 4.729310e-04 4.015363e+02 9.153494e+01 2.135886e+02 1.199079e+03 1.151814e+03  # 
6.510000e+02 5.160000e+02 5.462161e+02 5.926219e+04 6.404041e-04 4.012308e+02 2.399953e+02 2.140801e+02 1.212154e+03 1.238503e+03  # 
8.480000e+02 5.160000e+02 5.142072e+02 5.813669e+04 2.165900e-04 3.990054e+02 3.860486e+02 2.145049e+02 1.224631e+03 1.346076e+03  # 
1.045000e+03 5.160000e+02 4.707510e+02 5.572361e+04 4.812027e-04 3.924754e+02 5.320426e+02 2.146884e+02 1.236746e+03 1.470850e+03  # 
1.242000e+03 5.160000e+02 4.127354e+02 5.131566e+04 7.164473e-04 3.740674e+02 6.794785e+02 2.142675e+02 1.247258e+03 1.609434e+03  # 
1.439000e+03 5.160000e+02 3.330317e+02 4.367076e+04 8.337879e-04 3.240699e+02 8.302125e+02 2.118422e+02 1.256608e+03 1.758830e+03  # 
1.636000e+03 5.160000e+02 2.121280e+02 2.981440e+04 4.754410e-04 2.150594e+02 1.008024e+03 1.849679e+02 1.265181e+03 1.916775e+03  # 
1.833000e+03 5.160000e+02 -1.878388e+02 3.042511e+04 2.786625e-04 1.916424e+02 1.170433e+03 1.693321e+02 1.272583e+03 2.080927e+03  # [ MuSqWrongsign ]
2.030000e+03 5.160000e+02 -3.772704e+02 6.555215e+04 2.452562e-04 3.591925e+02 1.263644e+03 2.155747e+02 1.278362e+03 2.249574e+03  # [ MuSqWrongsign ]
2.227000e+03 5.160000e+02 -5.093719e+02 9.442008e+04 8.563520e-04 4.087208e+02 1.405137e+03 2.186427e+02 1.283936e+03 2.422649e+03  # [ MuSqWrongsign ]
2.424000e+03 5.160000e+02 -6.246789e+02 1.226337e+05 5.151708e-04 4.208660e+02 1.550007e+03 2.200256e+02 1.289058e+03 2.599080e+03  # [ MuSqWrongsign ]
2.621000e+03 5.160000e+02 -7.324909e+02 1.515477e+05 4.857919e-04 4.261678e+02 1.696289e+03 2.210030e+02 1.293694e+03 2.778169e+03  # [ MuSqWrongsign ]
2.818000e+03 5.160000e+02 -8.348798e+02 1.812777e+05 6.141190e-04 4.294072e+02 1.843144e+03 2.216766e+02 1.298096e+03 2.959485e+03  # [ MuSqWrongsign ]
3.015000e+03 5.160000e+02 -9.355695e+02 2.125491e+05 9.984480e-04 4.317901e+02 1.990671e+03 2.223200e+02 1.302017e+03 3.142538e+03  # [ MuSqWrongsign ]
3.212000e+03 5.160000e+02 -1.035229e+03 2.454079e+05 8.055422e-04 4.337060e+02 2.138695e+03 2.229355e+02 1.305540e+03 3.327050e+03  # [ MuSqWrongsign ]
3.409000e+03 5.160000e+02 -1.133522e+03 2.797620e+05 3.682517e-04 4.353175e+02 2.286885e+03 2.234502e+02 1.308881e+03 3.512828e+03  # [ MuSqWrongsign ]
3.606000e+03 5.160000e+02 -1.230831e+03 3.156370e+05 9.357647e-04 4.367098e+02 2.435146e+03 2.238808e+02 1.312076e+03 3.699673e+03  # [ MuSqWrongsign ]
3.803000e+03 5.160000e+02 -1.329105e+03 3.535319e+05 9.972508e-05 4.379865e+02 2.583940e+03 2.243757e+02 1.314856e+03 3.887366e+03  # [ MuSqWrongsign ]
4.000000e+03 5.160000e+02 -1.425782e+03 3.926912e+05 7.312556e-04 4.391304e+02 2.732409e+03 2.247057e+02 1.317685e+03 4.075875e+03  # [ MuSqWrongsign ]
6.000000e+01 5.730000e+02 6.656549e+02 9.275438e+03 2.638477e-04 4.172297e+02 -1.155521e+02 2.273876e+02 1.508745e+03 1.384131e+03  # [ stau tachyon ]
2.570000e+02 5.730000e+02 6.382718e+02 7.430603e+04 7.387710e-04 4.480445e+02 -8.621233e+01 2.374231e+02 1.308048e+03 1.195156e+03  # 
4.540000e+02 5.730000e+02 6.249170e+02 7.392709e+04 2.831670e-04 4.487360e+02 6.919547e+01 2.382856e+02 1.317809e+03 1.250913e+03  # 
6.510000e+02 5.730000e+02 6.030623e+02 7.325353e+04 5.249648e-04 4.487398e+02 2.158994e+02 2.390291e+02 1.330583e+03 1.331248e+03  # 
8.480000e+02 5.730000e+02 5.728140e+02 7.202940e+04 4.412329e-04 4.471991e+02 3.610439e+02 2.394718e+02 1.343343e+03 1.432212e+03  # 
1.045000e+03 5.730000e+02 5.321634e+02 6.960077e+04 3.287708e-04 4.424538e+02 5.061176e+02 2.397937e+02 1.355515e+03 1.550059e+03  # 
1.242000e+03 5.730000e+02 4.788304e+02 6.534225e+04 6.028728e-04 4.293573e+02 6.525301e+02 2.397289e+02 1.367117e+03 1.681910e+03  # 
1.439000e+03 5.730000e+02 4.082215e+02 5.828949e+04 6.659267e-04 3.932940e+02 8.011686e+02 2.387137e+02 1.377159e+03 1.825035e+03  # 
1.636000e+03 5.730000e+02 3.095502e+02 4.654354e+04 9.670987e-04 3.120819e+02 9.566031e+02 2.328214e+02 1.386236e+03 1.977204e+03  # 
1.833000e+03 5.730000e+02 1.463808e+02 2.411410e+04 9.372984e-04 1.514167e+02 1.205516e+03 1.380730e+02 1.395066e+03 2.136946e+03  # 
2.030000e+03 5.730000e+02 -2.916100e+02 5.352834e+04 8.229191e-05 2.966078e+02 1.250979e+03 2.311511e+02 1.401385e+03 2.301027e+03  # [ MuSqWrongsign ]
2.227000e+03 5.730000e+02 -4.534954e+02 8.880416e+04 9.598077e-04 4.250123e+02 1.381786e+03 2.422116e+02 1.407379e+03 2.469979e+03  # [ MuSqWrongsign ]
2.424000e+03 5.730000e+02 -5.818159e+02 1.206328e+05 6.256123e-04 4.605741e+02 1.524724e+03 2.444063e+02 1.413013e+03 2.642855e+03  # [ MuSqWrongsign ]
2.621000e+03 5.730000e+02 -6.968262e+02 1.521055e+05 7.468777e-04 4.703488e+02 1.670030e+03 2.456184e+02 1.418210e+03 2.818843e+03  # [ MuSqWrongsign ]
2.818000e+03 5.730000e+02 -8.051337e+02 1.842959e+05 5.750190e-04 4.750757e+02 1.816510e+03 2.465202e+02 1.422981e+03 2.997360e+03  # [ MuSqWrongsign ]
3.015000e+03 5.730000e+02 -9.095328e+02 2.176095e+05 1.969997e-04 4.781537e+02 1.963717e+03 2.472704e+02 1.427356e+03 3.177963e+03  # [ MuSqWrongsign ]
3.212000e+03 5.730000e+02 -1.011432e+03 2.522484e+05 1.731284e-04 4.804554e+02 2.111396e+03 2.479229e+02 1.431418e+03 3.360320e+03  # [ MuSqWrongsign ]
3.409000e+03 5.730000e+02 -1.111715e+03 2.883491e+05 4.304086e-04 4.823595e+02 2.259419e+03 2.484964e+02 1.435168e+03 3.544143e+03  # [ MuSqWrongsign ]
3.606000e+03 5.730000e+02 -1.211009e+03 3.260237e+05 4.104177e-04 4.839791e+02 2.407706e+03 2.490188e+02 1.438676e+03 3.729216e+03  # [ MuSqWrongsign ]
3.803000e+03 5.730000e+02 -1.309428e+03 3.652240e+05 7.119268e-04 4.854131e+02 2.556128e+03 2.494707e+02 1.441985e+03 3.915363e+03  # [ MuSqWrongsign ]
4.000000e+03 5.730000e+02 -1.407992e+03 4.063037e+05 7.083953e-04 4.866976e+02 2.704835e+03 2.499337e+02 1.445042e+03 4.102410e+03  # [ MuSqWrongsign ]
6.000000e+01 6.300000e+02 7.221987e+02 1.108791e+04 9.479514e-04 4.599623e+02 -1.141909e+02 2.501816e+02 1.658830e+03 1.521588e+03  # [ stau tachyon ]
2.570000e+02 6.300000e+02 6.928944e+02 9.016667e+04 1.786106e-04 4.950764e+02 -1.025014e+02 2.622048e+02 1.427111e+03 1.298514e+03  # 
4.540000e+02 6.300000e+02 6.798939e+02 8.960023e+04 5.681758e-04 4.958998e+02 4.777387e+01 2.631668e+02 1.435982e+03 1.350020e+03  # 
6.510000e+02 6.300000e+02 6.592022e+02 8.881202e+04 3.052922e-04 4.961160e+02 1.924514e+02 2.638928e+02 1.448234e+03 1.425292e+03  # 
8.480000e+02 6.300000e+02 6.306129e+02 8.749274e+04 7.287284e-04 4.951219e+02 3.364811e+02 2.643342e+02 1.461493e+03 1.520465e+03  # 
1.045000e+03 6.300000e+02 5.918688e+02 8.491982e+04 5.031148e-04 4.915984e+02 4.807175e+02 2.648554e+02 1.473705e+03 1.631838e+03  # 
1.242000e+03 6.300000e+02 5.421207e+02 8.071316e+04 5.525765e-04 4.820223e+02 6.262004e+02 2.650142e+02 1.485735e+03 1.757410e+03  # 
1.439000e+03 6.300000e+02 4.781184e+02 7.405959e+04 4.397081e-04 4.558501e+02 7.735345e+02 2.645777e+02 1.496578e+03 1.894653e+03  # 
1.636000e+03 6.300000e+02 3.919513e+02 6.337912e+04 1.034874e-04 3.927683e+02 9.244060e+02 2.624767e+02 1.506104e+03 2.041196e+03  # 
1.833000e+03 6.300000e+02 2.684045e+02 4.581917e+04 1.982497e-04 2.764326e+02 1.097587e+03 2.406477e+02 1.515103e+03 2.195668e+03  # 
2.030000e+03 6.300000e+02 -1.205280e+02 2.383892e+04 3.822162e-04 1.259495e+02 1.377070e+03 1.153684e+02 1.523982e+03 2.356719e+03  # [ MuSqWrongsign ]
2.227000e+03 6.300000e+02 -3.814714e+02 7.855180e+04 5.213175e-04 3.860935e+02 1.362177e+03 2.636567e+02 1.529533e+03 2.520888e+03  # [ MuSqWrongsign ]
2.424000e+03 6.300000e+02 -5.303950e+02 1.156556e+05 9.616726e-05 4.867142e+02 1.500605e+03 2.684721e+02 1.535553e+03 2.690037e+03  # [ MuSqWrongsign ]
2.621000e+03 6.300000e+02 -6.559801e+02 1.505564e+05 5.785704e-04 5.117979e+02 1.644458e+03 2.701954e+02 1.541232e+03 2.862771e+03  # [ MuSqWrongsign ]
2.818000e+03 6.300000e+02 -7.707902e+02 1.853528e+05 5.088833e-04 5.197826e+02 1.790138e+03 2.712963e+02 1.546494e+03 3.038406e+03  # [ MuSqWrongsign ]
3.015000e+03 6.300000e+02 -8.796007e+02 2.208758e+05 5.450584e-04 5.240439e+02 1.936816e+03 2.721492e+02 1.551344e+03 3.216435e+03  # [ MuSqWrongsign ]
3.212000e+03 6.300000e+02 -9.848714e+02 2.575590e+05 5.909228e-04 5.269340e+02 2.084157e+03 2.728896e+02 1.555840e+03 3.396479e+03  # [ MuSqWrongsign ]
3.409000e+03 6.300000e+02 -1.087590e+03 2.955186e+05 4.141324e-04 5.291936e+02 2.231923e+03 2.735197e+02 1.560024e+03 3.578227e+03  # [ MuSqWrongsign ]
3.606000e+03 6.300000e+02 -1.188907e+03 3.350017e+05 8.396144e-04 5.310521e+02 2.380047e+03 2.741085e+02 1.563926e+03 3.761423e+03  # [ MuSqWrongsign ]
3.803000e+03 6.300000e+02 -1.288597e+03 3.758946e+05 2.999945e-04 5.326533e+02 2.528270e+03 2.745866e+02 1.567692e+03 3.945891e+03  # [ MuSqWrongsign ]
4.000000e+03 6.300000e+02 -1.388939e+03 4.188228e+05 4.213712e-04 5.341345e+02 2.677059e+03 2.751487e+02 1.570967e+03 4.131360e+03  # [ MuSqWrongsign ]
6.000000e+01 6.870000e+02 7.788434e+02 1.335097e+04 4.437995e-04 5.026046e+02 -1.141543e+02 2.729610e+02 1.808914e+03 1.659063e+03  # [ stau tachyon ]
2.570000e+02 6.870000e+02 7.464184e+02 1.074303e+05 7.624396e-04 5.420832e+02 -1.178873e+02 2.871622e+02 1.545322e+03 1.401224e+03  # 
4.540000e+02 6.870000e+02 7.340272e+02 1.067666e+05 2.392173e-04 5.429992e+02 2.712739e+01 2.881071e+02 1.553675e+03 1.449332e+03  # 
6.510000e+02 6.870000e+02 7.142177e+02 1.058186e+05 5.284345e-04 5.434131e+02 1.696207e+02 2.888442e+02 1.565335e+03 1.519991e+03  # 
8.480000e+02 6.870000e+02 6.864773e+02 1.042575e+05 7.967223e-04 5.427762e+02 3.124053e+02 2.894706e+02 1.578414e+03 1.609745e+03  # 
1.045000e+03 6.870000e+02 6.502647e+02 1.017132e+05 7.702212e-04 5.402059e+02 4.558342e+02 2.898649e+02 1.591168e+03 1.715772e+03  # 
1.242000e+03 6.870000e+02 6.032382e+02 9.746107e+04 5.476191e-04 5.330001e+02 6.003671e+02 2.902416e+02 1.603144e+03 1.835451e+03  # 
1.439000e+03 6.870000e+02 5.437328e+02 9.096439e+04 4.365372e-04 5.135379e+02 7.467394e+02 2.901644e+02 1.614714e+03 1.967000e+03  # 
1.636000e+03 6.870000e+02 4.665937e+02 8.103137e+04 7.399859e-04 4.645398e+02 8.956212e+02 2.892539e+02 1.624906e+03 2.108297e+03  # 
1.833000e+03 6.870000e+02 3.632786e+02 6.583884e+04 6.082884e-04 3.725264e+02 1.050828e+03 2.838269e+02 1.634452e+03 2.257862e+03  # 
2.030000e+03 6.870000e+02 2.010683e+02 3.896323e+04 9.519266e-04 2.101311e+02 1.292784e+03 1.964936e+02 1.643420e+03 2.414247e+03  # 
2.227000e+03 6.870000e+02 -2.798036e+02 6.040956e+04 5.778418e-04 2.910471e+02 1.370247e+03 2.605170e+02 1.650576e+03 2.575137e+03  # [ MuSqWrongsign ]
2.424000e+03 6.870000e+02 -4.675770e+02 1.068418e+05 3.741867e-04 4.693589e+02 1.478595e+03 2.917019e+02 1.656884e+03 2.740419e+03  # [ MuSqWrongsign ]
2.621000e+03 6.870000e+02 -6.081476e+02 1.462429e+05 8.453308e-04 5.446666e+02 1.619769e+03 2.945781e+02 1.663003e+03 2.909794e+03  # [ MuSqWrongsign ]
2.818000e+03 6.870000e+02 -7.317621e+02 1.842935e+05 8.294832e-04 5.625167e+02 1.764322e+03 2.960386e+02 1.668688e+03 3.082420e+03  # [ MuSqWrongsign ]
3.015000e+03 6.870000e+02 -8.463981e+02 2.224541e+05 6.727345e-04 5.691728e+02 1.910323e+03 2.970598e+02 1.673989e+03 3.257763e+03  # [ MuSqWrongsign ]
3.212000e+03 6.870000e+02 -9.557510e+02 2.613933e+05 5.469938e-04 5.730259e+02 2.057204e+03 2.978917e+02 1.678910e+03 3.435384e+03  # [ MuSqWrongsign ]
3.409000e+03 6.870000e+02 -1.061609e+03 3.014280e+05 4.632747e-04 5.757883e+02 2.204661e+03 2.985983e+02 1.683495e+03 3.614941e+03  # [ MuSqWrongsign ]
3.606000e+03 6.870000e+02 -1.165709e+03 3.429953e+05 3.850073e-04 5.779642e+02 2.352637e+03 2.992910e+02 1.687730e+03 3.796136e+03  # [ MuSqWrongsign ]
3.803000e+03 6.870000e+02 -1.267543e+03 3.857490e+05 9.237756e-04 5.798162e+02 2.500788e+03 2.998396e+02 1.691786e+03 3.978787e+03  # [ MuSqWrongsign ]
4.000000e+03 6.870000e+02 -1.368676e+03 4.302260e+05 4.105873e-04 5.814607e+02 2.649267e+03 3.003768e+02 1.695540e+03 4.162649e+03  # [ MuSqWrongsign ]
6.000000e+01 7.440000e+02 8.041830e+02 1.269143e+05 4.705038e-04 5.883954e+02 -2.809512e+02 3.117771e+02 1.658825e+03 1.482288e+03  # [ stau tachyon ]
2.570000e+02 7.440000e+02 7.992666e+02 1.261725e+05 6.972741e-04 5.890590e+02 -1.326368e+02 3.121609e+02 1.663045e+03 1.503610e+03  # 
4.540000e+02 7.440000e+02 7.874877e+02 1.254352e+05 1.994020e-04 5.900776e+02 7.188275e+00 3.130407e+02 1.670987e+03 1.548796e+03  # 
6.510000e+02 7.440000e+02 7.682862e+02 1.242786e+05 5.572770e-04 5.906269e+02 1.473458e+02 3.138887e+02 1.681907e+03 1.615205e+03  # 
8.480000e+02 7.440000e+02 7.416920e+02 1.225522e+05 3.424924e-04 5.903479e+02 2.888179e+02 3.145402e+02 1.694688e+03 1.700277e+03  # 
1.045000e+03 7.440000e+02 7.072986e+02 1.199372e+05 7.205326e-04 5.883972e+02 4.313969e+02 3.149523e+02 1.707874e+03 1.801332e+03  # 
1.242000e+03 7.440000e+02 6.624408e+02 1.155649e+05 3.157886e-04 5.828586e+02 5.750374e+02 3.155073e+02 1.719933e+03 1.915545e+03  # 
1.439000e+03 7.440000e+02 6.070838e+02 1.092568e+05 5.930804e-04 5.683099e+02 7.204378e+02 3.155578e+02 1.731979e+03 2.041946e+03  # 
1.636000e+03 7.440000e+02 5.366570e+02 9.983082e+04 5.758373e-04 5.304934e+02 8.679914e+02 3.151538e+02 1.742867e+03 2.178202e+03  # 
1.833000e+03 7.440000e+02 4.445371e+02 8.574096e+04 2.802614e-04 4.540456e+02 1.019203e+03 3.130718e+02 1.752630e+03 2.322803e+03  # 
2.030000e+03 7.440000e+02 3.163004e+02 6.382439e+04 5.091229e-04 3.292237e+02 1.192284e+03 2.919029e+02 1.761897e+03 2.474654e+03  # 
2.227000e+03 7.440000e+02 9.984809e+01 2.277833e+04 1.391995e-01 1.055380e+02 1.545271e+03 9.718480e+01 1.772614e+03 2.633736e+03  # [ No convergence ]
2.424000e+03 7.440000e+02 -3.867176e+02 9.228640e+04 2.178186e-04 4.008484e+02 1.462752e+03 3.106661e+02 1.777190e+03 2.793809e+03  # [ MuSqWrongsign ]
2.621000e+03 7.440000e+02 -5.516226e+02 1.385906e+05 9.492443e-04 5.465809e+02 1.596529e+03 3.185946e+02 1.783629e+03 2.959705e+03  # [ MuSqWrongsign ]
2.818000e+03 7.440000e+02 -6.868235e+02 1.806736e+05 5.071554e-04 5.997655e+02 1.739232e+03 3.206636e+02 1.789764e+03 3.129264e+03  # [ MuSqWrongsign ]
3.015000e+03 7.440000e+02 -8.091637e+02 2.220311e+05 6.859862e-04 6.128831e+02 1.884312e+03 3.219584e+02 1.795417e+03 3.301798e+03  # [ MuSqWrongsign ]
3.212000e+03 7.440000e+02 -9.236898e+02 2.635779e+05 3.818683e-04 6.185208e+02 2.030614e+03 3.229283e+02 1.800754e+03 3.476909e+03  # [ MuSqWrongsign ]
3.409000e+03 7.440000e+02 -1.033203e+03 3.058515e+05 5.790017e-04 6.220478e+02 2.177640e+03 3.237081e+02 1.805759e+03 3.654196e+03  # [ MuSqWrongsign ]
3.606000e+03 7.440000e+02 -1.139669e+03 3.492953e+05 9.685220e-04 6.246780e+02 2.325223e+03 3.244013e+02 1.810421e+03 3.833335e+03  # [ MuSqWrongsign ]
3.803000e+03 7.440000e+02 -1.244291e+03 3.942258e+05 5.368873e-04 6.267997e+02 2.473255e+03 3.250655e+02 1.814781e+03 4.014072e+03  # [ MuSqWrongsign ]
4.000000e+03 7.440000e+02 -1.347547e+03 4.406914e+05 2.469719e-04 6.286283e+02 2.621638e+03 3.256892e+02 1.818854e+03 4.196194e+03  # [ MuSqWrongsign ]
6.000000e+01 8.010000e+02 8.563666e+02 1.470584e+05 6.109078e-04 6.354291e+02 -2.654700e+02 3.366990e+02 1.776487e+03 1.585800e+03  # 
2.570000e+02 8.010000e+02 8.513999e+02 1.463454e+05 7.213339e-04 6.360558e+02 -1.468916e+02 3.372214e+02 1.780215e+03 1.605561e+03  # 
4.540000e+02 8.010000e+02 8.399109e+02 1.454534e+05 4.690403e-04 6.371591e+02 -1.217251e+01 3.381337e+02 1.787570e+03 1.647955e+03  # 
6.510000e+02 8.010000e+02 8.214926e+02 1.441713e+05 3.090501e-04 6.378054e+02 1.255948e+02 3.390131e+02 1.797985e+03 1.710776e+03  # 
8.480000e+02 8.010000e+02 7.959407e+02 1.422832e+05 3.112230e-04 6.377629e+02 2.656399e+02 3.396859e+02 1.810590e+03 1.791655e+03  # 
1.045000e+03 8.010000e+02 7.630458e+02 1.395442e+05 6.785711e-04 6.363486e+02 4.072962e+02 3.401028e+02 1.823802e+03 1.888131e+03  # 
1.242000e+03 8.010000e+02 7.203319e+02 1.350900e+05 4.994687e-04 6.320465e+02 5.501123e+02 3.407281e+02 1.836056e+03 1.997454e+03  # 
1.439000e+03 8.010000e+02 6.677575e+02 1.287578e+05 4.428396e-04 6.207782e+02 6.946339e+02 3.409884e+02 1.848142e+03 2.118826e+03  # 
1.636000e+03 8.010000e+02 6.021829e+02 1.196113e+05 5.393462e-04 5.912065e+02 8.411977e+02 3.409011e+02 1.859655e+03 2.250285e+03  # 
1.833000e+03 8.010000e+02 5.188868e+02 1.064066e+05 7.678605e-04 5.278467e+02 9.904592e+02 3.399430e+02 1.870001e+03 2.390348e+03  # 
2.030000e+03 8.010000e+02 4.089291e+02 8.696977e+04 7.001954e-04 4.242519e+02 1.146578e+03 3.342801e+02 1.879647e+03 2.537832e+03  # 
2.227000e+03 8.010000e+02 2.444029e+02 5.489895e+04 1.640197e-04 2.572285e+02 1.391686e+03 2.441700e+02 1.889020e+03 2.691816e+03  # 
2.424000e+03 8.010000e+02 -2.686655e+02 6.689430e+04 4.307918e-04 2.827879e+02 1.513213e+03 2.671020e+02 1.896811e+03 2.850159e+03  # [ MuSqWrongsign ]
2.621000e+03 8.010000e+02 -4.820133e+02 1.261227e+05 1.746671e-04 4.975406e+02 1.576036e+03 3.411596e+02 1.903368e+03 3.012396e+03  # [ MuSqWrongsign ]
2.818000e+03 8.010000e+02 -6.348349e+02 1.739767e+05 3.922328e-04 6.172205e+02 1.715200e+03 3.450666e+02 1.909801e+03 3.178762e+03  # [ MuSqWrongsign ]
3.015000e+03 8.010000e+02 -7.657492e+02 2.188227e+05 9.711777e-04 6.528819e+02 1.858765e+03 3.466572e+02 1.916031e+03 3.348533e+03  # [ MuSqWrongsign ]
3.212000e+03 8.010000e+02 -8.878820e+02 2.637563e+05 5.357298e-04 6.629512e+02 2.004412e+03 3.479425e+02 1.921526e+03 3.520946e+03  # [ MuSqWrongsign ]
3.409000e+03 8.010000e+02 -1.001114e+03 3.083229e+05 3.659523e-04 6.677945e+02 2.150764e+03 3.487369e+02 1.927092e+03 3.695951e+03  # [ MuSqWrongsign ]
3.606000e+03 8.010000e+02 -1.111192e+03 3.541184e+05 2.855817e-04 6.710560e+02 2.297979e+03 3.495256e+02 1.932116e+03 3.872927e+03  # [ MuSqWrongsign ]
3.803000e+03 8.010000e+02 -1.219688e+03 4.015329e+05 4.999843e-04 6.736188e+02 2.445923e+03 3.503411e+02 1.936618e+03 4.051612e+03  # [ MuSqWrongsign ]
4.000000e+03 8.010000e+02 -1.324223e+03 4.496394e+05 3.874654e-04 6.757017e+02 2.593972e+03 3.509473e+02 1.941103e+03 4.231956e+03  # [ MuSqWrongsign ]
6.000000e+01 8.580000e+02 9.075361e+02 1.685742e+05 7.000447e-04 6.824521e+02 -2.639486e+02 3.619008e+02 1.893262e+03 1.688378e+03  # 
2.570000e+02 8.580000e+02 9.030380e+02 1.679998e+05 3.311871e-04 6.830513e+02 -1.607906e+02 3.622855e+02 1.897025e+03 1.707251e+03  # 
4.540000e+02 8.580000e+02 8.917871e+02 1.669438e+05 4.729834e-04 6.842183e+02 -3.101171e+01 3.632337e+02 1.903823e+03 1.747130e+03  # 
6.510000e+02 8.580000e+02 8.739877e+02 1.655028e+05 1.533167e-04 6.849705e+02 1.043345e+02 3.641760e+02 1.913677e+03 1.806643e+03  # 
8.480000e+02 8.580000e+02 8.495796e+02 1.635136e+05 2.569937e-04 6.851269e+02 2.428924e+02 3.647916e+02 1.926104e+03 1.883818e+03  # 
1.045000e+03 8.580000e+02 8.175492e+02 1.604980e+05 6.122049e-04 6.840783e+02 3.835085e+02 3.653872e+02 1.938954e+03 1.975886e+03  # 
1.242000e+03 8.580000e+02 7.774673e+02 1.561613e+05 9.639457e-04 6.807558e+02 5.255792e+02 3.658345e+02 1.951890e+03 2.081132e+03  # 
1.439000e+03 8.580000e+02 7.268430e+02 1.496308e+05 4.398449e-04 6.718751e+02 6.692585e+02 3.663935e+02 1.963810e+03 2.197543e+03  # 
1.636000e+03 8.580000e+02 6.651933e+02 1.406551e+05 8.605381e-04 6.486694e+02 8.149002e+02 3.665114e+02 1.975457e+03 2.324457e+03  # 
1.833000e+03 8.580000e+02 5.886337e+02 1.280796e+05 1.171665e-04 5.962609e+02 9.628465e+02 3.660488e+02 1.986571e+03 2.460163e+03  # 
2.030000e+03 8.580000e+02 4.905770e+02 1.101606e+05 5.898169e-05 5.074918e+02 1.114614e+03 3.637475e+02 1.996645e+03 2.603455e+03  # 
2.227000e+03 8.580000e+02 3.566471e+02 8.326751e+04 1.027006e-04 3.740244e+02 1.291216e+03 3.396201e+02 2.006171e+03 2.753330e+03  # 
2.424000e+03 8.580000e+02 1.250482e+02 3.228769e+04 4.875602e-02 1.330105e+02 1.666226e+03 1.254474e+02 2.016284e+03 2.909572e+03  # [ No convergence ]
2.621000e+03 8.580000e+02 -3.934398e+02 1.069643e+05 3.035599e-04 4.127375e+02 1.567004e+03 3.545252e+02 2.022195e+03 3.067631e+03  # [ MuSqWrongsign ]
2.818000e+03 8.580000e+02 -5.737089e+02 1.633942e+05 3.026526e-04 5.884710e+02 1.692832e+03 3.689052e+02 2.028904e+03 3.230758e+03  # [ MuSqWrongsign ]
3.015000e+03 8.580000e+02 -7.186570e+02 2.134448e+05 8.427057e-04 6.814569e+02 1.834306e+03 3.714600e+02 2.035298e+03 3.397530e+03  # [ MuSqWrongsign ]
3.212000e+03 8.580000e+02 -8.477228e+02 2.616292e+05 6.797804e-04 7.049962e+02 1.978724e+03 3.729058e+02 2.041357e+03 3.567388e+03  # [ MuSqWrongsign ]
3.409000e+03 8.580000e+02 -9.675775e+02 3.094735e+05 4.675136e-04 7.128196e+02 2.124577e+03 3.739624e+02 2.047074e+03 3.739881e+03  # [ MuSqWrongsign ]
3.606000e+03 8.580000e+02 -1.080553e+03 3.573847e+05 4.029690e-04 7.171016e+02 2.271132e+03 3.746977e+02 2.052674e+03 3.914736e+03  # [ MuSqWrongsign ]
3.803000e+03 8.580000e+02 -1.192143e+03 4.071063e+05 4.282497e-04 7.201666e+02 2.418737e+03 3.756184e+02 2.057508e+03 4.091370e+03  # [ MuSqWrongsign ]
4.000000e+03 8.580000e+02 -1.299549e+03 4.574424e+05 4.960087e-04 7.225749e+02 2.566543e+03 3.762822e+02 2.062317e+03 4.269836e+03  # [ MuSqWrongsign ]
6.000000e+01 9.150000e+02 9.585016e+02 1.916612e+05 3.407527e-04 7.295016e+02 -2.667609e+02 3.869668e+02 2.009888e+03 1.790784e+03  # 
2.570000e+02 9.150000e+02 9.535740e+02 1.908617e+05 8.935726e-04 7.301099e+02 -1.744776e+02 3.876164e+02 2.012893e+03 1.808046e+03  # 
4.540000e+02 9.150000e+02 9.430224e+02 1.898460e+05 3.066388e-04 7.312693e+02 -4.940359e+01 3.884044e+02 2.019640e+03 1.846152e+03  # 
6.510000e+02 9.150000e+02 9.256284e+02 1.881820e+05 7.883682e-04 7.321299e+02 8.349866e+01 3.894534e+02 2.028850e+03 1.902555e+03  # 
8.480000e+02 9.150000e+02 9.020228e+02 1.860240e+05 3.158119e-04 7.324164e+02 2.204946e+02 3.901147e+02 2.040858e+03 1.976210e+03  # 
1.045000e+03 9.150000e+02 8.716307e+02 1.830064e+05 6.424851e-04 7.317155e+02 3.600879e+02 3.905692e+02 2.054067e+03 2.064765e+03  # 
1.242000e+03 9.150000e+02 8.325966e+02 1.783710e+05 3.588707e-04 7.290490e+02 5.014346e+02 3.912264e+02 2.066596e+03 2.165584e+03  # 
1.439000e+03 9.150000e+02 7.849857e+02 1.719992e+05 3.703767e-04 7.220894e+02 6.442053e+02 3.916703e+02 2.079086e+03 2.278019e+03  # 
1.636000e+03 9.150000e+02 7.262944e+02 1.630250e+05 5.411401e-04 7.037161e+02 7.890267e+02 3.920231e+02 2.090881e+03 2.400475e+03  # 
1.833000e+03 9.150000e+02 6.549099e+02 1.508595e+05 2.101224e-04 6.604551e+02 9.359285e+02 3.918618e+02 2.102363e+03 2.531994e+03  # 
2.030000e+03 9.150000e+02 5.654540e+02 1.339509e+05 8.631552e-04 5.833850e+02 1.085693e+03 3.907876e+02 2.112867e+03 2.671217e+03  # 
2.227000e+03 9.150000e+02 4.489778e+02 1.098266e+05 8.199168e-04 4.695906e+02 1.243225e+03 3.842896e+02 2.122700e+03 2.817195e+03  # 
2.424000e+03 9.150000e+02 2.792405e+02 7.160151e+04 4.891498e-04 2.954425e+02 1.499567e+03 2.835967e+02 2.132300e+03 2.969230e+03  # 
2.621000e+03 9.150000e+02 -2.605976e+02 7.367681e+04 6.087936e-04 2.763589e+02 1.664641e+03 2.657116e+02 2.140627e+03 3.125536e+03  # [ MuSqWrongsign ]
2.818000e+03 9.150000e+02 -4.995100e+02 1.475018e+05 2.882032e-04 5.223875e+02 1.674037e+03 3.906476e+02 2.147222e+03 3.285135e+03  # [ MuSqWrongsign ]
3.015000e+03 9.150000e+02 -6.632667e+02 2.042905e+05 1.006155e-04 6.735529e+02 1.810901e+03 3.958537e+02 2.153912e+03 3.448944e+03  # [ MuSqWrongsign ]
3.212000e+03 9.150000e+02 -8.012141e+02 2.563933e+05 9.704398e-04 7.398600e+02 1.953569e+03 3.976297e+02 2.160553e+03 3.616227e+03  # [ MuSqWrongsign ]
3.409000e+03 9.150000e+02 -9.288554e+02 3.079279e+05 7.738212e-04 7.561499e+02 2.098632e+03 3.989870e+02 2.166416e+03 3.786147e+03  # [ MuSqWrongsign ]
3.606000e+03 9.150000e+02 -1.047962e+03 3.591294e+05 6.729802e-04 7.625574e+02 2.244782e+03 3.999835e+02 2.172128e+03 3.958629e+03  # [ MuSqWrongsign ]
3.803000e+03 9.150000e+02 -1.162000e+03 4.109079e+05 6.039279e-04 7.664255e+02 2.391733e+03 4.008299e+02 2.177534e+03 4.133266e+03  # [ MuSqWrongsign ]
4.000000e+03 9.150000e+02 -1.271986e+03 4.634688e+05 7.435538e-04 7.692178e+02 2.539116e+03 4.015267e+02 2.182797e+03 4.309845e+03  # [ MuSqWrongsign ]
6.000000e+01 9.720000e+02 1.008322e+03 2.159094e+05 3.194771e-04 7.765916e+02 -2.719611e+02 4.123893e+02 2.125479e+03 1.892092e+03  # 
2.570000e+02 9.720000e+02 1.003886e+03 2.152465e+05 9.046618e-04 7.771534e+02 -1.879636e+02 4.128700e+02 2.128631e+03 1.908781e+03  # 
4.540000e+02 9.720000e+02 9.938895e+02 2.142363e+05 2.853727e-04 7.783186e+02 -6.735382e+01 4.135339e+02 2.135243e+03 1.945197e+03  # 
6.510000e+02 9.720000e+02 9.768073e+02 2.123301e+05 6.096563e-04 7.792684e+02 6.307711e+01 4.147289e+02 2.143802e+03 1.998719e+03  # 
8.480000e+02 9.720000e+02 9.537249e+02 2.099104e+05 5.992980e-04 7.796973e+02 1.984725e+02 4.155002e+02 2.155158e+03 2.068949e+03  # 
1.045000e+03 9.720000e+02 9.243426e+02 2.067351e+05 2.659875e-04 7.792253e+02 3.369630e+02 4.160182e+02 2.168265e+03 2.153969e+03  # 
1.242000e+03 9.720000e+02 8.874119e+02 2.021749e+05 6.271296e-04 7.771467e+02 4.775388e+02 4.164711e+02 2.181158e+03 2.251404e+03  # 
1.439000e+03 9.720000e+02 8.410866e+02 1.955043e+05 8.312644e-04 7.714290e+02 6.195462e+02 4.171751e+02 2.193452e+03 2.359520e+03  # 
1.636000e+03 9.720000e+02 7.856347e+02 1.866981e+05 7.165228e-05 7.568334e+02 7.634944e+02 4.175227e+02 2.205689e+03 2.478090e+03  # 
1.833000e+03 9.720000e+02 7.182217e+02 1.747539e+05 8.380242e-04 7.210602e+02 9.095134e+02 4.176121e+02 2.217258e+03 2.605569e+03  # 
2.030000e+03 9.720000e+02 6.358908e+02 1.586876e+05 7.490455e-04 6.542921e+02 1.057885e+03 4.170156e+02 2.228452e+03 2.740965e+03  # 
2.227000e+03 9.720000e+02 5.314192e+02 1.363760e+05 9.015702e-05 5.545494e+02 1.210522e+03 4.143969e+02 2.238623e+03 2.883175e+03  # 
2.424000e+03 9.720000e+02 3.903146e+02 1.036995e+05 6.027467e-04 4.116295e+02 1.394974e+03 3.831590e+02 2.248327e+03 3.031495e+03  # 
2.621000e+03 9.720000e+02 1.555319e+02 4.481899e+04 8.641510e-04 1.661056e+02 1.780649e+03 1.591377e+02 2.258694e+03 3.185881e+03  # 
2.818000e+03 9.720000e+02 -4.058554e+02 1.240294e+05 6.826301e-04 4.287649e+02 1.677042e+03 3.930909e+02 2.264786e+03 3.341740e+03  # [ MuSqWrongsign ]
3.015000e+03 9.720000e+02 -5.979224e+02 1.906182e+05 4.967707e-04 6.230508e+02 1.789352e+03 4.194324e+02 2.271857e+03 3.502610e+03  # [ MuSqWrongsign ]
3.212000e+03 9.720000e+02 -7.512677e+02 2.488616e+05 9.961795e-05 7.511489e+02 1.929576e+03 4.224607e+02 2.278500e+03 3.667000e+03  # [ MuSqWrongsign ]
3.409000e+03 9.720000e+02 -8.863636e+02 3.041274e+05 8.441435e-04 7.952548e+02 2.073299e+03 4.240307e+02 2.284915e+03 3.834523e+03  # [ MuSqWrongsign ]
3.606000e+03 9.720000e+02 -1.011483e+03 3.586280e+05 7.842526e-04 8.067792e+02 2.218701e+03 4.251940e+02 2.290919e+03 4.004670e+03  # [ MuSqWrongsign ]
3.803000e+03 9.720000e+02 -1.130085e+03 4.133016e+05 3.695357e-04 8.121536e+02 2.365150e+03 4.261663e+02 2.296621e+03 4.177152e+03  # [ MuSqWrongsign ]
4.000000e+03 9.720000e+02 -1.243954e+03 4.684998e+05 2.204877e-04 8.156863e+02 2.512271e+03 4.269791e+02 2.302028e+03 4.351681e+03  # [ MuSqWrongsign ]
6.000000e+01 1.029000e+03 1.058436e+03 2.418932e+05 4.157983e-04 8.236756e+02 -2.785119e+02 4.374759e+02 2.241388e+03 1.993719e+03  # 
2.570000e+02 1.029000e+03 1.053668e+03 2.410146e+05 6.646433e-04 8.241938e+02 -2.013543e+02 4.382024e+02 2.243949e+03 2.009142e+03  # 
4.540000e+02 1.029000e+03 1.043825e+03 2.398495e+05 4.815543e-04 8.253826e+02 -8.501954e+01 4.388900e+02 2.250122e+03 2.043704e+03  # 
6.510000e+02 1.029000e+03 1.027411e+03 2.378704e+05 6.217656e-04 8.263993e+02 4.302416e+01 4.400491e+02 2.258420e+03 2.094950e+03  # 
8.480000e+02 1.029000e+03 1.005031e+03 2.352822e+05 8.596181e-04 8.269175e+02 1.767850e+02 4.408614e+02 2.269316e+03 2.162206e+03  # 
1.045000e+03 1.029000e+03 9.763446e+02 2.318381e+05 3.614984e-04 8.266802e+02 3.141390e+02 4.414757e+02 2.282040e+03 2.243766e+03  # 
1.242000e+03 1.029000e+03 9.407322e+02 2.271498e+05 4.068299e-04 8.250198e+02 4.538787e+02 4.419380e+02 2.295080e+03 2.337772e+03  # 
1.439000e+03 1.029000e+03 8.967392e+02 2.205813e+05 8.716509e-04 8.203560e+02 5.952128e+02 4.425277e+02 2.307669e+03 2.442508e+03  # 
1.636000e+03 1.029000e+03 8.438186e+02 2.117932e+05 4.648358e-04 8.086437e+02 7.383138e+02 4.429546e+02 2.320075e+03 2.557215e+03  # 
1.833000e+03 1.029000e+03 7.791362e+02 1.997754e+05 7.646104e-04 7.788449e+02 8.835461e+02 4.433390e+02 2.331615e+03 2.680593e+03  # 
2.030000e+03 1.029000e+03 7.024742e+02 1.843550e+05 7.233623e-04 7.208706e+02 1.030847e+03 4.430131e+02 2.343264e+03 2.812413e+03  # 
2.227000e+03 1.029000e+03 6.069831e+02 1.633264e+05 8.702447e-04 6.321707e+02 1.181237e+03 4.416947e+02 2.353893e+03 2.951019e+03  # 
2.424000e+03 1.029000e+03 4.835001e+02 1.339091e+05 1.927269e-04 5.086985e+02 1.341123e+03 4.335364e+02 2.363857e+03 3.095825e+03  # 
2.621000e+03 1.029000e+03 3.062022e+02 8.846157e+04 4.924362e-04 3.253149e+02 1.616248e+03 3.149752e+02 2.373642e+03 3.246304e+03  # 
2.818000e+03 1.029000e+03 -2.592009e+02 8.214458e+04 1.332525e-04 2.762947e+02 1.812552e+03 2.678752e+02 2.382379e+03 3.400919e+03  # [ MuSqWrongsign ]
3.015000e+03 1.029000e+03 -5.196461e+02 1.711259e+05 2.346359e-04 5.475478e+02 1.772614e+03 4.398603e+02 2.389040e+03 3.558320e+03  # [ MuSqWrongsign ]
3.212000e+03 1.029000e+03 -6.933657e+02 2.373584e+05 1.306284e-04 7.186820e+02 1.906737e+03 4.468745e+02 2.395911e+03 3.719920e+03  # [ MuSqWrongsign ]
3.409000e+03 1.029000e+03 -8.389643e+02 2.974508e+05 9.823217e-04 8.203979e+02 2.048689e+03 4.489673e+02 2.402617e+03 3.884894e+03  # [ MuSqWrongsign ]
3.606000e+03 1.029000e+03 -9.711781e+02 3.557555e+05 3.023237e-04 8.483618e+02 2.193080e+03 4.503575e+02 2.408956e+03 4.052700e+03  # [ MuSqWrongsign ]
3.803000e+03 1.029000e+03 -1.094758e+03 4.134674e+05 7.024980e-04 8.570581e+02 2.338855e+03 4.514230e+02 2.414974e+03 4.223005e+03  # [ MuSqWrongsign ]
4.000000e+03 1.029000e+03 -1.211710e+03 4.711248e+05 9.215797e-04 8.616489e+02 2.485346e+03 4.522241e+02 2.420905e+03 4.395605e+03  # [ MuSqWrongsign ]
6.000000e+01 1.086000e+03 1.107219e+03 2.688648e+05 8.804939e-04 8.707803e+02 -2.863186e+02 4.630531e+02 2.356093e+03 2.094077e+03  # 
2.570000e+02 1.086000e+03 1.103471e+03 2.683899e+05 3.171410e-04 8.712651e+02 -2.144969e+02 4.633186e+02 2.359337e+03 2.109619e+03  # 
4.540000e+02 1.086000e+03 1.093448e+03 2.669268e+05 5.547760e-04 8.724279e+02 -1.023523e+02 4.642276e+02 2.364813e+03 2.142193e+03  # 
6.510000e+02 1.086000e+03 1.077753e+03 2.649221e+05 3.376834e-04 8.735246e+02 2.335890e+01 4.652906e+02 2.372944e+03 2.191430e+03  # 
8.480000e+02 1.086000e+03 1.056312e+03 2.622857e+05 2.435086e-04 8.741516e+02 1.555213e+02 4.660258e+02 2.383593e+03 2.256129e+03  # 
1.045000e+03 1.086000e+03 1.027669e+03 2.583114e+05 9.650839e-04 8.740593e+02 2.915814e+02 4.670016e+02 2.395440e+03 2.334042e+03  # 
1.242000e+03 1.086000e+03 9.935251e+02 2.535983e+05 7.156819e-04 8.727427e+02 4.304661e+02 4.673881e+02 2.408760e+03 2.425029e+03  # 
1.439000e+03 1.086000e+03 9.515567e+02 2.470705e+05 6.607611e-04 8.689616e+02 5.711812e+02 4.678709e+02 2.421470e+03 2.526501e+03  # 
1.636000e+03 1.086000e+03 9.003809e+02 2.381038e+05 3.890234e-04 8.593065e+02 7.134748e+02 4.684753e+02 2.433817e+03 2.637427e+03  # 
1.833000e+03 1.086000e+03 8.392939e+02 2.263774e+05 4.625937e-04 8.350284e+02 8.578423e+02 4.688543e+02 2.445839e+03 2.757377e+03  # 
2.030000e+03 1.086000e+03 7.656610e+02 2.109039e+05 8.797420e-04 7.837165e+02 1.004384e+03 4.689852e+02 2.457124e+03 2.885209e+03  # 
2.227000e+03 1.086000e+03 6.776120e+02 1.909678e+05 1.456219e-04 7.044708e+02 1.153329e+03 4.682135e+02 2.468478e+03 3.020520e+03  # 
2.424000e+03 1.086000e+03 5.664569e+02 1.637319e+05 5.092920e-04 5.948314e+02 1.307130e+03 4.649620e+02 2.478800e+03 3.161962e+03  # 
2.621000e+03 1.086000e+03 4.181812e+02 1.247579e+05 4.832281e-04 4.429297e+02 1.504951e+03 4.210735e+02 2.488683e+03 3.309072e+03  # 
2.818000e+03 1.086000e+03 1.743799e+02 5.591702e+04 7.984108e-04 1.868649e+02 1.908295e+03 1.805403e+02 2.499232e+03 3.461931e+03  # 
3.015000e+03 1.086000e+03 -4.196566e+02 1.425480e+05 7.904483e-04 4.454922e+02 1.795342e+03 4.233007e+02 2.505737e+03 3.616098e+03  # [ MuSqWrongsign ]
3.212000e+03 1.086000e+03 -6.249678e+02 2.207117e+05 1.279092e-04 6.567873e+02 1.886046e+03 4.702040e+02 2.512739e+03 3.774828e+03  # [ MuSqWrongsign ]
3.409000e+03 1.086000e+03 -7.861146e+02 2.876162e+05 1.215459e-04 8.081165e+02 2.025002e+03 4.737803e+02 2.519626e+03 3.937183e+03  # [ MuSqWrongsign ]
3.606000e+03 1.086000e+03 -9.266964e+02 3.502188e+05 9.286588e-04 8.821176e+02 2.168073e+03 4.754579e+02 2.526292e+03 4.102631e+03  # [ MuSqWrongsign ]
3.803000e+03 1.086000e+03 -1.056500e+03 4.116044e+05 3.733806e-04 9.001863e+02 2.313020e+03 4.767119e+02 2.532597e+03 4.270719e+03  # [ MuSqWrongsign ]
4.000000e+03 1.086000e+03 -1.177740e+03 4.721475e+05 2.732136e-04 9.070150e+02 2.458926e+03 4.775725e+02 2.538844e+03 4.441277e+03  # [ MuSqWrongsign ]
6.000000e+01 1.143000e+03 1.156192e+03 2.975058e+05 5.004650e-04 9.179001e+02 -2.947352e+02 4.883684e+02 2.471006e+03 2.194636e+03  # 
2.570000e+02 1.143000e+03 1.152095e+03 2.967907e+05 4.511860e-04 9.183638e+02 -2.277598e+02 4.888431e+02 2.473693e+03 2.209064e+03  # 
4.540000e+02 1.143000e+03 1.142805e+03 2.954867e+05 1.790910e-04 9.194358e+02 -1.194030e+02 4.895497e+02 2.479356e+03 2.240685e+03  # 
6.510000e+02 1.143000e+03 1.127590e+03 2.933643e+05 9.845492e-05 9.206253e+02 3.990270e+00 4.905838e+02 2.487172e+03 2.287911e+03  # 
8.480000e+02 1.143000e+03 1.106505e+03 2.904476e+05 2.379983e-04 9.213613e+02 1.344922e+02 4.914535e+02 2.497189e+03 2.349861e+03  # 
1.045000e+03 1.143000e+03 1.078921e+03 2.863953e+05 1.968874e-04 9.214046e+02 2.693535e+02 4.923813e+02 2.508859e+03 2.425074e+03  # 
1.242000e+03 1.143000e+03 1.045154e+03 2.812291e+05 1.585086e-04 9.203997e+02 4.073256e+02 4.930477e+02 2.521644e+03 2.512535e+03  # 
1.439000e+03 1.143000e+03 1.004765e+03 2.746341e+05 3.209626e-04 9.172399e+02 5.473922e+02 4.934448e+02 2.534598e+03 2.610968e+03  # 
1.636000e+03 1.143000e+03 9.552877e+02 2.655449e+05 4.024699e-04 9.090919e+02 6.889776e+02 4.941853e+02 2.546794e+03 2.718461e+03  # 
1.833000e+03 1.143000e+03 8.967020e+02 2.538299e+05 6.517037e-04 8.887849e+02 8.325717e+02 4.946326e+02 2.559005e+03 2.834958e+03  # 
2.030000e+03 1.143000e+03 8.280162e+02 2.390532e+05 9.185836e-04 8.450705e+02 9.781657e+02 4.946592e+02 2.571111e+03 2.959798e+03  # 
2.227000e+03 1.143000e+03 7.447459e+02 2.195440e+05 9.100147e-04 7.729423e+02 1.126143e+03 4.943968e+02 2.582394e+03 3.091550e+03  # 
2.424000e+03 1.143000e+03 6.429835e+02 1.938960e+05 4.840268e-04 6.741374e+02 1.277353e+03 4.927299e+02 2.593174e+03 3.229740e+03  # 
2.621000e+03 1.143000e+03 5.108897e+02 1.581917e+05 9.847468e-04 5.399883e+02 1.441751e+03 4.809405e+02 2.603053e+03 3.373490e+03  # 
2.818000e+03 1.143000e+03 3.261510e+02 1.050080e+05 4.313741e-04 3.476948e+02 1.741140e+03 3.388225e+02 2.613293e+03 3.522920e+03  # 
3.015000e+03 1.143000e+03 -2.670299e+02 9.382083e+04 5.260636e-04 2.856674e+02 1.951721e+03 2.784535e+02 2.622320e+03 3.676089e+03  # [ MuSqWrongsign ]
3.212000e+03 1.143000e+03 -5.442787e+02 1.979727e+05 7.753529e-05 5.762927e+02 1.871616e+03 4.888897e+02 2.628951e+03 3.831579e+03  # [ MuSqWrongsign ]
3.409000e+03 1.143000e+03 -7.255999e+02 2.735307e+05 1.094787e-04 7.600288e+02 2.002635e+03 4.981061e+02 2.636060e+03 3.991330e+03  # [ MuSqWrongsign ]
3.606000e+03 1.143000e+03 -8.777362e+02 3.418411e+05 9.236974e-04 8.902286e+02 2.143776e+03 5.005062e+02 2.642928e+03 4.154340e+03  # [ MuSqWrongsign ]
3.803000e+03 1.143000e+03 -1.014179e+03 4.070373e+05 9.310225e-04 9.387935e+02 2.287658e+03 5.018990e+02 2.649604e+03 4.320245e+03  # [ MuSqWrongsign ]
4.000000e+03 1.143000e+03 -1.141820e+03 4.714408e+05 8.485321e-04 9.512715e+02 2.433033e+03 5.030146e+02 2.655874e+03 4.488593e+03  # [ MuSqWrongsign ]
6.000000e+01 1.200000e+03 1.204322e+03 3.272771e+05 9.117845e-04 9.650577e+02 -3.038496e+02 5.139214e+02 2.585164e+03 2.294389e+03  # 
2.570000e+02 1.200000e+03 1.200291e+03 3.265324e+05 6.391912e-04 9.654749e+02 -2.409956e+02 5.144199e+02 2.587703e+03 2.308180e+03  # 
4.540000e+02 1.200000e+03 1.191207e+03 3.251430e+05 1.952108e-04 9.665064e+02 -1.362858e+02 5.151429e+02 2.593111e+03 2.338485e+03  # 
6.510000e+02 1.200000e+03 1.176127e+03 3.227523e+05 6.355185e-04 9.677948e+02 -1.520061e+01 5.162517e+02 2.600386e+03 2.383613e+03  # 
8.480000e+02 1.200000e+03 1.155891e+03 3.198314e+05 3.586759e-04 9.685567e+02 1.136954e+02 5.170527e+02 2.610289e+03 2.443515e+03  # 
1.045000e+03 1.200000e+03 1.129420e+03 3.157575e+05 3.551219e-04 9.687483e+02 2.473991e+02 5.178392e+02 2.621845e+03 2.516308e+03  # 
1.242000e+03 1.200000e+03 1.096665e+03 3.104216e+05 6.612994e-04 9.679862e+02 3.844270e+02 5.185209e+02 2.634531e+03 2.600925e+03  # 
1.439000e+03 1.200000e+03 1.057491e+03 3.036750e+05 5.834040e-04 9.652931e+02 5.237557e+02 5.189975e+02 2.647573e+03 2.696358e+03  # 
1.636000e+03 1.200000e+03 1.010350e+03 2.947214e+05 7.119542e-04 9.585949e+02 6.647187e+02 5.195309e+02 2.660033e+03 2.800986e+03  # 
1.833000e+03 1.200000e+03 9.533958e+02 2.827673e+05 6.696417e-04 9.414426e+02 8.075399e+02 5.203144e+02 2.671988e+03 2.913876e+03  # 
2.030000e+03 1.200000e+03 8.884573e+02 2.684007e+05 7.247245e-04 9.040867e+02 9.523580e+02 5.203189e+02 2.684567e+03 3.035642e+03  # 
2.227000e+03 1.200000e+03 8.095723e+02 2.493038e+05 6.324394e-04 8.387740e+02 1.099356e+03 5.203189e+02 2.695932e+03 3.164070e+03  # 
2.424000e+03 1.200000e+03 7.145830e+02 2.246528e+05 2.960821e-04 7.481800e+02 1.249079e+03 5.194957e+02 2.706993e+03 3.299033e+03  # 
2.621000e+03 1.200000e+03 5.964321e+02 1.919072e+05 5.269201e-04 6.292682e+02 1.404556e+03 5.152053e+02 2.717401e+03 3.439858e+03  # 
2.818000e+03 1.200000e+03 4.394889e+02 1.456304e+05 9.545395e-04 4.671440e+02 1.623516e+03 4.510162e+02 2.727492e+03 3.586040e+03  # 
3.015000e+03 1.200000e+03 1.838902e+02 6.521569e+04 1.876391e-04 1.976540e+02 2.046832e+03 1.919466e+02 2.738340e+03 3.737746e+03  # 
3.212000e+03 1.200000e+03 -4.406636e+02 1.648838e+05 8.834473e-05 4.693544e+02 1.914169e+03 4.530993e+02 2.744793e+03 3.890212e+03  # [ MuSqWrongsign ]
3.409000e+03 1.200000e+03 -6.548187e+02 2.539690e+05 7.649490e-04 6.918005e+02 1.982670e+03 5.210993e+02 2.752049e+03 4.047298e+03  # [ MuSqWrongsign ]
3.606000e+03 1.200000e+03 -8.221270e+02 3.294768e+05 9.645982e-05 8.571861e+02 2.120465e+03 5.252363e+02 2.759063e+03 4.207833e+03  # [ MuSqWrongsign ]
3.803000e+03 1.200000e+03 -9.681960e+02 3.998937e+05 3.723249e-04 9.625580e+02 2.262920e+03 5.270817e+02 2.765923e+03 4.371442e+03  # [ MuSqWrongsign ]
4.000000e+03 1.200000e+03 -1.102333e+03 4.682960e+05 8.386966e-04 9.927217e+02 2.407426e+03 5.283919e+02 2.772452e+03 4.537681e+03  # [ MuSqWrongsign ]


# cross-sections:
# mt=1.755000e+02 tanb=1.000000e+01
#     m0     m12   mu    m3sq   fracDiff   
6.000000e+01 6.000000e+01 7.331202e+01 8.954569e+02 7.684846e-05 1.406761e+01 6.642956e+01 4.991362e+00 1.718731e+02 1.633318e+02 1.020000e+03 9.160000e+03 # 
2.570000e+02 6.000000e+01 1.007460e+02 7.575197e+03 9.708457e-04 2.166672e+01 2.460759e+02 1.040892e+01 1.803423e+02 2.906269e+02 1.370000e+02 2.840000e+03 # 
4.540000e+02 6.000000e+01 1.418280e+02 2.249430e+04 4.241648e-04 2.947826e+01 4.340958e+02 1.575358e+01 1.853997e+02 4.672598e+02 2.300000e+01 8.230000e+02 # 
6.510000e+02 6.000000e+01 1.785100e+02 4.521634e+04 6.983698e-04 3.421894e+01 6.259299e+02 1.846197e+01 1.883431e+02 6.544306e+02 5.490000e+00 2.850000e+02 # 
8.480000e+02 6.000000e+01 2.080430e+02 7.549056e+04 2.730764e-04 3.704343e+01 8.195113e+02 1.981530e+01 1.903002e+02 8.450681e+02 1.640000e+00 1.150000e+02 # 
1.045000e+03 6.000000e+01 2.295087e+02 1.131252e+05 3.821198e-04 3.874955e+01 1.013888e+03 2.055154e+01 1.916689e+02 1.037232e+03 5.640000e-01 5.120000e+01 # 
1.242000e+03 6.000000e+01 2.434729e+02 1.580396e+05 8.326913e-05 3.980006e+01 1.208662e+03 2.096823e+01 1.927028e+02 1.230207e+03 2.130000e-01 2.480000e+01 # 
1.439000e+03 6.000000e+01 2.492194e+02 2.101243e+05 5.183704e-04 4.035509e+01 1.403680e+03 2.118540e+01 1.934739e+02 1.423671e+03 8.510000e-02 1.270000e+01 # 
1.636000e+03 6.000000e+01 2.467300e+02 2.693447e+05 2.100513e-04 4.049297e+01 1.598879e+03 2.123758e+01 1.940715e+02 1.617456e+03 3.540000e-02 6.880000e+00 # 
1.833000e+03 6.000000e+01 2.348638e+02 3.356472e+05 6.032230e-05 4.013620e+01 1.794276e+03 2.109850e+01 1.945212e+02 1.811470e+03 1.510000e-02 3.850000e+00 # 
2.030000e+03 6.000000e+01 2.124387e+02 4.090352e+05 8.742539e-04 3.905191e+01 1.989987e+03 2.064454e+01 1.948400e+02 2.005661e+03 6.600000e-03 2.230000e+00 # 
2.227000e+03 6.000000e+01 1.769518e+02 4.895371e+05 4.169403e-04 3.650305e+01 2.186451e+03 1.943363e+01 1.950117e+02 2.200009e+03 2.910000e-03 1.320000e+00 # 
2.424000e+03 6.000000e+01 1.229388e+02 5.772476e+05 4.650219e-04 2.973917e+01 2.385765e+03 1.537436e+01 1.949826e+02 2.394521e+03 1.290000e-03 8.030000e-01 # 
2.621000e+03 6.000000e+01 -1.074080e+02 6.768860e+05 4.153002e-04 2.692928e+01 2.582928e+03 1.339545e+01 1.951312e+02 2.589041e+03 1.000000e-36 1.000000e-36 # [ MuSqWrongsign ]
2.818000e+03 6.000000e+01 -2.769031e+02 8.050931e+05 4.973197e-04 4.275541e+01 2.769157e+03 2.209195e+01 1.962529e+02 2.783235e+03 1.000000e-36 1.000000e-36 # [ MuSqWrongsign ]
3.015000e+03 6.000000e+01 -3.735532e+02 9.395633e+05 3.040705e-04 4.525046e+01 2.963414e+03 2.289572e+01 1.967126e+02 2.977701e+03 1.000000e-36 1.000000e-36 # [ MuSqWrongsign ]
3.212000e+03 6.000000e+01 -4.622553e+02 1.085348e+06 4.809894e-04 4.652447e+01 3.158150e+03 2.327565e+01 1.969990e+02 3.172265e+03 1.000000e-36 1.000000e-36 # [ MuSqWrongsign ]
3.409000e+03 6.000000e+01 -5.419278e+02 1.240684e+06 9.814458e-04 4.727427e+01 3.353075e+03 2.348053e+01 1.972470e+02 3.366878e+03 1.000000e-36 1.000000e-36 # [ MuSqWrongsign ]
3.606000e+03 6.000000e+01 -6.210110e+02 1.407643e+06 3.973577e-04 4.780159e+01 3.548082e+03 2.362964e+01 1.974390e+02 3.561534e+03 1.000000e-36 1.000000e-36 # [ MuSqWrongsign ]
3.803000e+03 6.000000e+01 -6.985231e+02 1.585686e+06 4.618571e-04 4.818427e+01 3.743143e+03 2.373918e+01 1.976039e+02 3.756247e+03 1.000000e-36 1.000000e-36 # [ MuSqWrongsign ]
4.000000e+03 6.000000e+01 -7.751268e+02 1.774920e+06 8.992019e-04 4.847600e+01 3.938241e+03 2.382243e+01 1.977479e+02 3.950948e+03 1.000000e-36 1.000000e-36 # [ MuSqWrongsign ]
6.000000e+01 1.170000e+02 1.647219e+02 4.770101e+03 1.544518e-04 6.453327e+01 3.901788e+01 3.712706e+01 3.089821e+02 2.843064e+02 1.160000e+02 7.330000e+02 # 
2.570000e+02 1.170000e+02 1.758062e+02 1.146577e+04 7.428976e-04 6.808290e+01 2.195749e+02 3.879566e+01 3.200532e+02 3.721509e+02 4.410000e+01 4.120000e+02 # 
4.540000e+02 1.170000e+02 1.986319e+02 2.644298e+04 4.780058e-04 7.310922e+01 4.104812e+02 4.082712e+01 3.286134e+02 5.195743e+02 1.320000e+01 1.840000e+02 # 
6.510000e+02 1.170000e+02 2.267172e+02 4.947813e+04 4.783138e-04 7.772234e+01 6.030792e+02 4.246455e+01 3.344348e+02 6.912764e+02 4.100000e+00 8.190000e+01 # 
8.480000e+02 1.170000e+02 2.542490e+02 8.028209e+04 6.774550e-04 8.122267e+01 7.966255e+02 4.362327e+01 3.385063e+02 8.730877e+02 1.390000e+00 3.840000e+01 # 
1.045000e+03 1.170000e+02 2.787055e+02 1.186624e+05 1.315502e-04 8.377057e+01 9.907557e+02 4.442430e+01 3.415383e+02 1.059744e+03 5.130000e-01 1.910000e+01 # 
1.242000e+03 1.170000e+02 2.985556e+02 1.644503e+05 2.102912e-04 8.559339e+01 1.185243e+03 4.499585e+01 3.438775e+02 1.249018e+03 2.000000e-01 9.940000e+00 # 
1.439000e+03 1.170000e+02 3.138199e+02 2.175874e+05 7.924783e-04 8.692332e+01 1.379965e+03 4.540005e+01 3.457831e+02 1.439859e+03 8.190000e-02 5.410000e+00 # 
1.636000e+03 1.170000e+02 3.233813e+02 2.779330e+05 3.013954e-04 8.784376e+01 1.574844e+03 4.569505e+01 3.473304e+02 1.631698e+03 3.440000e-02 3.050000e+00 # 
1.833000e+03 1.170000e+02 3.253066e+02 3.452824e+05 5.955352e-04 8.835955e+01 1.769854e+03 4.589952e+01 3.485668e+02 1.824218e+03 1.480000e-02 1.770000e+00 # 
2.030000e+03 1.170000e+02 3.225424e+02 4.198742e+05 4.879687e-04 8.861954e+01 1.964955e+03 4.601155e+01 3.496770e+02 2.017223e+03 6.480000e-03 1.050000e+00 # 
2.227000e+03 1.170000e+02 3.139847e+02 5.016224e+05 2.137653e-04 8.857079e+01 2.160146e+03 4.603424e+01 3.506562e+02 2.210585e+03 2.870000e-03 6.400000e-01 # 
2.424000e+03 1.170000e+02 2.976719e+02 5.903878e+05 1.208644e-04 8.805384e+01 2.355462e+03 4.593689e+01 3.515076e+02 2.404215e+03 1.270000e-03 3.960000e-01 # 
2.621000e+03 1.170000e+02 2.752145e+02 6.863963e+05 4.436473e-04 8.699188e+01 2.550931e+03 4.567474e+01 3.522856e+02 2.598058e+03 5.640000e-04 2.480000e-01 # 
2.818000e+03 1.170000e+02 2.441876e+02 7.895176e+05 8.829188e-05 8.483821e+01 2.746708e+03 4.509845e+01 3.529980e+02 2.792060e+03 2.490000e-04 1.580000e-01 # 
3.015000e+03 1.170000e+02 2.059830e+02 9.000714e+05 7.955414e-04 8.082375e+01 2.943104e+03 4.388304e+01 3.536777e+02 2.986195e+03 1.090000e-04 1.010000e-01 # 
3.212000e+03 1.170000e+02 1.608041e+02 1.018121e+06 1.926336e-04 7.292122e+01 3.141137e+03 4.099798e+01 3.543970e+02 3.180415e+03 4.700000e-05 6.560000e-02 # 
3.409000e+03 1.170000e+02 1.293413e+02 1.147275e+06 4.958818e-01 6.435185e+01 3.340284e+03 3.702864e+01 3.549329e+02 3.374774e+03 2.000000e-05 4.290000e-02 # [ No convergence ]
3.606000e+03 1.170000e+02 -3.650154e+02 1.327848e+06 8.219967e-04 9.236125e+01 3.525386e+03 4.722393e+01 3.549141e+02 3.569317e+03 1.000000e-36 1.000000e-36 # [ MuSqWrongsign ]
3.803000e+03 1.170000e+02 -4.748206e+02 1.504188e+06 6.097608e-04 9.500065e+01 3.719912e+03 4.791060e+01 3.552352e+02 3.763851e+03 1.000000e-36 1.000000e-36 # [ MuSqWrongsign ]
4.000000e+03 1.170000e+02 -5.670157e+02 1.689153e+06 4.319206e-04 9.630113e+01 3.914780e+03 4.825878e+01 3.555602e+02 3.958439e+03 1.000000e-36 1.000000e-36 # [ MuSqWrongsign ]
6.000000e+01 1.740000e+02 2.424273e+02 1.097802e+04 4.870816e-04 1.139167e+02 2.512599e+01 6.349951e+01 4.396256e+02 4.011736e+02 2.880000e+01 1.390000e+02 # 
2.570000e+02 1.740000e+02 2.484681e+02 1.765643e+04 2.771083e-04 1.162759e+02 1.979342e+02 6.449030e+01 4.509456e+02 4.684246e+02 1.630000e+01 9.670000e+01 # 
4.540000e+02 1.740000e+02 2.618512e+02 3.257792e+04 5.428099e-04 1.195741e+02 3.882417e+02 6.556798e+01 4.619487e+02 5.914895e+02 6.900000e+00 5.450000e+01 # 
6.510000e+02 1.740000e+02 2.806871e+02 5.560626e+04 5.461439e-04 1.231180e+02 5.807835e+02 6.663011e+01 4.702142e+02 7.454107e+02 2.710000e+00 2.890000e+01 # 
8.480000e+02 1.740000e+02 3.020540e+02 8.655546e+04 3.058547e-05 1.263474e+02 7.741869e+02 6.755485e+01 4.764361e+02 9.154287e+02 1.070000e+00 1.530000e+01 # 
1.045000e+03 1.740000e+02 3.235115e+02 1.252473e+05 3.523806e-04 1.290482e+02 9.681045e+02 6.830306e+01 4.812719e+02 1.094116e+03 4.290000e-01 8.310000e+00 # 
1.242000e+03 1.740000e+02 3.424999e+02 1.714431e+05 3.928742e-04 1.311867e+02 1.162345e+03 6.892761e+01 4.850344e+02 1.277762e+03 1.780000e-01 4.630000e+00 # 
1.439000e+03 1.740000e+02 3.593904e+02 2.251527e+05 1.945311e-04 1.329107e+02 1.356838e+03 6.940681e+01 4.881786e+02 1.464497e+03 7.550000e-02 2.640000e+00 # 
1.636000e+03 1.740000e+02 3.715500e+02 2.860818e+05 6.831443e-04 1.342145e+02 1.551500e+03 6.980547e+01 4.907255e+02 1.653219e+03 3.250000e-02 1.550000e+00 # 
1.833000e+03 1.740000e+02 3.793998e+02 3.542360e+05 1.359079e-04 1.351901e+02 1.746284e+03 7.013334e+01 4.928738e+02 1.843312e+03 1.420000e-02 9.280000e-01 # 
2.030000e+03 1.740000e+02 3.833671e+02 4.296378e+05 6.068078e-04 1.359228e+02 1.941184e+03 7.037358e+01 4.947623e+02 2.034390e+03 6.290000e-03 5.660000e-01 # 
2.227000e+03 1.740000e+02 3.821397e+02 5.121348e+05 7.863254e-04 1.363766e+02 2.136169e+03 7.055522e+01 4.963951e+02 2.226185e+03 2.800000e-03 3.510000e-01 # 
2.424000e+03 1.740000e+02 3.764712e+02 6.018169e+05 3.353554e-04 1.365846e+02 2.331233e+03 7.066871e+01 4.978633e+02 2.418527e+03 1.250000e-03 2.210000e-01 # 
2.621000e+03 1.740000e+02 3.646332e+02 6.984969e+05 1.541020e-04 1.364441e+02 2.526381e+03 7.071225e+01 4.991579e+02 2.611289e+03 5.560000e-04 1.410000e-01 # 
2.818000e+03 1.740000e+02 3.475134e+02 8.023231e+05 6.455894e-04 1.359243e+02 2.721626e+03 7.066091e+01 5.003372e+02 2.804387e+03 2.460000e-04 9.040000e-02 # 
3.015000e+03 1.740000e+02 3.239893e+02 9.132197e+05 4.706732e-04 1.347952e+02 2.917006e+03 7.047697e+01 5.014114e+02 2.997754e+03 1.080000e-04 5.870000e-02 # 
3.212000e+03 1.740000e+02 2.929777e+02 1.031177e+06 3.140604e-04 1.325874e+02 3.112610e+03 7.006929e+01 5.023985e+02 3.191336e+03 4.660000e-05 3.840000e-02 # 
3.409000e+03 1.740000e+02 2.557373e+02 1.156501e+06 9.881965e-04 1.285955e+02 3.308620e+03 6.924637e+01 5.033259e+02 3.385101e+03 1.980000e-05 2.530000e-02 # 
3.606000e+03 1.740000e+02 2.108431e+02 1.289181e+06 9.706442e-04 1.206639e+02 3.505621e+03 6.742003e+01 5.042218e+02 3.579010e+03 8.210000e-06 1.680000e-02 # 
3.803000e+03 1.740000e+02 1.607464e+02 1.429514e+06 1.468865e-04 1.050122e+02 3.705389e+03 6.280110e+01 5.051353e+02 3.773033e+03 3.320000e-06 1.120000e-02 # 
4.000000e+03 1.740000e+02 -2.711759e+02 1.605998e+06 5.294584e-04 1.314807e+02 3.893436e+03 7.005100e+01 5.054633e+02 3.967257e+03 1.000000e-36 1.000000e-36 # [ MuSqWrongsign ]
6.000000e+01 2.310000e+02 3.153666e+02 1.949682e+04 4.285284e-04 1.623713e+02 1.633896e+01 8.831531e+01 5.676479e+02 5.156656e+02 1.010000e+01 3.830000e+01 # 
2.570000e+02 2.310000e+02 3.192121e+02 2.616048e+04 1.297262e-04 1.643014e+02 1.790910e+02 8.918340e+01 5.777123e+02 5.703108e+02 7.050000e+00 2.950000e+01 # 
4.540000e+02 2.310000e+02 3.275231e+02 4.100028e+04 2.312932e-04 1.668003e+02 3.672312e+02 9.003995e+01 5.904890e+02 6.750795e+02 3.610000e+00 1.920000e+01 # 
6.510000e+02 2.310000e+02 3.399015e+02 6.392763e+04 8.206621e-04 1.695675e+02 5.589930e+02 9.091110e+01 6.004990e+02 8.123925e+02 1.700000e+00 1.150000e+01 # 
8.480000e+02 2.310000e+02 3.554957e+02 9.486004e+04 3.917773e-04 1.723351e+02 7.520154e+02 9.168288e+01 6.085414e+02 9.697255e+02 7.610000e-01 6.740000e+00 # 
1.045000e+03 2.310000e+02 3.721192e+02 1.335874e+05 2.216851e-04 1.748525e+02 9.456223e+02 9.240231e+01 6.149160e+02 1.139023e+03 3.360000e-01 3.930000e+00 # 
1.242000e+03 2.310000e+02 3.890697e+02 1.800483e+05 3.434624e-04 1.770810e+02 1.139640e+03 9.299167e+01 6.201862e+02 1.315763e+03 1.490000e-01 2.320000e+00 # 
1.439000e+03 2.310000e+02 4.035838e+02 2.339257e+05 1.650030e-04 1.789240e+02 1.333881e+03 9.354862e+01 6.244150e+02 1.497212e+03 6.620000e-02 1.380000e+00 # 
1.636000e+03 2.310000e+02 4.167623e+02 2.953343e+05 9.034130e-04 1.804952e+02 1.528339e+03 9.399418e+01 6.280636e+02 1.681881e+03 2.950000e-02 8.400000e-01 # 
1.833000e+03 2.310000e+02 4.272996e+02 3.641035e+05 3.919345e-04 1.817903e+02 1.722956e+03 9.435913e+01 6.312154e+02 1.868774e+03 1.320000e-02 5.170000e-01 # 
2.030000e+03 2.310000e+02 4.344898e+02 4.401274e+05 7.657800e-04 1.828211e+02 1.917682e+03 9.467354e+01 6.339458e+02 2.057261e+03 5.950000e-03 3.230000e-01 # 
2.227000e+03 2.310000e+02 4.348561e+02 5.229415e+05 1.297245e-04 1.835118e+02 2.112480e+03 9.498355e+01 6.361574e+02 2.246908e+03 2.690000e-03 2.040000e-01 # 
2.424000e+03 2.310000e+02 4.333689e+02 6.131739e+05 8.690296e-04 1.840499e+02 2.307385e+03 9.519839e+01 6.382445e+02 2.437479e+03 1.210000e-03 1.300000e-01 # 
2.621000e+03 2.310000e+02 4.281961e+02 7.105934e+05 1.738944e-04 1.843775e+02 2.502369e+03 9.535258e+01 6.401334e+02 2.628753e+03 5.420000e-04 8.410000e-02 # 
2.818000e+03 2.310000e+02 4.164149e+02 8.148414e+05 9.004303e-04 1.843285e+02 2.697418e+03 9.547197e+01 6.417695e+02 2.820574e+03 2.410000e-04 5.470000e-02 # 
3.015000e+03 2.310000e+02 4.017326e+02 9.264160e+05 2.977589e-04 1.840279e+02 2.892564e+03 9.549086e+01 6.433486e+02 3.012851e+03 1.060000e-04 3.590000e-02 # 
3.212000e+03 2.310000e+02 3.811154e+02 1.045013e+06 7.448389e-04 1.832114e+02 3.087800e+03 9.543400e+01 6.447589e+02 3.205488e+03 4.590000e-05 2.370000e-02 # 
3.409000e+03 2.310000e+02 3.542607e+02 1.170568e+06 8.294520e-04 1.816041e+02 3.283185e+03 9.523221e+01 6.460663e+02 3.398427e+03 1.950000e-05 1.570000e-02 # 
3.606000e+03 2.310000e+02 3.209832e+02 1.303267e+06 3.884873e-04 1.786415e+02 3.478797e+03 9.480618e+01 6.472824e+02 3.591616e+03 8.120000e-06 1.050000e-02 # 
3.803000e+03 2.310000e+02 2.768769e+02 1.442741e+06 4.075804e-04 1.723058e+02 3.674972e+03 9.382270e+01 6.483994e+02 3.785014e+03 3.290000e-06 7.040000e-03 # 
4.000000e+03 2.310000e+02 2.349223e+02 1.590441e+06 1.710271e-04 1.622635e+02 3.871865e+03 9.209060e+01 6.495566e+02 3.978592e+03 1.290000e-06 4.730000e-03 # 
6.000000e+01 2.880000e+02 3.852669e+02 3.024317e+04 2.341678e-04 2.102650e+02 9.634878e+00 1.128087e+02 6.941671e+02 6.280845e+02 4.290000e+00 1.300000e+01 # 
2.570000e+02 2.880000e+02 3.879085e+02 3.689102e+04 2.343757e-04 2.119953e+02 1.620264e+02 1.136675e+02 7.026379e+02 6.741178e+02 3.310000e+00 1.070000e+01 # 
4.540000e+02 2.880000e+02 3.933875e+02 5.166252e+04 4.146735e-04 2.141264e+02 3.472156e+02 1.144538e+02 7.157438e+02 7.653374e+02 1.960000e+00 7.670000e+00 # 
6.510000e+02 2.880000e+02 4.018370e+02 7.450512e+04 4.825234e-04 2.164674e+02 5.378084e+02 1.152142e+02 7.273224e+02 8.884836e+02 1.050000e+00 5.010000e+00 # 
8.480000e+02 2.880000e+02 4.126824e+02 1.053150e+05 4.941693e-04 2.188555e+02 7.301604e+02 1.159662e+02 7.367001e+02 1.033470e+03 5.240000e-01 3.160000e+00 # 
1.045000e+03 2.880000e+02 4.252428e+02 1.440076e+05 4.819187e-04 2.211510e+02 9.233651e+02 1.166484e+02 7.444771e+02 1.192946e+03 2.520000e-01 1.960000e+00 # 
1.242000e+03 2.880000e+02 4.381993e+02 1.904182e+05 3.838244e-04 2.232736e+02 1.117050e+03 1.172738e+02 7.509116e+02 1.361946e+03 1.190000e-01 1.210000e+00 # 
1.439000e+03 2.880000e+02 4.514332e+02 2.445430e+05 3.196686e-04 2.251868e+02 1.311091e+03 1.177910e+02 7.564466e+02 1.537412e+03 5.550000e-02 7.550000e-01 # 
1.636000e+03 2.880000e+02 4.628996e+02 3.061005e+05 5.985460e-04 2.268457e+02 1.505327e+03 1.182874e+02 7.610726e+02 1.717270e+03 2.570000e-02 4.740000e-01 # 
1.833000e+03 2.880000e+02 4.716801e+02 3.749504e+05 3.567698e-04 2.282466e+02 1.699722e+03 1.187473e+02 7.649920e+02 1.900267e+03 1.190000e-02 3.000000e-01 # 
2.030000e+03 2.880000e+02 4.788826e+02 4.512420e+05 7.256184e-04 2.294473e+02 1.894284e+03 1.191158e+02 7.685144e+02 2.085601e+03 5.460000e-03 1.910000e-01 # 
2.227000e+03 2.880000e+02 4.841256e+02 5.349140e+05 9.258217e-04 2.304621e+02 2.088949e+03 1.194373e+02 7.716515e+02 2.272665e+03 2.510000e-03 1.230000e-01 # 
2.424000e+03 2.880000e+02 4.831192e+02 6.253217e+05 9.605881e-04 2.311739e+02 2.283688e+03 1.197553e+02 7.742710e+02 2.461020e+03 1.140000e-03 7.970000e-02 # 
2.621000e+03 2.880000e+02 4.804648e+02 7.231455e+05 4.552306e-04 2.317349e+02 2.478532e+03 1.199885e+02 7.767403e+02 2.650432e+03 5.180000e-04 5.210000e-02 # 
2.818000e+03 2.880000e+02 4.737852e+02 8.280376e+05 1.298887e-04 2.320555e+02 2.673445e+03 1.201823e+02 7.789613e+02 2.840662e+03 2.320000e-04 3.430000e-02 # 
3.015000e+03 2.880000e+02 4.632019e+02 9.400285e+05 3.766328e-04 2.321290e+02 2.868440e+03 1.203141e+02 7.809946e+02 3.031557e+03 1.030000e-04 2.270000e-02 # 
3.212000e+03 2.880000e+02 4.476844e+02 1.058995e+06 2.397939e-04 2.318358e+02 3.063509e+03 1.203919e+02 7.828456e+02 3.222990e+03 4.470000e-05 1.510000e-02 # 
3.409000e+03 2.880000e+02 4.273698e+02 1.185001e+06 4.894178e-04 2.310711e+02 3.258668e+03 1.203912e+02 7.845575e+02 3.414872e+03 1.910000e-05 1.010000e-02 # 
3.606000e+03 2.880000e+02 4.007319e+02 1.317895e+06 3.924749e-04 2.294895e+02 3.453951e+03 1.202818e+02 7.861277e+02 3.607126e+03 7.960000e-06 6.770000e-03 # 
3.803000e+03 2.880000e+02 3.709625e+02 1.458091e+06 7.348650e-04 2.269370e+02 3.649394e+03 1.200023e+02 7.876619e+02 3.799702e+03 3.230000e-06 4.560000e-03 # 
4.000000e+03 2.880000e+02 3.334241e+02 1.605375e+06 6.602978e-04 2.219917e+02 3.845133e+03 1.194422e+02 7.890518e+02 3.992543e+03 1.270000e-06 3.080000e-03 # 
6.000000e+01 3.450000e+02 4.531281e+02 4.318271e+04 5.848130e-04 2.578001e+02 3.965020e+00 1.372229e+02 8.189995e+02 7.389302e+02 2.060000e+00 5.130000e+00 # 
2.570000e+02 3.450000e+02 4.551452e+02 4.983358e+04 6.526158e-04 2.594533e+02 1.464591e+02 1.380450e+02 8.264682e+02 7.787871e+02 1.680000e+00 4.400000e+00 # 
4.540000e+02 3.450000e+02 4.587305e+02 6.451816e+04 2.483212e-04 2.613987e+02 3.280930e+02 1.388783e+02 8.389764e+02 8.594834e+02 1.100000e+00 3.340000e+00 # 
6.510000e+02 3.450000e+02 4.645485e+02 8.727038e+04 6.428360e-04 2.635035e+02 5.171893e+02 1.395913e+02 8.514900e+02 9.707911e+02 6.480000e-01 2.330000e+00 # 
8.480000e+02 3.450000e+02 4.717617e+02 1.179066e+05 9.762441e-04 2.656346e+02 7.086462e+02 1.403939e+02 8.619503e+02 1.104443e+03 3.540000e-01 1.560000e+00 # 
1.045000e+03 3.450000e+02 4.808301e+02 1.564838e+05 9.390521e-04 2.677547e+02 9.013309e+02 1.410633e+02 8.708895e+02 1.254257e+03 1.830000e-01 1.020000e+00 # 
1.242000e+03 3.450000e+02 4.911076e+02 2.029030e+05 8.821399e-04 2.697677e+02 1.094690e+03 1.416419e+02 8.785892e+02 1.415351e+03 9.190000e-02 6.590000e-01 # 
1.439000e+03 3.450000e+02 5.009522e+02 2.569070e+05 8.827685e-04 2.716347e+02 1.288399e+03 1.422308e+02 8.850164e+02 1.584244e+03 4.490000e-02 4.250000e-01 # 
1.636000e+03 3.450000e+02 5.101283e+02 3.184680e+05 1.849548e-04 2.732961e+02 1.482385e+03 1.427733e+02 8.905825e+02 1.758792e+03 2.160000e-02 2.750000e-01 # 
1.833000e+03 3.450000e+02 5.193424e+02 3.876985e+05 1.361054e-04 2.748312e+02 1.676645e+03 1.431873e+02 8.955840e+02 1.937499e+03 1.030000e-02 1.780000e-01 # 
2.030000e+03 3.450000e+02 5.245372e+02 4.639342e+05 6.637219e-04 2.761015e+02 1.870974e+03 1.436706e+02 8.997132e+02 2.119162e+03 4.870000e-03 1.160000e-01 # 
2.227000e+03 3.450000e+02 5.304062e+02 5.479442e+05 2.260659e-04 2.772773e+02 2.065519e+03 1.439966e+02 9.036481e+02 2.303226e+03 2.280000e-03 7.570000e-02 # 
2.424000e+03 3.450000e+02 5.306694e+02 6.386775e+05 7.615678e-04 2.781690e+02 2.260107e+03 1.443699e+02 9.069232e+02 2.489011e+03 1.060000e-03 4.980000e-02 # 
2.621000e+03 3.450000e+02 5.290384e+02 7.367557e+05 9.800289e-04 2.788916e+02 2.454803e+03 1.446777e+02 9.099525e+02 2.676225e+03 4.850000e-04 3.290000e-02 # 
2.818000e+03 3.450000e+02 5.247301e+02 8.420552e+05 3.553999e-04 2.794366e+02 2.649594e+03 1.449262e+02 9.127317e+02 2.864570e+03 2.200000e-04 2.190000e-02 # 
3.015000e+03 3.450000e+02 5.162195e+02 9.543001e+05 3.899755e-04 2.797260e+02 2.844457e+03 1.451388e+02 9.152390e+02 3.053819e+03 9.800000e-05 1.460000e-02 # 
3.212000e+03 3.450000e+02 5.049706e+02 1.073769e+06 1.544090e-04 2.798008e+02 3.039402e+03 1.452890e+02 9.175764e+02 3.243821e+03 4.290000e-05 9.810000e-03 # 
3.409000e+03 3.450000e+02 4.890504e+02 1.200210e+06 4.721512e-04 2.794891e+02 3.234411e+03 1.454011e+02 9.197127e+02 3.434434e+03 1.840000e-05 6.600000e-03 # 
3.606000e+03 3.450000e+02 4.682110e+02 1.333535e+06 4.592059e-04 2.786668e+02 3.429499e+03 1.454526e+02 9.216629e+02 3.625564e+03 7.710000e-06 4.460000e-03 # 
3.803000e+03 3.450000e+02 4.427287e+02 1.473895e+06 1.745878e-04 2.771072e+02 3.624720e+03 1.453783e+02 9.235451e+02 3.817138e+03 3.140000e-06 3.010000e-03 # 
4.000000e+03 3.450000e+02 4.128721e+02 1.621447e+06 3.885390e-04 2.744352e+02 3.820077e+03 1.451761e+02 9.252897e+02 4.009086e+03 1.240000e-06 2.040000e-03 # 
6.000000e+01 4.020000e+02 5.192038e+02 5.822739e+04 2.943882e-04 3.051334e+02 -1.224948e+00 1.617178e+02 9.422570e+02 8.482478e+02 1.070000e+00 2.230000e+00 # 
2.570000e+02 4.020000e+02 5.207618e+02 6.487308e+04 2.376314e-04 3.067322e+02 1.320145e+02 1.625387e+02 9.489208e+02 8.834160e+02 9.100000e-01 1.970000e+00 # 
4.540000e+02 4.020000e+02 5.233016e+02 7.951923e+04 1.917695e-04 3.085929e+02 3.097906e+02 1.633492e+02 9.611533e+02 9.559184e+02 6.470000e-01 1.550000e+00 # 
6.510000e+02 4.020000e+02 5.269822e+02 1.021219e+05 2.530959e-04 3.105476e+02 4.970296e+02 1.641457e+02 9.733518e+02 1.057226e+03 4.050000e-01 1.150000e+00 # 
8.480000e+02 4.020000e+02 5.323760e+02 1.327308e+05 2.617696e-04 3.125598e+02 6.876221e+02 1.648135e+02 9.852112e+02 1.181097e+03 2.370000e-01 8.030000e-01 # 
1.045000e+03 4.020000e+02 5.388579e+02 1.711957e+05 4.770735e-04 3.145442e+02 8.796718e+02 1.654895e+02 9.951935e+02 1.321772e+03 1.310000e-01 5.470000e-01 # 
1.242000e+03 4.020000e+02 5.460802e+02 2.174419e+05 9.407967e-05 3.164618e+02 1.072540e+03 1.661327e+02 1.003748e+03 1.474864e+03 6.920000e-02 3.670000e-01 # 
1.439000e+03 4.020000e+02 5.532788e+02 2.713306e+05 1.456063e-04 3.182598e+02 1.265884e+03 1.667731e+02 1.011079e+03 1.637031e+03 3.540000e-02 2.450000e-01 # 
1.636000e+03 4.020000e+02 5.605194e+02 3.328767e+05 4.667128e-04 3.199388e+02 1.459619e+03 1.673256e+02 1.017545e+03 1.805964e+03 1.770000e-02 1.620000e-01 # 
1.833000e+03 4.020000e+02 5.671452e+02 4.019650e+05 5.484240e-04 3.214691e+02 1.653619e+03 1.678198e+02 1.023256e+03 1.979922e+03 8.710000e-03 1.080000e-01 # 
2.030000e+03 4.020000e+02 5.734424e+02 4.786498e+05 4.921165e-04 3.228720e+02 1.847845e+03 1.682305e+02 1.028413e+03 2.157706e+03 4.220000e-03 7.140000e-02 # 
2.227000e+03 4.020000e+02 5.773848e+02 5.625564e+05 1.656982e-04 3.240946e+02 2.042184e+03 1.686479e+02 1.032910e+03 2.338362e+03 2.020000e-03 4.740000e-02 # 
2.424000e+03 4.020000e+02 5.776534e+02 6.534346e+05 5.381328e-04 3.250960e+02 2.236605e+03 1.690821e+02 1.036807e+03 2.521257e+03 9.540000e-04 3.160000e-02 # 
2.621000e+03 4.020000e+02 5.771384e+02 7.518536e+05 9.153830e-04 3.259816e+02 2.431173e+03 1.694253e+02 1.040447e+03 2.705999e+03 4.440000e-04 2.120000e-02 # 
2.818000e+03 4.020000e+02 5.734294e+02 8.572728e+05 5.985710e-04 3.266709e+02 2.625839e+03 1.697237e+02 1.043750e+03 2.892191e+03 2.030000e-04 1.420000e-02 # 
3.015000e+03 4.020000e+02 5.671744e+02 9.699346e+05 1.000737e-04 3.271721e+02 2.820581e+03 1.699890e+02 1.046775e+03 3.079565e+03 9.170000e-05 9.580000e-03 # 
3.212000e+03 4.020000e+02 5.575689e+02 1.089603e+06 2.194641e-04 3.274265e+02 3.015401e+03 1.702102e+02 1.049576e+03 3.267913e+03 4.050000e-05 6.470000e-03 # 
3.409000e+03 4.020000e+02 5.414612e+02 1.215783e+06 9.293276e-04 3.272482e+02 3.210261e+03 1.704379e+02 1.052001e+03 3.457043e+03 1.750000e-05 4.380000e-03 # 
3.606000e+03 4.020000e+02 5.264759e+02 1.349879e+06 4.597091e-04 3.269539e+02 3.405256e+03 1.705255e+02 1.054501e+03 3.646895e+03 7.360000e-06 2.970000e-03 # 
3.803000e+03 4.020000e+02 5.053264e+02 1.490582e+06 4.856269e-04 3.260281e+02 3.600314e+03 1.705801e+02 1.056735e+03 3.837305e+03 3.010000e-06 2.020000e-03 # 
4.000000e+03 4.020000e+02 4.783003e+02 1.638051e+06 9.086621e-04 3.241582e+02 3.795477e+03 1.705503e+02 1.058792e+03 4.028202e+03 1.190000e-06 1.370000e-03 # 
6.000000e+01 4.590000e+02 5.841207e+02 7.540157e+04 4.390235e-04 3.523458e+02 -6.032784e+00 1.861984e+02 1.064441e+03 9.565323e+02 5.940000e-01 1.050000e+00 # 
2.570000e+02 4.590000e+02 5.852416e+02 8.201540e+04 2.642578e-04 3.538927e+02 1.186276e+02 1.870785e+02 1.070380e+03 9.879248e+02 5.170000e-01 9.430000e-01 # 
4.540000e+02 4.590000e+02 5.869755e+02 9.660969e+04 3.449247e-04 3.557013e+02 2.922167e+02 1.879226e+02 1.081897e+03 1.053638e+03 3.880000e-01 7.660000e-01 # 
6.510000e+02 4.590000e+02 5.895442e+02 1.191562e+05 1.431726e-04 3.576061e+02 4.775269e+02 1.886636e+02 1.094596e+03 1.146820e+03 2.560000e-01 5.880000e-01 # 
8.480000e+02 4.590000e+02 5.931518e+02 1.496442e+05 6.207631e-04 3.595030e+02 6.669586e+02 1.893639e+02 1.106344e+03 1.261901e+03 1.580000e-01 4.280000e-01 # 
1.045000e+03 4.590000e+02 5.973349e+02 1.879245e+05 7.185393e-04 3.613981e+02 8.582284e+02 1.901039e+02 1.117434e+03 1.394065e+03 9.220000e-02 3.020000e-01 # 
1.242000e+03 4.590000e+02 6.024425e+02 2.340517e+05 8.142936e-04 3.632486e+02 1.050598e+03 1.907497e+02 1.126909e+03 1.539545e+03 5.120000e-02 2.090000e-01 # 
1.439000e+03 4.590000e+02 6.074767e+02 2.878083e+05 3.041480e-04 3.650177e+02 1.243561e+03 1.914111e+02 1.135073e+03 1.695012e+03 2.730000e-02 1.440000e-01 # 
1.636000e+03 4.590000e+02 6.124186e+02 3.491901e+05 8.223418e-04 3.666902e+02 1.436965e+03 1.920213e+02 1.142260e+03 1.858137e+03 1.410000e-02 9.770000e-02 # 
1.833000e+03 4.590000e+02 6.180199e+02 4.183610e+05 2.525770e-04 3.682355e+02 1.630769e+03 1.924893e+02 1.148881e+03 2.027232e+03 7.180000e-03 6.590000e-02 # 
2.030000e+03 4.590000e+02 6.227682e+02 4.950026e+05 2.636454e-04 3.696835e+02 1.824802e+03 1.929207e+02 1.154747e+03 2.200789e+03 3.570000e-03 4.450000e-02 # 
2.227000e+03 4.590000e+02 6.249851e+02 5.787780e+05 8.908389e-04 3.709306e+02 2.018909e+03 1.934329e+02 1.159808e+03 2.377774e+03 1.750000e-03 3.010000e-02 # 
2.424000e+03 4.590000e+02 6.271846e+02 6.702008e+05 1.686164e-04 3.721055e+02 2.213266e+03 1.937898e+02 1.164575e+03 2.557611e+03 8.410000e-04 2.030000e-02 # 
2.621000e+03 4.590000e+02 6.268064e+02 7.687478e+05 9.745611e-04 3.730974e+02 2.407694e+03 1.941678e+02 1.168807e+03 2.739631e+03 3.980000e-04 1.370000e-02 # 
2.818000e+03 4.590000e+02 6.215793e+02 8.739490e+05 9.909874e-04 3.738235e+02 2.602160e+03 1.945950e+02 1.172472e+03 2.923392e+03 1.850000e-04 9.330000e-03 # 
3.015000e+03 4.590000e+02 6.158302e+02 9.867045e+05 2.512104e-04 3.744480e+02 2.796777e+03 1.949110e+02 1.175981e+03 3.108674e+03 8.410000e-05 6.330000e-03 # 
3.212000e+03 4.590000e+02 6.073192e+02 1.106564e+06 5.818043e-05 3.748554e+02 2.991476e+03 1.951893e+02 1.179231e+03 3.295175e+03 3.750000e-05 4.310000e-03 # 
3.409000e+03 4.590000e+02 5.956548e+02 1.233445e+06 5.248339e-05 3.750226e+02 3.186257e+03 1.954223e+02 1.182231e+03 3.482691e+03 1.630000e-05 2.930000e-03 # 
3.606000e+03 4.590000e+02 5.811225e+02 1.367458e+06 4.240792e-04 3.749168e+02 3.381119e+03 1.956033e+02 1.185025e+03 3.671064e+03 6.920000e-06 2.000000e-03 # 
3.803000e+03 4.590000e+02 5.629698e+02 1.508460e+06 3.257081e-05 3.743971e+02 3.576059e+03 1.957320e+02 1.187638e+03 3.860163e+03 2.840000e-06 1.360000e-03 # 
4.000000e+03 4.590000e+02 5.399205e+02 1.656222e+06 4.088066e-04 3.731869e+02 3.771071e+03 1.958141e+02 1.190062e+03 4.049879e+03 1.130000e-06 9.300000e-04 # 
6.000000e+01 5.160000e+02 6.475998e+02 9.455293e+04 6.749896e-04 3.994861e+02 -1.081678e+01 2.108867e+02 1.185212e+03 1.063480e+03 3.440000e-01 5.190000e-01 # 
2.570000e+02 5.160000e+02 6.487854e+02 1.012430e+05 6.436508e-04 4.009695e+02 1.061903e+02 2.116568e+02 1.190977e+03 1.092200e+03 3.050000e-01 4.740000e-01 # 
4.540000e+02 5.160000e+02 6.498857e+02 1.157720e+05 2.125146e-04 4.027739e+02 2.753890e+02 2.125442e+02 1.201642e+03 1.152184e+03 2.370000e-01 3.960000e-01 # 
6.510000e+02 5.160000e+02 6.515033e+02 1.382340e+05 2.626892e-04 4.046318e+02 4.585032e+02 2.133127e+02 1.214590e+03 1.238425e+03 1.640000e-01 3.130000e-01 # 
8.480000e+02 5.160000e+02 6.534865e+02 1.685292e+05 3.181687e-04 4.064916e+02 6.465914e+02 2.141050e+02 1.226537e+03 1.345662e+03 1.060000e-01 2.350000e-01 # 
1.045000e+03 5.160000e+02 6.562370e+02 2.067072e+05 7.196958e-05 4.083392e+02 8.370887e+02 2.148116e+02 1.237911e+03 1.470221e+03 6.470000e-02 1.710000e-01 # 
1.242000e+03 5.160000e+02 6.593616e+02 2.526409e+05 2.493847e-04 4.101458e+02 1.028857e+03 2.155052e+02 1.248264e+03 1.608453e+03 3.730000e-02 1.220000e-01 # 
1.439000e+03 5.160000e+02 6.634699e+02 3.064558e+05 9.514147e-04 4.118931e+02 1.221521e+03 2.160499e+02 1.257495e+03 1.757586e+03 2.070000e-02 8.540000e-02 # 
1.636000e+03 5.160000e+02 6.661413e+02 3.675830e+05 7.962361e-04 4.135379e+02 1.414508e+03 2.167729e+02 1.265264e+03 1.914840e+03 1.110000e-02 5.930000e-02 # 
1.833000e+03 5.160000e+02 6.698439e+02 4.365980e+05 4.192592e-04 4.150869e+02 1.608038e+03 2.172732e+02 1.272568e+03 2.078885e+03 5.800000e-03 4.090000e-02 # 
2.030000e+03 5.160000e+02 6.723526e+02 5.129843e+05 8.333726e-05 4.165230e+02 1.801783e+03 2.178041e+02 1.278983e+03 2.248000e+03 2.960000e-03 2.810000e-02 # 
2.227000e+03 5.160000e+02 6.747327e+02 5.969900e+05 8.748418e-04 4.178606e+02 1.995786e+03 2.182469e+02 1.284875e+03 2.421243e+03 1.480000e-03 1.930000e-02 # 
2.424000e+03 5.160000e+02 6.748025e+02 6.881239e+05 6.221612e-04 4.190303e+02 2.189922e+03 2.187006e+02 1.290127e+03 2.597704e+03 7.270000e-04 1.320000e-02 # 
2.621000e+03 5.160000e+02 6.748116e+02 7.868969e+05 3.342844e-04 4.201085e+02 2.384227e+03 2.190792e+02 1.295021e+03 2.776839e+03 3.490000e-04 9.010000e-03 # 
2.818000e+03 5.160000e+02 6.732079e+02 8.929582e+05 3.241969e-04 4.210652e+02 2.578676e+03 2.193966e+02 1.299534e+03 2.958124e+03 1.640000e-04 6.160000e-03 # 
3.015000e+03 5.160000e+02 6.686723e+02 1.006010e+06 4.263317e-04 4.218510e+02 2.773177e+03 2.197375e+02 1.303562e+03 3.141134e+03 7.580000e-05 4.220000e-03 # 
3.212000e+03 5.160000e+02 6.568610e+02 1.125084e+06 3.507570e-04 4.222429e+02 2.967647e+03 2.201980e+02 1.306935e+03 3.325523e+03 3.410000e-05 2.890000e-03 # 
3.409000e+03 5.160000e+02 6.463792e+02 1.252144e+06 3.257263e-05 4.225606e+02 3.162309e+03 2.204854e+02 1.310368e+03 3.511239e+03 1.500000e-05 1.980000e-03 # 
3.606000e+03 5.160000e+02 6.329963e+02 1.386241e+06 3.311919e-05 4.226204e+02 3.357056e+03 2.207253e+02 1.313563e+03 3.697999e+03 6.390000e-06 1.360000e-03 # 
3.803000e+03 5.160000e+02 6.167388e+02 1.527405e+06 2.698589e-04 4.223718e+02 3.551894e+03 2.209041e+02 1.316554e+03 3.885650e+03 2.640000e-06 9.270000e-04 # 
4.000000e+03 5.160000e+02 5.966696e+02 1.675489e+06 5.833544e-04 4.215900e+02 3.746789e+03 2.210575e+02 1.319353e+03 4.074058e+03 1.050000e-06 6.340000e-04 # 
6.000000e+01 5.730000e+02 7.102983e+02 1.157755e+05 5.627535e-04 4.465741e+02 -1.542867e+01 2.355817e+02 1.305237e+03 1.169679e+03 2.060000e-01 2.690000e-01 # 
2.570000e+02 5.730000e+02 7.113289e+02 1.224757e+05 6.362725e-04 4.480015e+02 9.451758e+01 2.363439e+02 1.310429e+03 1.196000e+03 1.850000e-01 2.490000e-01 # 
4.540000e+02 5.730000e+02 7.121757e+02 1.370119e+05 4.590256e-04 4.497857e+02 2.592841e+02 2.372001e+02 1.320709e+03 1.251337e+03 1.480000e-01 2.120000e-01 # 
6.510000e+02 5.730000e+02 7.131014e+02 1.593973e+05 6.893681e-04 4.516302e+02 4.400402e+02 2.379929e+02 1.333675e+03 1.331591e+03 1.070000e-01 1.710000e-01 # 
8.480000e+02 5.730000e+02 7.141640e+02 1.895921e+05 1.475102e-04 4.534751e+02 6.267594e+02 2.387870e+02 1.345947e+03 1.432083e+03 7.150000e-02 1.320000e-01 # 
1.045000e+03 5.730000e+02 7.156426e+02 2.276289e+05 4.608377e-04 4.552727e+02 8.163219e+02 2.395402e+02 1.357418e+03 1.549657e+03 4.510000e-02 9.870000e-02 # 
1.242000e+03 5.730000e+02 7.176124e+02 2.734764e+05 3.518143e-04 4.570653e+02 1.007501e+03 2.402028e+02 1.368487e+03 1.681203e+03 2.690000e-02 7.190000e-02 # 
1.439000e+03 5.730000e+02 7.194064e+02 3.269446e+05 1.075274e-04 4.587853e+02 1.199551e+03 2.409167e+02 1.378197e+03 1.823881e+03 1.550000e-02 5.140000e-02 # 
1.636000e+03 5.730000e+02 7.215202e+02 3.881492e+05 3.799675e-04 4.604342e+02 1.392294e+03 2.415307e+02 1.386935e+03 1.975631e+03 8.570000e-03 3.640000e-02 # 
1.833000e+03 5.730000e+02 7.234764e+02 4.569615e+05 9.661935e-04 4.620016e+02 1.585501e+03 2.420867e+02 1.394814e+03 2.134565e+03 4.600000e-03 2.560000e-02 # 
2.030000e+03 5.730000e+02 7.238720e+02 5.330264e+05 9.582596e-04 4.634480e+02 1.778907e+03 2.427451e+02 1.401658e+03 2.299093e+03 2.410000e-03 1.790000e-02 # 
2.227000e+03 5.730000e+02 7.249725e+02 6.169169e+05 6.643131e-05 4.648246e+02 1.972732e+03 2.431858e+02 1.408188e+03 2.468407e+03 1.230000e-03 1.240000e-02 # 
2.424000e+03 5.730000e+02 7.259874e+02 7.084398e+05 7.256060e-04 4.660870e+02 2.166781e+03 2.435606e+02 1.414253e+03 2.641487e+03 6.160000e-04 8.590000e-03 # 
2.621000e+03 5.730000e+02 7.221655e+02 8.063714e+05 7.317310e-04 4.671335e+02 2.360795e+03 2.441265e+02 1.419337e+03 2.817404e+03 3.010000e-04 5.950000e-03 # 
2.818000e+03 5.730000e+02 7.214610e+02 9.128067e+05 4.552274e-04 4.681976e+02 2.555154e+03 2.444148e+02 1.424496e+03 2.996019e+03 1.440000e-04 4.100000e-03 # 
3.015000e+03 5.730000e+02 7.140421e+02 1.025199e+06 4.522220e-04 4.689552e+02 2.749436e+03 2.448989e+02 1.428770e+03 3.176526e+03 6.700000e-05 2.830000e-03 # 
3.212000e+03 5.730000e+02 7.061948e+02 1.145156e+06 4.929472e-04 4.695899e+02 2.943889e+03 2.452674e+02 1.432895e+03 3.358834e+03 3.050000e-05 1.950000e-03 # 
3.409000e+03 5.730000e+02 6.969543e+02 1.272458e+06 9.960546e-04 4.700665e+02 3.138458e+03 2.455701e+02 1.436796e+03 3.542622e+03 1.350000e-05 1.340000e-03 # 
3.606000e+03 5.730000e+02 6.840381e+02 1.406508e+06 2.545944e-04 4.702445e+02 3.333083e+03 2.458702e+02 1.440374e+03 3.727630e+03 5.810000e-06 9.230000e-04 # 
3.803000e+03 5.730000e+02 6.692756e+02 1.547855e+06 3.456239e-05 4.701947e+02 3.527810e+03 2.461028e+02 1.443752e+03 3.913706e+03 2.420000e-06 6.340000e-04 # 
4.000000e+03 5.730000e+02 6.508908e+02 1.696033e+06 1.850851e-04 4.696865e+02 3.722599e+03 2.463105e+02 1.446916e+03 4.100688e+03 9.680000e-07 4.350000e-04 # 
6.000000e+01 6.300000e+02 7.724389e+02 1.390948e+05 5.728288e-04 4.936198e+02 -1.985909e+01 2.602342e+02 1.424987e+03 1.275321e+03 1.260000e-01 1.440000e-01 # 
2.570000e+02 6.300000e+02 7.729364e+02 1.456649e+05 3.722327e-04 4.950088e+02 8.349056e+01 2.611544e+02 1.429449e+03 1.299255e+03 1.150000e-01 1.350000e-01 # 
4.540000e+02 6.300000e+02 7.734703e+02 1.601699e+05 2.803609e-04 4.967973e+02 2.437173e+02 2.620311e+02 1.438823e+03 1.350543e+03 9.410000e-02 1.170000e-01 # 
6.510000e+02 6.300000e+02 7.740390e+02 1.825434e+05 4.690306e-04 4.986085e+02 4.220348e+02 2.627916e+02 1.451697e+03 1.425690e+03 7.010000e-02 9.590000e-02 # 
8.480000e+02 6.300000e+02 7.743204e+02 2.126231e+05 1.983338e-04 5.004440e+02 6.072517e+02 2.636165e+02 1.464300e+03 1.520258e+03 4.820000e-02 7.590000e-02 # 
1.045000e+03 6.300000e+02 7.748943e+02 2.505431e+05 2.645914e-04 5.022536e+02 7.958599e+02 2.643573e+02 1.476136e+03 1.631554e+03 3.130000e-02 5.780000e-02 # 
1.242000e+03 6.300000e+02 7.759498e+02 2.963155e+05 6.719935e-04 5.040117e+02 9.863871e+02 2.649957e+02 1.487313e+03 1.756947e+03 1.930000e-02 4.290000e-02 # 
1.439000e+03 6.300000e+02 7.760171e+02 3.494790e+05 2.337769e-04 5.057401e+02 1.177821e+03 2.658330e+02 1.497646e+03 1.893518e+03 1.150000e-02 3.130000e-02 # 
1.636000e+03 6.300000e+02 7.773785e+02 4.106818e+05 9.699813e-04 5.073808e+02 1.370252e+03 2.663754e+02 1.507244e+03 2.039900e+03 6.530000e-03 2.260000e-02 # 
1.833000e+03 6.300000e+02 7.775254e+02 4.791869e+05 8.327813e-04 5.089857e+02 1.563065e+03 2.670305e+02 1.515544e+03 2.193710e+03 3.600000e-03 1.610000e-02 # 
2.030000e+03 6.300000e+02 7.780699e+02 5.554686e+05 1.497545e-04 5.104470e+02 1.756349e+03 2.675579e+02 1.523336e+03 2.353927e+03 1.930000e-03 1.140000e-02 # 
2.227000e+03 6.300000e+02 7.768850e+02 6.389193e+05 4.520550e-04 5.118128e+02 1.949804e+03 2.681824e+02 1.530160e+03 2.519073e+03 1.010000e-03 8.050000e-03 # 
2.424000e+03 6.300000e+02 7.753523e+02 7.299276e+05 5.279114e-04 5.130818e+02 2.143562e+03 2.686964e+02 1.536527e+03 2.688460e+03 5.130000e-04 5.640000e-03 # 
2.621000e+03 6.300000e+02 7.739914e+02 8.286310e+05 5.185963e-04 5.142813e+02 2.337579e+03 2.690921e+02 1.542526e+03 2.861344e+03 2.550000e-04 3.940000e-03 # 
2.818000e+03 6.300000e+02 7.712534e+02 9.346236e+05 7.628104e-04 5.153364e+02 2.531743e+03 2.694649e+02 1.548075e+03 3.037066e+03 1.230000e-04 2.740000e-03 # 
3.015000e+03 6.300000e+02 7.633948e+02 1.046895e+06 3.589610e-05 5.161554e+02 2.725852e+03 2.700193e+02 1.552766e+03 3.214985e+03 5.830000e-05 1.900000e-03 # 
3.212000e+03 6.300000e+02 7.564302e+02 1.167068e+06 8.646906e-04 5.169314e+02 2.920224e+03 2.703703e+02 1.557404e+03 3.395021e+03 2.680000e-05 1.320000e-03 # 
3.409000e+03 6.300000e+02 7.466900e+02 1.294182e+06 1.724791e-04 5.174648e+02 3.114646e+03 2.707443e+02 1.561666e+03 3.576725e+03 1.200000e-05 9.130000e-04 # 
3.606000e+03 6.300000e+02 7.345373e+02 1.428343e+06 9.318427e-04 5.177718e+02 3.309160e+03 2.710835e+02 1.565647e+03 3.759869e+03 5.190000e-06 6.300000e-04 # 
3.803000e+03 6.300000e+02 7.202129e+02 1.569622e+06 3.583117e-04 5.178509e+02 3.503781e+03 2.713592e+02 1.569389e+03 3.944253e+03 2.170000e-06 4.340000e-04 # 
4.000000e+03 6.300000e+02 7.037330e+02 1.718074e+06 3.066414e-04 5.176084e+02 3.698479e+03 2.715979e+02 1.572929e+03 4.129706e+03 8.760000e-07 2.990000e-04 # 
6.000000e+01 6.870000e+02 8.335872e+02 1.643180e+05 3.989823e-04 5.406611e+02 -2.438210e+01 2.850614e+02 1.543814e+03 1.379993e+03 7.930000e-02 7.960000e-02 # 
2.570000e+02 6.870000e+02 8.340756e+02 1.709210e+05 5.760228e-04 5.419440e+02 7.316232e+01 2.859529e+02 1.548047e+03 1.402305e+03 7.280000e-02 7.530000e-02 # 
4.540000e+02 6.870000e+02 8.342245e+02 1.853403e+05 3.091994e-04 5.437889e+02 2.287960e+02 2.868937e+02 1.556435e+03 1.449960e+03 6.070000e-02 6.640000e-02 # 
6.510000e+02 6.870000e+02 8.344513e+02 2.076751e+05 4.926595e-04 5.456087e+02 4.045367e+02 2.876435e+02 1.568944e+03 1.520512e+03 4.630000e-02 5.500000e-02 # 
8.480000e+02 6.870000e+02 8.340908e+02 2.376390e+05 3.208718e-04 5.474163e+02 5.881238e+02 2.885279e+02 1.581827e+03 1.609835e+03 3.260000e-02 4.420000e-02 # 
1.045000e+03 6.870000e+02 8.340078e+02 2.754656e+05 2.442378e-04 5.492441e+02 7.757213e+02 2.892398e+02 1.594007e+03 1.715495e+03 2.180000e-02 3.430000e-02 # 
1.242000e+03 6.870000e+02 8.339076e+02 3.210227e+05 1.458696e-04 5.510120e+02 9.654457e+02 2.899508e+02 1.605375e+03 1.835028e+03 1.380000e-02 2.600000e-02 # 
1.439000e+03 6.870000e+02 8.337631e+02 3.742698e+05 1.220291e-04 5.527165e+02 1.156474e+03 2.906483e+02 1.616038e+03 1.966247e+03 8.420000e-03 1.930000e-02 # 
1.636000e+03 6.870000e+02 8.331502e+02 4.350474e+05 4.627487e-04 5.543723e+02 1.348306e+03 2.913835e+02 1.626182e+03 2.107101e+03 4.930000e-03 1.410000e-02 # 
1.833000e+03 6.870000e+02 8.326939e+02 5.035366e+05 1.560874e-04 5.559734e+02 1.540830e+03 2.919990e+02 1.635236e+03 2.256122e+03 2.780000e-03 1.020000e-02 # 
2.030000e+03 6.870000e+02 8.314901e+02 5.794552e+05 4.367409e-04 5.574690e+02 1.733761e+03 2.926221e+02 1.643409e+03 2.411770e+03 1.530000e-03 7.350000e-03 # 
2.227000e+03 6.870000e+02 8.298161e+02 6.629054e+05 4.315081e-04 5.588642e+02 1.927023e+03 2.932190e+02 1.650891e+03 2.572933e+03 8.130000e-04 5.240000e-03 # 
2.424000e+03 6.870000e+02 8.274022e+02 7.537805e+05 3.567783e-04 5.601702e+02 2.120571e+03 2.937608e+02 1.657774e+03 2.738670e+03 4.210000e-04 3.720000e-03 # 
2.621000e+03 6.870000e+02 8.242504e+02 8.520903e+05 1.646826e-04 5.613842e+02 2.314359e+03 2.942408e+02 1.664149e+03 2.908218e+03 2.120000e-04 2.620000e-03 # 
2.818000e+03 6.870000e+02 8.220057e+02 9.583220e+05 1.579576e-04 5.625283e+02 2.508441e+03 2.945541e+02 1.670329e+03 3.081061e+03 1.040000e-04 1.840000e-03 # 
3.015000e+03 6.870000e+02 8.137593e+02 1.070468e+06 1.099027e-04 5.634148e+02 2.702383e+03 2.951609e+02 1.675437e+03 3.256293e+03 4.990000e-05 1.290000e-03 # 
3.212000e+03 6.870000e+02 8.062519e+02 1.190497e+06 9.401092e-04 5.642253e+02 2.896594e+03 2.955754e+02 1.680480e+03 3.433916e+03 2.320000e-05 8.960000e-04 # 
3.409000e+03 6.870000e+02 8.017044e+02 1.319051e+06 2.699864e-04 5.650332e+02 3.091102e+03 2.957383e+02 1.685676e+03 3.613629e+03 1.040000e-05 6.220000e-04 # 
3.606000e+03 6.870000e+02 7.910741e+02 1.453526e+06 4.050370e-04 5.655429e+02 3.285514e+03 2.960945e+02 1.690075e+03 3.794800e+03 4.560000e-06 4.310000e-04 # 
3.803000e+03 6.870000e+02 7.716426e+02 1.593198e+06 6.978923e-04 5.655039e+02 3.479839e+03 2.966340e+02 1.693692e+03 3.977232e+03 1.920000e-06 2.980000e-04 # 
4.000000e+03 6.870000e+02 7.559004e+02 1.741635e+06 1.242952e-04 5.654216e+02 3.674437e+03 2.969090e+02 1.697591e+03 4.161055e+03 7.790000e-07 2.050000e-04 # 
6.000000e+01 7.440000e+02 8.940403e+02 1.914906e+05 5.549546e-04 5.876985e+02 -2.891847e+01 3.099714e+02 1.661988e+03 1.483973e+03 5.060000e-02 4.530000e-02 # 
2.570000e+02 7.440000e+02 8.944467e+02 1.980917e+05 3.971083e-04 5.888911e+02 6.333147e+01 3.108514e+02 1.665948e+03 1.504810e+03 4.680000e-02 4.260000e-02 # 
4.540000e+02 7.440000e+02 8.944232e+02 2.124838e+05 3.579109e-04 5.907822e+02 2.144725e+02 3.117968e+02 1.673784e+03 1.549434e+03 3.950000e-02 3.810000e-02 # 
6.510000e+02 7.440000e+02 8.941495e+02 2.346964e+05 2.673606e-04 5.926090e+02 3.874333e+02 3.126409e+02 1.685293e+03 1.615720e+03 3.070000e-02 3.210000e-02 # 
8.480000e+02 7.440000e+02 8.933378e+02 2.645647e+05 3.291139e-04 5.944338e+02 5.693542e+02 3.135307e+02 1.698499e+03 1.700396e+03 2.220000e-02 2.610000e-02 # 
1.045000e+03 7.440000e+02 8.928347e+02 3.023540e+05 1.703878e-04 5.962156e+02 7.558680e+02 3.142207e+02 1.711071e+03 1.801066e+03 1.510000e-02 2.060000e-02 # 
1.242000e+03 7.440000e+02 8.922691e+02 3.478695e+05 5.602489e-04 5.979892e+02 9.448667e+02 3.148717e+02 1.722891e+03 1.915406e+03 9.860000e-03 1.590000e-02 # 
1.439000e+03 7.440000e+02 8.910434e+02 4.008774e+05 1.125401e-04 5.997126e+02 1.135235e+03 3.156487e+02 1.733721e+03 2.041261e+03 6.150000e-03 1.200000e-02 # 
1.636000e+03 7.440000e+02 8.898415e+02 4.615905e+05 6.243708e-04 6.013877e+02 1.326662e+03 3.163410e+02 1.744254e+03 2.177145e+03 3.680000e-03 8.900000e-03 # 
1.833000e+03 7.440000e+02 8.885958e+02 5.299640e+05 4.707928e-04 6.030037e+02 1.518835e+03 3.169545e+02 1.753982e+03 2.321446e+03 2.130000e-03 6.540000e-03 # 
2.030000e+03 7.440000e+02 8.862939e+02 6.056662e+05 1.134050e-04 6.045060e+02 1.711389e+03 3.176706e+02 1.762594e+03 2.472633e+03 1.190000e-03 4.750000e-03 # 
2.227000e+03 7.440000e+02 8.840416e+02 6.890438e+05 1.002264e-04 6.059448e+02 1.904434e+03 3.182464e+02 1.770651e+03 2.629802e+03 6.460000e-04 3.430000e-03 # 
2.424000e+03 7.440000e+02 8.804117e+02 7.796343e+05 2.129343e-04 6.073007e+02 2.097725e+03 3.188514e+02 1.777925e+03 2.791805e+03 3.400000e-04 2.450000e-03 # 
2.621000e+03 7.440000e+02 8.763621e+02 8.777548e+05 6.008320e-04 6.085436e+02 2.291293e+03 3.193863e+02 1.784739e+03 2.957999e+03 1.740000e-04 1.750000e-03 # 
2.818000e+03 7.440000e+02 8.715058e+02 9.832826e+05 5.179310e-04 6.096736e+02 2.485083e+03 3.198639e+02 1.791106e+03 3.127703e+03 8.680000e-05 1.230000e-03 # 
3.015000e+03 7.440000e+02 8.674222e+02 1.096708e+06 4.916212e-04 6.107490e+02 2.679155e+03 3.201801e+02 1.797278e+03 3.300460e+03 4.200000e-05 8.680000e-04 # 
3.212000e+03 7.440000e+02 8.567895e+02 1.215767e+06 7.200516e-04 6.115257e+02 2.873047e+03 3.208263e+02 1.802366e+03 3.475431e+03 1.970000e-05 6.090000e-04 # 
3.409000e+03 7.440000e+02 8.477163e+02 1.342973e+06 7.220707e-05 6.122858e+02 3.067276e+03 3.212015e+02 1.807496e+03 3.652721e+03 8.980000e-06 4.250000e-04 # 
3.606000e+03 7.440000e+02 8.362842e+02 1.477149e+06 3.074268e-04 6.127974e+02 3.261565e+03 3.215996e+02 1.812272e+03 3.831841e+03 3.950000e-06 2.960000e-04 # 
3.803000e+03 7.440000e+02 8.235820e+02 1.618622e+06 5.808940e-04 6.131410e+02 3.455983e+03 3.219283e+02 1.816811e+03 4.012573e+03 1.680000e-06 2.050000e-04 # 
4.000000e+03 7.440000e+02 8.082745e+02 1.767000e+06 1.320668e-04 6.132142e+02 3.650479e+03 3.222380e+02 1.821030e+03 4.194668e+03 6.820000e-07 1.410000e-04 # 
6.000000e+01 8.010000e+02 9.537296e+02 2.205277e+05 5.019433e-04 6.347718e+02 -3.351915e+01 3.349947e+02 1.779438e+03 1.587181e+03 3.260000e-02 2.630000e-02 # 
2.570000e+02 8.010000e+02 9.542116e+02 2.271948e+05 3.833116e-04 6.358457e+02 5.395722e+01 3.358206e+02 1.783295e+03 1.606880e+03 3.030000e-02 2.480000e-02 # 
4.540000e+02 8.010000e+02 9.540342e+02 2.415563e+05 3.911389e-04 6.377633e+02 2.006630e+02 3.367848e+02 1.790637e+03 1.648834e+03 2.590000e-02 2.220000e-02 # 
6.510000e+02 8.010000e+02 9.534747e+02 2.637072e+05 2.551178e-04 6.395665e+02 3.708047e+02 3.376875e+02 1.801407e+03 1.711418e+03 2.050000e-02 1.900000e-02 # 
8.480000e+02 8.010000e+02 9.528321e+02 2.936941e+05 6.494639e-04 6.414052e+02 5.511712e+02 3.383915e+02 1.814847e+03 1.792197e+03 1.510000e-02 1.560000e-02 # 
1.045000e+03 8.010000e+02 9.516656e+02 3.313027e+05 5.034319e-04 6.432121e+02 7.364314e+02 3.391637e+02 1.827609e+03 1.888108e+03 1.050000e-02 1.250000e-02 # 
1.242000e+03 8.010000e+02 9.502202e+02 3.765911e+05 6.722672e-04 6.449729e+02 9.244756e+02 3.399326e+02 1.839561e+03 1.997433e+03 7.010000e-03 9.790000e-03 # 
1.439000e+03 8.010000e+02 9.483669e+02 4.294579e+05 1.484638e-04 6.467429e+02 1.114236e+03 3.406957e+02 1.850668e+03 2.118370e+03 4.470000e-03 7.500000e-03 # 
1.636000e+03 8.010000e+02 9.460777e+02 4.898915e+05 5.893197e-04 6.484270e+02 1.305091e+03 3.414828e+02 1.861120e+03 2.249361e+03 2.740000e-03 5.650000e-03 # 
1.833000e+03 8.010000e+02 9.447302e+02 5.583628e+05 8.820725e-04 6.500352e+02 1.497002e+03 3.419759e+02 1.871758e+03 2.389310e+03 1.610000e-03 4.190000e-03 # 
2.030000e+03 8.010000e+02 9.417587e+02 6.339280e+05 4.396432e-04 6.515786e+02 1.689243e+03 3.426974e+02 1.880922e+03 2.536203e+03 9.190000e-04 3.090000e-03 # 
2.227000e+03 8.010000e+02 9.381145e+02 7.169308e+05 1.120521e-04 6.530416e+02 1.881913e+03 3.433992e+02 1.889280e+03 2.689272e+03 5.080000e-04 2.250000e-03 # 
2.424000e+03 8.010000e+02 9.338572e+02 8.073805e+05 1.005097e-04 6.544554e+02 2.074984e+03 3.440115e+02 1.897025e+03 2.847608e+03 2.720000e-04 1.630000e-03 # 
2.621000e+03 8.010000e+02 9.300843e+02 9.056808e+05 2.353412e-04 6.557153e+02 2.268443e+03 3.444679e+02 1.904534e+03 3.010575e+03 1.410000e-04 1.160000e-03 # 
2.818000e+03 8.010000e+02 9.233911e+02 1.010641e+06 7.690856e-04 6.568731e+02 2.461915e+03 3.451191e+02 1.911062e+03 3.177063e+03 7.120000e-05 8.310000e-04 # 
3.015000e+03 8.010000e+02 9.170248e+02 1.123371e+06 4.573227e-04 6.579764e+02 2.655738e+03 3.455623e+02 1.917404e+03 3.346911e+03 3.490000e-05 5.880000e-04 # 
3.212000e+03 8.010000e+02 9.102587e+02 1.243645e+06 9.637989e-04 6.589338e+02 2.849717e+03 3.459718e+02 1.923427e+03 3.519553e+03 1.650000e-05 4.140000e-04 # 
3.409000e+03 8.010000e+02 9.023193e+02 1.371194e+06 3.336796e-04 6.597867e+02 3.043874e+03 3.463078e+02 1.929120e+03 3.694570e+03 7.590000e-06 2.900000e-04 # 
3.606000e+03 8.010000e+02 8.879118e+02 1.504293e+06 7.258742e-04 6.603145e+02 3.237895e+03 3.469018e+02 1.933887e+03 3.871396e+03 3.370000e-06 2.030000e-04 # 
3.803000e+03 8.010000e+02 8.744176e+02 1.645405e+06 8.474667e-04 6.606789e+02 3.432146e+03 3.473233e+02 1.938710e+03 4.050144e+03 1.440000e-06 1.410000e-04 # 
4.000000e+03 8.010000e+02 8.601525e+02 1.793945e+06 3.798204e-04 6.609193e+02 3.626572e+03 3.476228e+02 1.943331e+03 4.230465e+03 5.890000e-07 9.740000e-05 # 
6.000000e+01 8.580000e+02 1.013007e+03 2.515458e+05 5.275238e-04 6.818186e+02 -3.809051e+01 3.600371e+02 1.896489e+03 1.689965e+03 2.120000e-02 1.550000e-02 # 
2.570000e+02 8.580000e+02 1.013004e+03 2.580189e+05 6.671521e-04 6.828414e+02 4.478643e+01 3.610339e+02 1.899768e+03 1.708155e+03 1.980000e-02 1.470000e-02 # 
4.540000e+02 8.580000e+02 1.013078e+03 2.725296e+05 2.655080e-04 6.847338e+02 1.873194e+02 3.618672e+02 1.907007e+03 1.748096e+03 1.710000e-02 1.320000e-02 # 
6.510000e+02 8.580000e+02 1.012434e+03 2.946740e+05 3.404410e-04 6.865701e+02 3.546964e+02 3.627218e+02 1.917271e+03 1.807451e+03 1.370000e-02 1.140000e-02 # 
8.480000e+02 8.580000e+02 1.011262e+03 3.244876e+05 2.663761e-04 6.884221e+02 5.331341e+02 3.635348e+02 1.930021e+03 1.884212e+03 1.030000e-02 9.500000e-03 # 
1.045000e+03 8.580000e+02 1.009667e+03 3.619841e+05 1.877404e-04 6.902168e+02 7.171278e+02 3.643442e+02 1.943210e+03 1.975949e+03 7.340000e-03 7.710000e-03 # 
1.242000e+03 8.580000e+02 1.008022e+03 4.072661e+05 6.350276e-04 6.919844e+02 9.043686e+02 3.650326e+02 1.955576e+03 2.080938e+03 4.970000e-03 6.090000e-03 # 
1.439000e+03 8.580000e+02 1.005872e+03 4.601015e+05 4.907150e-04 6.937318e+02 1.093505e+03 3.657574e+02 1.967105e+03 2.197410e+03 3.230000e-03 4.720000e-03 # 
1.636000e+03 8.580000e+02 1.003043e+03 5.203991e+05 2.001514e-04 6.954488e+02 1.283851e+03 3.665432e+02 1.977830e+03 2.323862e+03 2.020000e-03 3.600000e-03 # 
1.833000e+03 8.580000e+02 1.000275e+03 5.884315e+05 1.527571e-04 6.971083e+02 1.475202e+03 3.671962e+02 1.988181e+03 2.459204e+03 1.210000e-03 2.710000e-03 # 
2.030000e+03 8.580000e+02 9.961154e+02 6.636277e+05 3.974255e-05 6.987039e+02 1.667029e+03 3.680081e+02 1.997886e+03 2.601825e+03 7.030000e-04 2.010000e-03 # 
2.227000e+03 8.580000e+02 9.932429e+02 7.470102e+05 4.509236e-04 7.001597e+02 1.859636e+03 3.684915e+02 2.007218e+03 2.751319e+03 3.940000e-04 1.480000e-03 # 
2.424000e+03 8.580000e+02 9.889195e+02 8.375090e+05 7.714027e-04 7.015754e+02 2.052493e+03 3.690859e+02 2.015549e+03 2.906098e+03 2.140000e-04 1.080000e-03 # 
2.621000e+03 8.580000e+02 9.831466e+02 9.351460e+05 1.063435e-04 7.028906e+02 2.245558e+03 3.697537e+02 2.023098e+03 3.065482e+03 1.130000e-04 7.790000e-04 # 
2.818000e+03 8.580000e+02 9.763426e+02 1.040048e+06 5.014207e-04 7.041416e+02 2.438932e+03 3.703320e+02 2.030154e+03 3.228929e+03 5.770000e-05 5.590000e-04 # 
3.015000e+03 8.580000e+02 9.702037e+02 1.152920e+06 6.306942e-04 7.052583e+02 2.632586e+03 3.707971e+02 2.037001e+03 3.395986e+03 2.850000e-05 3.980000e-04 # 
3.212000e+03 8.580000e+02 9.630483e+02 1.273074e+06 8.428281e-04 7.062676e+02 2.826453e+03 3.711913e+02 2.043477e+03 3.566046e+03 1.370000e-05 2.810000e-04 # 
3.409000e+03 8.580000e+02 9.517492e+02 1.399422e+06 7.949174e-04 7.071143e+02 3.020294e+03 3.717535e+02 2.049117e+03 3.738478e+03 6.340000e-06 1.980000e-04 # 
3.606000e+03 8.580000e+02 9.440881e+02 1.534747e+06 9.610796e-04 7.079038e+02 3.214515e+03 3.720011e+02 2.055074e+03 3.913440e+03 2.830000e-06 1.380000e-04 # 
3.803000e+03 8.580000e+02 9.267913e+02 1.674379e+06 6.553117e-04 7.082871e+02 3.408449e+03 3.726766e+02 2.059710e+03 4.089941e+03 1.220000e-06 9.660000e-05 # 
4.000000e+03 8.580000e+02 9.115482e+02 1.822439e+06 9.487135e-04 7.085669e+02 3.602710e+03 3.730706e+02 2.064553e+03 4.268356e+03 5.000000e-07 6.700000e-05 # 
6.000000e+01 9.150000e+02 1.071769e+03 2.844640e+05 5.505605e-04 7.288744e+02 -4.268957e+01 3.851411e+02 2.013045e+03 1.792218e+03 1.400000e-02 9.220000e-03 # 
2.570000e+02 9.150000e+02 1.071903e+03 2.910166e+05 5.009129e-04 7.298273e+02 3.626236e+01 3.860363e+02 2.016298e+03 1.809573e+03 1.310000e-02 8.810000e-03 # 
4.540000e+02 9.150000e+02 1.071944e+03 3.055489e+05 3.663396e-04 7.316904e+02 1.745851e+02 3.868755e+02 2.023206e+03 1.847471e+03 1.140000e-02 7.940000e-03 # 
6.510000e+02 9.150000e+02 1.071124e+03 3.276354e+05 6.000277e-04 7.335677e+02 3.390852e+02 3.877489e+02 2.032903e+03 1.903814e+03 9.270000e-03 6.930000e-03 # 
8.480000e+02 9.150000e+02 1.069499e+03 3.572778e+05 3.021458e-04 7.354094e+02 5.155115e+02 3.886865e+02 2.044972e+03 1.976880e+03 7.090000e-03 5.830000e-03 # 
1.045000e+03 9.150000e+02 1.067885e+03 3.948050e+05 6.360078e-04 7.372317e+02 6.983190e+02 3.893966e+02 2.058539e+03 2.064963e+03 5.110000e-03 4.770000e-03 # 
1.242000e+03 9.150000e+02 1.065359e+03 4.397493e+05 2.578350e-04 7.390478e+02 8.844708e+02 3.902428e+02 2.070828e+03 2.165536e+03 3.530000e-03 3.820000e-03 # 
1.439000e+03 9.150000e+02 1.062674e+03 4.924291e+05 2.596418e-04 7.407868e+02 1.072870e+03 3.910070e+02 2.082618e+03 2.277732e+03 2.330000e-03 2.990000e-03 # 
1.636000e+03 9.150000e+02 1.059992e+03 5.528634e+05 4.968996e-04 7.424822e+02 1.262819e+03 3.916464e+02 2.093928e+03 2.400181e+03 1.480000e-03 2.300000e-03 # 
1.833000e+03 9.150000e+02 1.056238e+03 6.205647e+05 2.390044e-04 7.441610e+02 1.453623e+03 3.924194e+02 2.104353e+03 2.531195e+03 9.040000e-04 1.750000e-03 # 
2.030000e+03 9.150000e+02 1.051806e+03 6.957075e+05 4.341901e-04 7.457589e+02 1.645120e+03 3.932101e+02 2.114372e+03 2.669867e+03 5.330000e-04 1.310000e-03 # 
2.227000e+03 9.150000e+02 1.047398e+03 7.785577e+05 3.893396e-04 7.472822e+02 1.837289e+03 3.938502e+02 2.123944e+03 2.815346e+03 3.040000e-04 9.740000e-04 # 
2.424000e+03 9.150000e+02 1.041851e+03 8.686342e+05 1.123685e-04 7.487499e+02 2.029828e+03 3.945260e+02 2.132566e+03 2.966462e+03 1.670000e-04 7.160000e-04 # 
2.621000e+03 9.150000e+02 1.037479e+03 9.668625e+05 8.003440e-04 7.500951e+02 2.222931e+03 3.949345e+02 2.141075e+03 3.122843e+03 8.930000e-05 5.200000e-04 # 
2.818000e+03 9.150000e+02 1.029112e+03 1.071203e+06 3.760171e-04 7.513472e+02 2.415929e+03 3.957209e+02 2.148252e+03 3.283031e+03 4.620000e-05 3.760000e-04 # 
3.015000e+03 9.150000e+02 1.022740e+03 1.183993e+06 7.938397e-04 7.525263e+02 2.609505e+03 3.961060e+02 2.155623e+03 3.447303e+03 2.310000e-05 2.690000e-04 # 
3.212000e+03 9.150000e+02 1.014318e+03 1.303671e+06 2.386956e-04 7.535733e+02 2.803099e+03 3.966462e+02 2.162252e+03 3.614613e+03 1.120000e-05 1.910000e-04 # 
3.409000e+03 9.150000e+02 1.004635e+03 1.430543e+06 4.323054e-04 7.545261e+02 2.996896e+03 3.971192e+02 2.168494e+03 3.784714e+03 5.210000e-06 1.350000e-04 # 
3.606000e+03 9.150000e+02 9.911764e+02 1.563707e+06 4.147304e-05 7.552158e+02 3.190695e+03 3.977228e+02 2.174116e+03 3.957131e+03 2.350000e-06 9.500000e-05 # 
3.803000e+03 9.150000e+02 9.825464e+02 1.706332e+06 7.003603e-04 7.559920e+02 3.384981e+03 3.978904e+02 2.180144e+03 4.131992e+03 1.010000e-06 6.610000e-05 # 
4.000000e+03 9.150000e+02 9.681625e+02 1.854538e+06 7.082577e-04 7.563970e+02 3.579110e+03 3.983292e+02 2.185350e+03 4.308490e+03 4.180000e-07 4.590000e-05 # 
6.000000e+01 9.720000e+02 1.129806e+03 3.191413e+05 9.249719e-04 7.759273e+02 -4.746795e+01 4.104336e+02 2.128926e+03 1.893760e+03 9.260000e-03 5.570000e-03 # 
2.570000e+02 9.720000e+02 1.130179e+03 3.258273e+05 7.045516e-04 7.768478e+02 2.798247e+01 4.111517e+02 2.132253e+03 1.910466e+03 8.710000e-03 5.330000e-03 # 
4.540000e+02 9.720000e+02 1.129897e+03 3.402214e+05 6.386859e-04 7.787256e+02 1.621148e+02 4.121007e+02 2.138616e+03 1.946273e+03 7.650000e-03 4.870000e-03 # 
6.510000e+02 9.720000e+02 1.128889e+03 3.622475e+05 2.534632e-04 7.805839e+02 3.236653e+02 4.130417e+02 2.147798e+03 1.999914e+03 6.290000e-03 4.250000e-03 # 
8.480000e+02 9.720000e+02 1.127076e+03 3.918177e+05 6.266566e-04 7.824341e+02 4.981447e+02 4.139909e+02 2.159386e+03 2.069745e+03 4.880000e-03 3.620000e-03 # 
1.045000e+03 9.720000e+02 1.125242e+03 4.292831e+05 2.597566e-04 7.842581e+02 6.796162e+02 4.146963e+02 2.172856e+03 2.154356e+03 3.570000e-03 2.980000e-03 # 
1.242000e+03 9.720000e+02 1.122633e+03 4.742287e+05 1.921133e-04 7.860646e+02 8.648567e+02 4.154845e+02 2.185672e+03 2.251291e+03 2.500000e-03 2.410000e-03 # 
1.439000e+03 9.720000e+02 1.119546e+03 5.267629e+05 1.403258e-04 7.878433e+02 1.052515e+03 4.162549e+02 2.197683e+03 2.359479e+03 1.670000e-03 1.910000e-03 # 
1.636000e+03 9.720000e+02 1.116501e+03 5.870925e+05 7.359472e-04 7.895690e+02 1.241916e+03 4.168732e+02 2.209271e+03 2.477928e+03 1.080000e-03 1.480000e-03 # 
1.833000e+03 9.720000e+02 1.112641e+03 6.548064e+05 5.184803e-04 7.912257e+02 1.432319e+03 4.175907e+02 2.220113e+03 2.605099e+03 6.690000e-04 1.140000e-03 # 
2.030000e+03 9.720000e+02 1.107329e+03 7.295986e+05 8.360466e-04 7.928685e+02 1.623345e+03 4.184842e+02 2.230040e+03 2.739757e+03 4.010000e-04 8.600000e-04 # 
2.227000e+03 9.720000e+02 1.102877e+03 8.124895e+05 2.184003e-04 7.944024e+02 1.815276e+03 4.190543e+02 2.240273e+03 2.881663e+03 2.310000e-04 6.420000e-04 # 
2.424000e+03 9.720000e+02 1.096868e+03 9.023987e+05 8.609937e-04 7.958962e+02 2.007514e+03 4.197727e+02 2.249324e+03 3.029245e+03 1.290000e-04 4.750000e-04 # 
2.621000e+03 9.720000e+02 1.090685e+03 9.999247e+05 7.200184e-04 7.973262e+02 2.200247e+03 4.203426e+02 2.257899e+03 3.182120e+03 6.990000e-05 3.480000e-04 # 
2.818000e+03 9.720000e+02 1.082800e+03 1.104441e+06 1.275383e-04 7.986168e+02 2.393130e+03 4.210477e+02 2.265670e+03 3.339347e+03 3.650000e-05 2.530000e-04 # 
3.015000e+03 9.720000e+02 1.074577e+03 1.216511e+06 2.030013e-04 7.997987e+02 2.586351e+03 4.216367e+02 2.273117e+03 3.500594e+03 1.850000e-05 1.820000e-04 # 
3.212000e+03 9.720000e+02 1.065975e+03 1.336088e+06 4.264335e-04 8.009389e+02 2.779874e+03 4.221018e+02 2.280203e+03 3.665295e+03 9.000000e-06 1.300000e-04 # 
3.409000e+03 9.720000e+02 1.058182e+03 1.463693e+06 8.519556e-04 8.019238e+02 2.973681e+03 4.224222e+02 2.287225e+03 3.833145e+03 4.230000e-06 9.200000e-05 # 
3.606000e+03 9.720000e+02 1.047073e+03 1.597640e+06 1.498297e-04 8.027836e+02 3.167473e+03 4.229011e+02 2.293455e+03 4.003383e+03 1.920000e-06 6.470000e-05 # 
3.803000e+03 9.720000e+02 1.034607e+03 1.738743e+06 9.953360e-04 8.034892e+02 3.361399e+03 4.233550e+02 2.299340e+03 4.175911e+03 8.320000e-07 4.520000e-05 # 
4.000000e+03 9.720000e+02 1.016135e+03 1.885259e+06 8.137518e-04 8.038232e+02 3.555194e+03 4.240654e+02 2.304367e+03 4.350228e+03 3.450000e-07 3.150000e-05 # 
6.000000e+01 1.029000e+03 1.188135e+03 3.560752e+05 3.845554e-04 8.229941e+02 -5.187302e+01 4.354236e+02 2.245019e+03 1.995502e+03 6.170000e-03 3.390000e-03 # 
2.570000e+02 1.029000e+03 1.187895e+03 3.624588e+05 3.783204e-04 8.238367e+02 1.985707e+01 4.364219e+02 2.247705e+03 2.010906e+03 5.830000e-03 3.270000e-03 # 
4.540000e+02 1.029000e+03 1.187600e+03 3.768608e+05 5.088419e-04 8.256998e+02 1.500831e+02 4.373477e+02 2.253805e+03 2.045061e+03 5.150000e-03 3.000000e-03 # 
6.510000e+02 1.029000e+03 1.186844e+03 3.990315e+05 3.930021e-04 8.275900e+02 3.089065e+02 4.381349e+02 2.262820e+03 2.096534e+03 4.270000e-03 2.610000e-03 # 
8.480000e+02 1.029000e+03 1.185126e+03 4.286651e+05 5.411215e-04 8.294282e+02 4.814561e+02 4.390296e+02 2.274085e+03 2.163537e+03 3.350000e-03 2.250000e-03 # 
1.045000e+03 1.029000e+03 1.182569e+03 4.657749e+05 4.171042e-04 8.312942e+02 6.613204e+02 4.399424e+02 2.286857e+03 2.244489e+03 2.490000e-03 1.870000e-03 # 
1.242000e+03 1.029000e+03 1.179989e+03 5.107670e+05 5.740910e-04 8.330877e+02 8.456208e+02 4.406604e+02 2.300211e+03 2.338109e+03 1.760000e-03 1.530000e-03 # 
1.439000e+03 1.029000e+03 1.176657e+03 5.632091e+05 5.936053e-04 8.348742e+02 1.032507e+03 4.414328e+02 2.312459e+03 2.442596e+03 1.200000e-03 1.220000e-03 # 
1.636000e+03 1.029000e+03 1.172392e+03 6.229976e+05 2.694177e-04 8.366288e+02 1.221049e+03 4.423120e+02 2.323857e+03 2.556871e+03 7.840000e-04 9.570000e-04 # 
1.833000e+03 1.029000e+03 1.168184e+03 6.905791e+05 1.320697e-04 8.383435e+02 1.411011e+03 4.429933e+02 2.334950e+03 2.680280e+03 4.930000e-04 7.390000e-04 # 
2.030000e+03 1.029000e+03 1.163901e+03 7.658685e+05 5.742895e-04 8.399878e+02 1.601959e+03 4.435678e+02 2.345718e+03 2.811690e+03 2.990000e-04 5.630000e-04 # 
2.227000e+03 1.029000e+03 1.157452e+03 8.478872e+05 9.266641e-04 8.415672e+02 1.793226e+03 4.444872e+02 2.355379e+03 2.949562e+03 1.750000e-04 4.250000e-04 # 
2.424000e+03 1.029000e+03 1.152177e+03 9.381435e+05 2.698848e-04 8.431001e+02 1.985400e+03 4.449906e+02 2.365420e+03 3.094000e+03 9.900000e-05 3.160000e-04 # 
2.621000e+03 1.029000e+03 1.145584e+03 1.035521e+06 2.016356e-04 8.445075e+02 2.177837e+03 4.456246e+02 2.374402e+03 3.243633e+03 5.410000e-05 2.330000e-04 # 
2.818000e+03 1.029000e+03 1.138054e+03 1.140178e+06 4.755681e-04 8.458360e+02 2.370582e+03 4.462639e+02 2.382729e+03 3.397906e+03 2.850000e-05 1.700000e-04 # 
3.015000e+03 1.029000e+03 1.129874e+03 1.252234e+06 8.662996e-04 8.470914e+02 2.563640e+03 4.468380e+02 2.390580e+03 3.556304e+03 1.460000e-05 1.230000e-04 # 
3.212000e+03 1.029000e+03 1.120064e+03 1.371260e+06 1.607925e-04 8.482763e+02 2.756859e+03 4.474614e+02 2.397770e+03 3.718188e+03 7.170000e-06 8.800000e-05 # 
3.409000e+03 1.029000e+03 1.108180e+03 1.497119e+06 2.362748e-04 8.492844e+02 2.950223e+03 4.481188e+02 2.404467e+03 3.883205e+03 3.400000e-06 6.260000e-05 # 
3.606000e+03 1.029000e+03 1.098301e+03 1.631522e+06 5.265306e-04 8.501964e+02 3.143977e+03 4.485057e+02 2.411289e+03 4.051269e+03 1.550000e-06 4.410000e-05 # 
3.803000e+03 1.029000e+03 1.086993e+03 1.773003e+06 2.494303e-04 8.510025e+02 3.337899e+03 4.488475e+02 2.417735e+03 4.221758e+03 6.740000e-07 3.090000e-05 # 
4.000000e+03 1.029000e+03 1.073039e+03 1.921072e+06 2.027475e-04 8.516281e+02 3.531834e+03 4.492884e+02 2.423599e+03 4.394288e+03 2.810000e-07 2.150000e-05 # 
6.000000e+01 1.086000e+03 1.245282e+03 3.944491e+05 5.974831e-04 8.700975e+02 -5.672162e+01 4.608252e+02 2.360041e+03 2.096118e+03 4.140000e-03 2.090000e-03 # 
2.570000e+02 1.086000e+03 1.245595e+03 4.011516e+05 3.790511e-04 8.708919e+02 1.222516e+01 4.615084e+02 2.363092e+03 2.111314e+03 3.920000e-03 2.010000e-03 # 
4.540000e+02 1.086000e+03 1.245182e+03 4.155090e+05 5.482510e-04 8.726875e+02 1.385842e+02 4.625012e+02 2.368862e+03 2.143878e+03 3.480000e-03 1.860000e-03 # 
6.510000e+02 1.086000e+03 1.243782e+03 4.373409e+05 4.537923e-04 8.746050e+02 2.942199e+02 4.635693e+02 2.377031e+03 2.192686e+03 2.920000e-03 1.650000e-03 # 
8.480000e+02 1.086000e+03 1.241955e+03 4.669147e+05 2.473265e-04 8.765026e+02 4.647789e+02 4.644352e+02 2.387839e+03 2.256953e+03 2.310000e-03 1.420000e-03 # 
1.045000e+03 1.086000e+03 1.239559e+03 5.041250e+05 4.548777e-04 8.783437e+02 6.433115e+02 4.652466e+02 2.400584e+03 2.335091e+03 1.740000e-03 1.190000e-03 # 
1.242000e+03 1.086000e+03 1.236116e+03 5.486643e+05 6.718970e-04 8.802081e+02 8.263446e+02 4.661780e+02 2.413605e+03 2.425080e+03 1.250000e-03 9.740000e-04 # 
1.439000e+03 1.086000e+03 1.232876e+03 6.011807e+05 1.970790e-04 8.819975e+02 1.012551e+03 4.668320e+02 2.426340e+03 2.526331e+03 8.570000e-04 7.840000e-04 # 
1.636000e+03 1.086000e+03 1.228644e+03 6.610120e+05 1.379565e-04 8.837154e+02 1.200531e+03 4.676456e+02 2.438181e+03 2.637213e+03 5.670000e-04 6.190000e-04 # 
1.833000e+03 1.086000e+03 1.224014e+03 7.284076e+05 1.399199e-04 8.854574e+02 1.389960e+03 4.683592e+02 2.449450e+03 2.756990e+03 3.610000e-04 4.810000e-04 # 
2.030000e+03 1.086000e+03 1.219373e+03 8.035631e+05 8.147237e-04 8.871170e+02 1.580496e+03 4.689379e+02 2.460456e+03 2.884870e+03 2.220000e-04 3.690000e-04 # 
2.227000e+03 1.086000e+03 1.212511e+03 8.853724e+05 6.178368e-04 8.887251e+02 1.771392e+03 4.698885e+02 2.470316e+03 3.019255e+03 1.310000e-04 2.800000e-04 # 
2.424000e+03 1.086000e+03 1.207408e+03 9.757622e+05 6.628671e-04 8.902379e+02 1.963369e+03 4.702995e+02 2.480773e+03 3.160548e+03 7.500000e-05 2.100000e-04 # 
2.621000e+03 1.086000e+03 1.198432e+03 1.072001e+06 8.941620e-05 8.917561e+02 2.155235e+03 4.712747e+02 2.489572e+03 3.306540e+03 4.150000e-05 1.560000e-04 # 
2.818000e+03 1.086000e+03 1.190407e+03 1.176430e+06 4.305989e-04 8.931118e+02 2.347760e+03 4.719237e+02 2.498291e+03 3.457830e+03 2.210000e-05 1.140000e-04 # 
3.015000e+03 1.086000e+03 1.181715e+03 1.288232e+06 1.276437e-04 8.944218e+02 2.540638e+03 4.724959e+02 2.506489e+03 3.613402e+03 1.140000e-05 8.280000e-05 # 
3.212000e+03 1.086000e+03 1.172334e+03 1.407414e+06 5.198932e-04 8.956367e+02 2.733791e+03 4.730198e+02 2.514253e+03 3.772765e+03 5.640000e-06 5.960000e-05 # 
3.409000e+03 1.086000e+03 1.162614e+03 1.534162e+06 7.248495e-04 8.966780e+02 2.927160e+03 4.735133e+02 2.521721e+03 3.935530e+03 2.690000e-06 4.240000e-05 # 
3.606000e+03 1.086000e+03 1.150404e+03 1.667473e+06 9.704260e-04 8.976402e+02 3.120667e+03 4.740360e+02 2.528572e+03 4.101103e+03 1.230000e-06 3.000000e-05 # 
3.803000e+03 1.086000e+03 1.138149e+03 1.808463e+06 1.306506e-04 8.984668e+02 3.314330e+03 4.745290e+02 2.535130e+03 4.269322e+03 5.400000e-07 2.100000e-05 # 
4.000000e+03 1.086000e+03 1.121957e+03 1.955436e+06 9.092474e-04 8.990778e+02 3.508044e+03 4.751032e+02 2.541073e+03 4.439714e+03 2.260000e-07 1.460000e-05 # 
6.000000e+01 1.143000e+03 1.302347e+03 4.348377e+05 6.307112e-04 9.171981e+02 -6.144694e+01 4.861370e+02 2.474955e+03 2.196607e+03 2.790000e-03 1.300000e-03 # 
2.570000e+02 1.143000e+03 1.302607e+03 4.415278e+05 3.981176e-04 9.179553e+02 4.625601e+00 4.867968e+02 2.477860e+03 2.211122e+03 2.650000e-03 1.250000e-03 # 
4.540000e+02 1.143000e+03 1.302137e+03 4.558711e+05 4.898708e-04 9.196569e+02 1.272915e+02 4.878359e+02 2.483377e+03 2.242292e+03 2.360000e-03 1.160000e-03 # 
6.510000e+02 1.143000e+03 1.300987e+03 4.778472e+05 4.997146e-04 9.216331e+02 2.802017e+02 4.887644e+02 2.491430e+03 2.289314e+03 1.990000e-03 1.040000e-03 # 
8.480000e+02 1.143000e+03 1.298813e+03 5.072165e+05 4.296510e-04 9.235462e+02 4.485714e+02 4.897553e+02 2.501594e+03 2.350844e+03 1.590000e-03 8.920000e-04 # 
1.045000e+03 1.143000e+03 1.296521e+03 5.444993e+05 5.241863e-04 9.253775e+02 6.256901e+02 4.905051e+02 2.514159e+03 2.426288e+03 1.210000e-03 7.530000e-04 # 
1.242000e+03 1.143000e+03 1.292897e+03 5.889327e+05 1.877317e-04 9.272294e+02 8.075906e+02 4.914775e+02 2.527057e+03 2.513238e+03 8.790000e-04 6.210000e-04 # 
1.439000e+03 1.143000e+03 1.289059e+03 6.411328e+05 2.032372e-04 9.290404e+02 9.928225e+02 4.922739e+02 2.539915e+03 2.611055e+03 6.110000e-04 5.040000e-04 # 
1.636000e+03 1.143000e+03 1.284331e+03 7.006702e+05 7.807472e-04 9.308702e+02 1.180120e+03 4.931167e+02 2.551796e+03 2.718412e+03 4.090000e-04 4.010000e-04 # 
1.833000e+03 1.143000e+03 1.279738e+03 7.681165e+05 2.848689e-04 9.325778e+02 1.369085e+03 4.937698e+02 2.563489e+03 2.834952e+03 2.630000e-04 3.140000e-04 # 
2.030000e+03 1.143000e+03 1.274192e+03 8.428361e+05 2.597631e-04 9.342365e+02 1.559027e+03 4.945168e+02 2.574461e+03 2.959252e+03 1.630000e-04 2.420000e-04 # 
2.227000e+03 1.143000e+03 1.268249e+03 9.250865e+05 1.325299e-04 9.358845e+02 1.749856e+03 4.951721e+02 2.585031e+03 3.090682e+03 9.780000e-05 1.850000e-04 # 
2.424000e+03 1.143000e+03 1.261620e+03 1.014722e+06 1.853398e-04 9.374782e+02 1.941296e+03 4.958273e+02 2.595129e+03 3.228401e+03 5.650000e-05 1.390000e-04 # 
2.621000e+03 1.143000e+03 1.254106e+03 1.111656e+06 4.578209e-04 9.389552e+02 2.133168e+03 4.965283e+02 2.604931e+03 3.371714e+03 3.150000e-05 1.040000e-04 # 
2.818000e+03 1.143000e+03 1.246234e+03 1.216109e+06 2.554264e-04 9.403957e+02 2.325531e+03 4.971144e+02 2.614122e+03 3.520076e+03 1.690000e-05 7.620000e-05 # 
3.015000e+03 1.143000e+03 1.235311e+03 1.326808e+06 9.800068e-04 9.417067e+02 2.517885e+03 4.980323e+02 2.622148e+03 3.672503e+03 8.790000e-06 5.570000e-05 # 
3.212000e+03 1.143000e+03 1.225428e+03 1.445706e+06 6.930281e-05 9.429643e+02 2.710826e+03 4.986015e+02 2.630197e+03 3.829191e+03 4.390000e-06 4.020000e-05 # 
3.409000e+03 1.143000e+03 1.216750e+03 1.572903e+06 9.078684e-04 9.440636e+02 2.904201e+03 4.989294e+02 2.638309e+03 3.989653e+03 2.100000e-06 2.860000e-05 # 
3.606000e+03 1.143000e+03 1.202738e+03 1.705247e+06 7.157550e-04 9.450931e+02 3.097363e+03 4.996748e+02 2.645061e+03 4.152654e+03 9.700000e-07 2.030000e-05 # 
3.803000e+03 1.143000e+03 1.188898e+03 1.845405e+06 5.363781e-04 9.459576e+02 3.290828e+03 5.002577e+02 2.651756e+03 4.318591e+03 4.270000e-07 1.430000e-05 # 
4.000000e+03 1.143000e+03 1.177081e+03 1.994200e+06 7.349092e-04 9.467372e+02 3.484676e+03 5.005597e+02 2.658606e+03 4.487231e+03 1.780000e-07 9.900000e-06 # 
6.000000e+01 1.200000e+03 1.358475e+03 4.766896e+05 2.477540e-04 9.643595e+02 -6.650918e+01 5.117603e+02 2.589015e+03 2.296190e+03 1.890000e-03 8.120000e-04 # 
2.570000e+02 1.200000e+03 1.358634e+03 4.833287e+05 8.287826e-04 9.650863e+02 -3.098647e+00 5.124032e+02 2.591745e+03 2.310042e+03 1.800000e-03 7.850000e-04 # 
4.540000e+02 1.200000e+03 1.358485e+03 4.978898e+05 7.537723e-04 9.666981e+02 1.162390e+02 5.132939e+02 2.597348e+03 2.340264e+03 1.610000e-03 7.290000e-04 # 
6.510000e+02 1.200000e+03 1.357190e+03 5.197907e+05 3.510556e-04 9.686973e+02 2.662256e+02 5.142920e+02 2.605012e+03 2.385372e+03 1.370000e-03 6.550000e-04 # 
8.480000e+02 1.200000e+03 1.355310e+03 5.493345e+05 6.052179e-04 9.706092e+02 4.326750e+02 5.151319e+02 2.615057e+03 2.444858e+03 1.100000e-03 5.620000e-04 # 
1.045000e+03 1.200000e+03 1.352591e+03 5.863566e+05 3.908833e-04 9.724829e+02 6.081504e+02 5.160069e+02 2.627001e+03 2.517400e+03 8.440000e-04 4.810000e-04 # 
1.242000e+03 1.200000e+03 1.349180e+03 6.309010e+05 3.086633e-04 9.743403e+02 7.890553e+02 5.168537e+02 2.640050e+03 2.601731e+03 6.190000e-04 3.980000e-04 # 
1.439000e+03 1.200000e+03 1.345219e+03 6.830255e+05 2.623928e-04 9.761561e+02 9.734297e+02 5.176481e+02 2.653138e+03 2.696588e+03 4.340000e-04 3.250000e-04 # 
1.636000e+03 1.200000e+03 1.340618e+03 7.426388e+05 2.091163e-04 9.779469e+02 1.160108e+03 5.184306e+02 2.665428e+03 2.800955e+03 2.930000e-04 2.600000e-04 # 
1.833000e+03 1.200000e+03 1.334889e+03 8.094426e+05 6.055687e-04 9.797099e+02 1.348261e+03 5.193494e+02 2.676868e+03 2.913840e+03 1.910000e-04 2.050000e-04 # 
2.030000e+03 1.200000e+03 1.329574e+03 8.842880e+05 1.409086e-04 9.813832e+02 1.537888e+03 5.199630e+02 2.688284e+03 3.035101e+03 1.200000e-04 1.590000e-04 # 
2.227000e+03 1.200000e+03 1.322736e+03 9.660408e+05 9.824606e-04 9.830917e+02 1.728201e+03 5.207651e+02 2.698774e+03 3.163106e+03 7.240000e-05 1.220000e-04 # 
2.424000e+03 1.200000e+03 1.316200e+03 1.055753e+06 1.202153e-04 9.846284e+02 1.919377e+03 5.213689e+02 2.709303e+03 3.297881e+03 4.220000e-05 9.220000e-05 # 
2.621000e+03 1.200000e+03 1.308778e+03 1.152684e+06 4.575459e-04 9.862042e+02 2.111082e+03 5.219657e+02 2.719248e+03 3.438231e+03 2.370000e-05 6.900000e-05 # 
2.818000e+03 1.200000e+03 1.299510e+03 1.256403e+06 7.279400e-04 9.876597e+02 2.302987e+03 5.227858e+02 2.728602e+03 3.583461e+03 1.290000e-05 5.100000e-05 # 
3.015000e+03 1.200000e+03 1.292033e+03 1.368769e+06 9.147973e-04 9.890132e+02 2.495693e+03 5.231247e+02 2.738038e+03 3.733802e+03 6.710000e-06 3.720000e-05 # 
3.212000e+03 1.200000e+03 1.281258e+03 1.487155e+06 3.498867e-04 9.902881e+02 2.688290e+03 5.238641e+02 2.746187e+03 3.887705e+03 3.370000e-06 2.700000e-05 # 
3.409000e+03 1.200000e+03 1.270375e+03 1.613199e+06 1.474634e-04 9.914749e+02 2.881270e+03 5.244436e+02 2.754110e+03 4.045380e+03 1.630000e-06 1.930000e-05 # 
3.606000e+03 1.200000e+03 1.258409e+03 1.746414e+06 9.032633e-04 9.925509e+02 3.074454e+03 5.250127e+02 2.761599e+03 4.206273e+03 7.530000e-07 1.370000e-05 # 
3.803000e+03 1.200000e+03 1.242632e+03 1.885472e+06 5.400921e-04 9.934712e+02 3.267590e+03 5.258104e+02 2.768203e+03 4.369780e+03 3.320000e-07 9.620000e-06 # 
4.000000e+03 1.200000e+03 1.227800e+03 2.032714e+06 8.704171e-05 9.942731e+02 3.461118e+03 5.263407e+02 2.774893e+03 4.536116e+03 1.390000e-07 6.690000e-06 # 


# mt=1.735000e+02 tanb=1.000000e+01 deltamt(twoloop)
#     m0     m12   mu    m3sq   fracDiff   
6.000000e+01 6.000000e+01 7.155188e+01 -5.259430e-01
2.570000e+02 6.000000e+01 9.145792e+01 -3.154378e-01
4.540000e+02 6.000000e+01 1.209882e+02 -1.041721e-01
6.510000e+02 6.000000e+01 1.443802e+02 6.162870e-02
8.480000e+02 6.000000e+01 1.575781e+02 1.897814e-01
1.045000e+03 6.000000e+01 1.592237e+02 2.904793e-01
1.242000e+03 6.000000e+01 1.465990e+02 3.717262e-01
1.439000e+03 6.000000e+01 1.156867e+02 4.389135e-01
1.636000e+03 6.000000e+01 2.645142e+01 4.980059e-01
1.833000e+03 6.000000e+01 -1.707718e+02 5.375915e-01
2.030000e+03 6.000000e+01 -2.607443e+02 5.744093e-01
2.227000e+03 6.000000e+01 -3.398000e+02 6.070016e-01
2.424000e+03 6.000000e+01 -4.175418e+02 6.360028e-01
2.621000e+03 6.000000e+01 -4.931749e+02 6.618705e-01
2.818000e+03 6.000000e+01 -5.684147e+02 6.850906e-01
3.015000e+03 6.000000e+01 -6.429196e+02 7.060642e-01
3.212000e+03 6.000000e+01 -7.183718e+02 7.251614e-01
3.409000e+03 6.000000e+01 -7.945230e+02 7.426499e-01
3.606000e+03 6.000000e+01 -8.706023e+02 7.586773e-01
3.803000e+03 6.000000e+01 -9.471099e+02 7.734819e-01
4.000000e+03 6.000000e+01 -1.024870e+03 7.872254e-01
6.000000e+01 1.170000e+02 1.626724e+02 -6.902972e-01
2.570000e+02 1.170000e+02 1.691612e+02 -5.412890e-01
4.540000e+02 1.170000e+02 1.834114e+02 -3.491006e-01
6.510000e+02 1.170000e+02 1.999848e+02 -1.794814e-01
8.480000e+02 1.170000e+02 2.144880e+02 -3.976223e-02
1.045000e+03 1.170000e+02 2.237967e+02 7.445331e-02
1.242000e+03 1.170000e+02 2.249776e+02 1.688439e-01
1.439000e+03 1.170000e+02 2.187304e+02 2.473935e-01
1.636000e+03 1.170000e+02 2.025711e+02 3.138764e-01
1.833000e+03 1.170000e+02 1.755656e+02 3.707869e-01
2.030000e+03 1.170000e+02 1.370012e+02 4.198638e-01
2.227000e+03 1.170000e+02 8.867030e+01 4.620471e-01
2.424000e+03 1.170000e+02 -2.426395e+02 4.985008e-01
2.621000e+03 1.170000e+02 -3.443624e+02 5.301399e-01
2.818000e+03 1.170000e+02 -4.303477e+02 5.586450e-01
3.015000e+03 1.170000e+02 -5.113951e+02 5.844135e-01
3.212000e+03 1.170000e+02 -5.895338e+02 6.078192e-01
3.409000e+03 1.170000e+02 -6.667784e+02 6.291938e-01
3.606000e+03 1.170000e+02 -7.432445e+02 6.487937e-01
3.803000e+03 1.170000e+02 -8.194410e+02 6.668379e-01
4.000000e+03 1.170000e+02 -8.949410e+02 6.834926e-01
6.000000e+01 1.740000e+02 2.396215e+02 -7.341567e-01
2.570000e+02 1.740000e+02 2.424524e+02 -6.395093e-01
4.540000e+02 1.740000e+02 2.489791e+02 -4.902044e-01
6.510000e+02 1.740000e+02 2.583525e+02 -3.388916e-01
8.480000e+02 1.740000e+02 2.680014e+02 -2.033507e-01
1.045000e+03 1.740000e+02 2.753696e+02 -8.649852e-02
1.242000e+03 1.740000e+02 2.793632e+02 1.302873e-02
1.439000e+03 1.740000e+02 2.767529e+02 9.840358e-02
1.636000e+03 1.740000e+02 2.683909e+02 1.716696e-01
1.833000e+03 1.740000e+02 2.525947e+02 2.352005e-01
2.030000e+03 1.740000e+02 2.277341e+02 2.907534e-01
2.227000e+03 1.740000e+02 1.916993e+02 3.397759e-01
2.424000e+03 1.740000e+02 1.414907e+02 3.833042e-01
2.621000e+03 1.740000e+02 7.769478e+01 4.216666e-01
2.818000e+03 1.740000e+02 -2.808635e+02 4.540442e-01
3.015000e+03 1.740000e+02 -3.856437e+02 4.836091e-01
3.212000e+03 1.740000e+02 -4.742081e+02 5.106216e-01
3.409000e+03 1.740000e+02 -5.567657e+02 5.353335e-01
3.606000e+03 1.740000e+02 -6.363769e+02 5.580397e-01
3.803000e+03 1.740000e+02 -7.155255e+02 5.789833e-01
4.000000e+03 1.740000e+02 -7.913361e+02 5.982976e-01
6.000000e+01 2.310000e+02 3.116878e+02 -7.520600e-01
2.570000e+02 2.310000e+02 3.131572e+02 -6.883251e-01
4.540000e+02 2.310000e+02 3.159600e+02 -5.752772e-01
6.510000e+02 2.310000e+02 3.202504e+02 -4.473511e-01
8.480000e+02 2.310000e+02 3.255231e+02 -3.237047e-01
1.045000e+03 2.310000e+02 3.301787e+02 -2.113735e-01
1.242000e+03 2.310000e+02 3.321932e+02 -1.116897e-01
1.439000e+03 2.310000e+02 3.306272e+02 -2.411893e-02
1.636000e+03 2.310000e+02 3.247364e+02 5.266010e-02
1.833000e+03 2.310000e+02 3.131283e+02 1.202279e-01
2.030000e+03 2.310000e+02 2.950753e+02 1.799640e-01
2.227000e+03 2.310000e+02 2.692743e+02 2.330891e-01
2.424000e+03 2.310000e+02 2.339194e+02 2.805918e-01
2.621000e+03 2.310000e+02 1.856195e+02 3.233939e-01
2.818000e+03 2.310000e+02 1.223274e+02 3.619222e-01
3.015000e+03 2.310000e+02 -2.126183e+02 3.954576e-01
3.212000e+03 2.310000e+02 -3.528821e+02 4.250990e-01
3.409000e+03 2.310000e+02 -4.523869e+02 4.525786e-01
3.606000e+03 2.310000e+02 -5.399172e+02 4.778947e-01
3.803000e+03 2.310000e+02 -6.221152e+02 5.012912e-01
4.000000e+03 2.310000e+02 -7.022049e+02 5.229629e-01
6.000000e+01 2.880000e+02 3.808599e+02 -7.618746e-01
2.570000e+02 2.880000e+02 3.815053e+02 -7.160684e-01
4.540000e+02 2.880000e+02 3.823753e+02 -6.290883e-01
6.510000e+02 2.880000e+02 3.837970e+02 -5.228620e-01
8.480000e+02 2.880000e+02 3.856699e+02 -4.133066e-01
1.045000e+03 2.880000e+02 3.874512e+02 -3.088801e-01
1.242000e+03 2.880000e+02 3.876686e+02 -2.128235e-01
1.439000e+03 2.880000e+02 3.857502e+02 -1.261600e-01
1.636000e+03 2.880000e+02 3.810381e+02 -4.860524e-02
1.833000e+03 2.880000e+02 3.696270e+02 2.123157e-02
2.030000e+03 2.880000e+02 3.551245e+02 8.342164e-02
2.227000e+03 2.880000e+02 3.335553e+02 1.393631e-01
2.424000e+03 2.880000e+02 3.057965e+02 1.897111e-01
2.621000e+03 2.880000e+02 2.687398e+02 2.352975e-01
2.818000e+03 2.880000e+02 2.201628e+02 2.767595e-01
3.015000e+03 2.880000e+02 1.554919e+02 3.146065e-01
3.212000e+03 2.880000e+02 1.097140e+02 3.476285e-01
3.409000e+03 2.880000e+02 -3.275619e+02 3.778247e-01
3.606000e+03 2.880000e+02 -4.387971e+02 4.052585e-01
3.803000e+03 2.880000e+02 -5.326558e+02 4.307398e-01
4.000000e+03 2.880000e+02 -6.185154e+02 4.544131e-01
6.000000e+01 3.450000e+02 4.478663e+02 -7.682180e-01
2.570000e+02 3.450000e+02 4.481757e+02 -7.336079e-01
4.540000e+02 3.450000e+02 4.477716e+02 -6.649970e-01
6.510000e+02 3.450000e+02 4.476545e+02 -5.767683e-01
8.480000e+02 3.450000e+02 4.472326e+02 -4.809651e-01
1.045000e+03 3.450000e+02 4.463259e+02 -3.856091e-01
1.242000e+03 3.450000e+02 4.445907e+02 -2.950769e-01
1.439000e+03 3.450000e+02 4.411195e+02 -2.111766e-01
1.636000e+03 3.450000e+02 4.346534e+02 -1.343188e-01
1.833000e+03 3.450000e+02 4.256944e+02 -6.459879e-02
2.030000e+03 3.450000e+02 4.118808e+02 -1.235501e-03
2.227000e+03 3.450000e+02 3.939221e+02 5.620852e-02
2.424000e+03 3.450000e+02 3.697040e+02 1.084466e-01
2.621000e+03 3.450000e+02 3.392900e+02 1.560400e-01
2.818000e+03 3.450000e+02 2.992011e+02 1.995894e-01
3.015000e+03 3.450000e+02 2.473301e+02 2.395721e-01
3.212000e+03 3.450000e+02 1.825406e+02 2.762807e-01
3.409000e+03 3.450000e+02 1.120243e+02 3.108314e-01
3.606000e+03 3.450000e+02 -3.091982e+02 3.387697e-01
3.803000e+03 3.450000e+02 -4.332603e+02 3.658496e-01
4.000000e+03 3.450000e+02 -5.319281e+02 3.911833e-01
6.000000e+01 4.020000e+02 5.132003e+02 -7.727200e-01
2.570000e+02 4.020000e+02 5.132110e+02 -7.455373e-01
4.540000e+02 4.020000e+02 5.123989e+02 -6.902029e-01
6.510000e+02 4.020000e+02 5.108397e+02 -6.161531e-01
8.480000e+02 4.020000e+02 5.089589e+02 -5.326977e-01
1.045000e+03 4.020000e+02 5.065297e+02 -4.467259e-01
1.242000e+03 4.020000e+02 5.031154e+02 -3.625730e-01
1.439000e+03 4.020000e+02 4.976121e+02 -2.824726e-01
1.636000e+03 4.020000e+02 4.919656e+02 -2.082281e-01
1.833000e+03 4.020000e+02 4.826393e+02 -1.393586e-01
2.030000e+03 4.020000e+02 4.711283e+02 -7.623022e-02
2.227000e+03 4.020000e+02 4.524283e+02 -1.781492e-02
2.424000e+03 4.020000e+02 4.309646e+02 3.544769e-02
2.621000e+03 4.020000e+02 4.037033e+02 8.437224e-02
2.818000e+03 4.020000e+02 3.696074e+02 1.293657e-01
3.015000e+03 4.020000e+02 3.273743e+02 1.707932e-01
3.212000e+03 4.020000e+02 2.743000e+02 2.091407e-01
3.409000e+03 4.020000e+02 2.056608e+02 2.446531e-01
3.606000e+03 4.020000e+02 1.257849e+02 2.771225e-01
3.803000e+03 4.020000e+02 -2.964592e+02 3.059607e-01
4.000000e+03 4.020000e+02 -4.368076e+02 3.325392e-01
6.000000e+01 4.590000e+02 5.771983e+02 -7.761040e-01
2.570000e+02 4.590000e+02 5.770418e+02 -7.541238e-01
4.540000e+02 4.590000e+02 5.757125e+02 -7.085043e-01
6.510000e+02 4.590000e+02 5.736338e+02 -6.458234e-01
8.480000e+02 4.590000e+02 5.705740e+02 -5.729357e-01
1.045000e+03 4.590000e+02 5.669308e+02 -4.957044e-01
1.242000e+03 4.590000e+02 5.623803e+02 -4.181919e-01
1.439000e+03 4.590000e+02 5.560647e+02 -3.428298e-01
1.636000e+03 4.590000e+02 5.479274e+02 -2.711919e-01
1.833000e+03 4.590000e+02 5.395268e+02 -2.044158e-01
2.030000e+03 4.590000e+02 5.262525e+02 -1.418085e-01
2.227000e+03 4.590000e+02 5.096782e+02 -8.377164e-02
2.424000e+03 4.590000e+02 4.901948e+02 -3.022838e-02
2.621000e+03 4.590000e+02 4.651109e+02 1.940745e-02
2.818000e+03 4.590000e+02 4.341883e+02 6.537284e-02
3.015000e+03 4.590000e+02 3.981772e+02 1.078002e-01
3.212000e+03 4.590000e+02 3.529851e+02 1.472743e-01
3.409000e+03 4.590000e+02 2.965646e+02 1.840134e-01
3.606000e+03 4.590000e+02 2.249974e+02 2.182495e-01
3.803000e+03 4.590000e+02 9.807979e+01 2.514636e-01
4.000000e+03 4.590000e+02 -2.898829e+02 2.780357e-01
6.000000e+01 5.160000e+02 6.399551e+02 -7.787475e-01
2.570000e+02 5.160000e+02 6.396732e+02 -7.605638e-01
4.540000e+02 5.160000e+02 6.383729e+02 -7.223012e-01
6.510000e+02 5.160000e+02 6.355580e+02 -6.685902e-01
8.480000e+02 5.160000e+02 6.318549e+02 -6.047203e-01
1.045000e+03 5.160000e+02 6.273510e+02 -5.354125e-01
1.242000e+03 5.160000e+02 6.218129e+02 -4.643060e-01
1.439000e+03 5.160000e+02 6.144516e+02 -3.937909e-01
1.636000e+03 5.160000e+02 6.060169e+02 -3.257623e-01
1.833000e+03 5.160000e+02 5.962233e+02 -2.611326e-01
2.030000e+03 5.160000e+02 5.843183e+02 -2.002225e-01
2.227000e+03 5.160000e+02 5.673554e+02 -1.427964e-01
2.424000e+03 5.160000e+02 5.514345e+02 -8.983347e-02
2.621000e+03 5.160000e+02 5.252371e+02 -3.963176e-02
2.818000e+03 5.160000e+02 4.979127e+02 6.675852e-03
3.015000e+03 5.160000e+02 4.645662e+02 4.985970e-02
3.212000e+03 5.160000e+02 4.244842e+02 9.013732e-02
3.409000e+03 5.160000e+02 3.759141e+02 1.277322e-01
3.606000e+03 5.160000e+02 3.164064e+02 1.629434e-01
3.803000e+03 5.160000e+02 2.401957e+02 1.959542e-01
4.000000e+03 5.160000e+02 8.916815e+01 2.279642e-01
6.000000e+01 5.730000e+02 7.018547e+02 -7.808749e-01
2.570000e+02 5.730000e+02 7.017491e+02 -7.655424e-01
4.540000e+02 5.730000e+02 6.997751e+02 -7.329386e-01
6.510000e+02 5.730000e+02 6.967452e+02 -6.864722e-01
8.480000e+02 5.730000e+02 6.929363e+02 -6.302496e-01
1.045000e+03 5.730000e+02 6.873270e+02 -5.678679e-01
1.242000e+03 5.730000e+02 6.812638e+02 -5.028226e-01
1.439000e+03 5.730000e+02 6.734938e+02 -4.372271e-01
1.636000e+03 5.730000e+02 6.649782e+02 -3.730251e-01
1.833000e+03 5.730000e+02 6.539281e+02 -3.108970e-01
2.030000e+03 5.730000e+02 6.412056e+02 -2.517439e-01
2.227000e+03 5.730000e+02 6.265582e+02 -1.958660e-01
2.424000e+03 5.730000e+02 6.068355e+02 -1.429145e-01
2.621000e+03 5.730000e+02 5.884357e+02 -9.382439e-02
2.818000e+03 5.730000e+02 5.592753e+02 -4.699175e-02
3.015000e+03 5.730000e+02 5.284689e+02 -3.489927e-03
3.212000e+03 5.730000e+02 4.922057e+02 3.726712e-02
3.409000e+03 5.730000e+02 4.483587e+02 7.552315e-02
3.606000e+03 5.730000e+02 3.967819e+02 1.113844e-01
3.803000e+03 5.730000e+02 3.335341e+02 1.451105e-01
4.000000e+03 5.730000e+02 2.533040e+02 1.768737e-01
6.000000e+01 6.300000e+02 7.630493e+02 -7.826011e-01
2.570000e+02 6.300000e+02 7.626304e+02 -7.694845e-01
4.540000e+02 6.300000e+02 7.609821e+02 -7.413769e-01
6.510000e+02 6.300000e+02 7.576318e+02 -7.008071e-01
8.480000e+02 6.300000e+02 7.530949e+02 -6.509160e-01
1.045000e+03 6.300000e+02 7.474620e+02 -5.948179e-01
1.242000e+03 6.300000e+02 7.407563e+02 -5.352577e-01
1.439000e+03 6.300000e+02 7.329866e+02 -4.744648e-01
1.636000e+03 6.300000e+02 7.229022e+02 -4.137466e-01
1.833000e+03 6.300000e+02 7.115346e+02 -3.545471e-01
2.030000e+03 6.300000e+02 6.988383e+02 -2.975890e-01
2.227000e+03 6.300000e+02 6.830496e+02 -2.430184e-01
2.424000e+03 6.300000e+02 6.667541e+02 -1.915136e-01
2.621000e+03 6.300000e+02 6.438643e+02 -1.423032e-01
2.818000e+03 6.300000e+02 6.193571e+02 -9.614829e-02
3.015000e+03 6.300000e+02 5.904957e+02 -5.262644e-02
3.212000e+03 6.300000e+02 5.567755e+02 -1.165938e-02
3.409000e+03 6.300000e+02 5.174832e+02 2.689671e-02
3.606000e+03 6.300000e+02 4.709611e+02 6.324769e-02
3.803000e+03 6.300000e+02 4.153657e+02 9.752993e-02
4.000000e+03 6.300000e+02 3.485390e+02 1.298615e-01
6.000000e+01 6.870000e+02 8.233684e+02 -7.840388e-01
2.570000e+02 6.870000e+02 8.230462e+02 -7.726759e-01
4.540000e+02 6.870000e+02 8.210252e+02 -7.481601e-01
6.510000e+02 6.870000e+02 8.178747e+02 -7.124532e-01
8.480000e+02 6.870000e+02 8.129756e+02 -6.679543e-01
1.045000e+03 6.870000e+02 8.067979e+02 -6.172306e-01
1.242000e+03 6.870000e+02 7.998227e+02 -5.627183e-01
1.439000e+03 6.870000e+02 7.911247e+02 -5.061738e-01
1.636000e+03 6.870000e+02 7.815737e+02 -4.493579e-01
1.833000e+03 6.870000e+02 7.698496e+02 -3.930934e-01
2.030000e+03 6.870000e+02 7.556156e+02 -3.381852e-01
2.227000e+03 6.870000e+02 7.407807e+02 -2.855235e-01
2.424000e+03 6.870000e+02 7.229528e+02 -2.350024e-01
2.621000e+03 6.870000e+02 7.023588e+02 -1.868832e-01
2.818000e+03 6.870000e+02 6.782737e+02 -1.411958e-01
3.015000e+03 6.870000e+02 6.513318e+02 -9.795225e-02
3.212000e+03 6.870000e+02 6.199577e+02 -5.702859e-02
3.409000e+03 6.870000e+02 5.829958e+02 -1.830489e-02
3.606000e+03 6.870000e+02 5.375248e+02 1.851678e-02
3.803000e+03 6.870000e+02 4.914414e+02 5.289599e-02
4.000000e+03 6.870000e+02 4.325841e+02 8.565648e-02
6.000000e+01 7.440000e+02 8.830066e+02 -7.852601e-01
2.570000e+02 7.440000e+02 8.824731e+02 -7.753022e-01
4.540000e+02 7.440000e+02 8.804232e+02 -7.537056e-01
6.510000e+02 7.440000e+02 8.772267e+02 -7.220087e-01
8.480000e+02 7.440000e+02 8.721326e+02 -6.821098e-01
1.045000e+03 7.440000e+02 8.664509e+02 -6.362349e-01
1.242000e+03 7.440000e+02 8.587079e+02 -5.861576e-01
1.439000e+03 7.440000e+02 8.496723e+02 -5.336957e-01
1.636000e+03 7.440000e+02 8.402792e+02 -4.804895e-01
1.833000e+03 7.440000e+02 8.275695e+02 -4.270271e-01
2.030000e+03 7.440000e+02 8.139601e+02 -3.746586e-01
2.227000e+03 7.440000e+02 7.987539e+02 -3.237932e-01
2.424000e+03 7.440000e+02 7.817633e+02 -2.747909e-01
2.621000e+03 7.440000e+02 7.608512e+02 -2.275818e-01
2.818000e+03 7.440000e+02 7.379547e+02 -1.826268e-01
3.015000e+03 7.440000e+02 7.116118e+02 -1.397915e-01
3.212000e+03 7.440000e+02 6.817853e+02 -9.910653e-02
3.409000e+03 7.440000e+02 6.469175e+02 -6.041109e-02
3.606000e+03 7.440000e+02 6.085041e+02 -2.380780e-02
3.803000e+03 7.440000e+02 5.627033e+02 1.103416e-02
4.000000e+03 7.440000e+02 5.100344e+02 4.406586e-02
6.000000e+01 8.010000e+02 9.420414e+02 -7.862890e-01
2.570000e+02 8.010000e+02 9.414582e+02 -7.774867e-01
4.540000e+02 8.010000e+02 9.394113e+02 -7.583103e-01
6.510000e+02 8.010000e+02 9.361650e+02 -7.299851e-01
8.480000e+02 8.010000e+02 9.312748e+02 -6.940584e-01
1.045000e+03 8.010000e+02 9.246765e+02 -6.522229e-01
1.242000e+03 8.010000e+02 9.173488e+02 -6.062900e-01
1.439000e+03 8.010000e+02 9.086668e+02 -5.577161e-01
1.636000e+03 8.010000e+02 8.976167e+02 -5.075648e-01
1.833000e+03 8.010000e+02 8.866901e+02 -4.573655e-01
2.030000e+03 8.010000e+02 8.728777e+02 -4.073540e-01
2.227000e+03 8.010000e+02 8.563209e+02 -3.582096e-01
2.424000e+03 8.010000e+02 8.397664e+02 -3.107871e-01
2.621000e+03 8.010000e+02 8.192733e+02 -2.647680e-01
2.818000e+03 8.010000e+02 7.990694e+02 -2.209527e-01
3.015000e+03 8.010000e+02 7.741304e+02 -1.787526e-01
3.212000e+03 8.010000e+02 7.427659e+02 -1.381445e-01
3.409000e+03 8.010000e+02 7.101428e+02 -9.971186e-02
3.606000e+03 8.010000e+02 6.730243e+02 -6.309443e-02
3.803000e+03 8.010000e+02 6.315329e+02 -2.828367e-02
4.000000e+03 8.010000e+02 5.825570e+02 4.928125e-03
6.000000e+01 8.580000e+02 1.000290e+03 -7.871915e-01
2.570000e+02 8.580000e+02 9.999443e+02 -7.793284e-01
4.540000e+02 8.580000e+02 9.978325e+02 -7.621843e-01
6.510000e+02 8.580000e+02 9.948080e+02 -7.367140e-01
8.480000e+02 8.580000e+02 9.898712e+02 -7.041930e-01
1.045000e+03 8.580000e+02 9.832994e+02 -6.660192e-01
1.242000e+03 8.580000e+02 9.758107e+02 -6.237259e-01
1.439000e+03 8.580000e+02 9.660689e+02 -5.784366e-01
1.636000e+03 8.580000e+02 9.555424e+02 -5.315490e-01
1.833000e+03 8.580000e+02 9.439637e+02 -4.840169e-01
2.030000e+03 8.580000e+02 9.305061e+02 -4.364609e-01
2.227000e+03 8.580000e+02 9.146485e+02 -3.894008e-01
2.424000e+03 8.580000e+02 8.970213e+02 -3.434017e-01
2.621000e+03 8.580000e+02 8.774173e+02 -2.987706e-01
2.818000e+03 8.580000e+02 8.566129e+02 -2.558079e-01
3.015000e+03 8.580000e+02 8.333524e+02 -2.144875e-01
3.212000e+03 8.580000e+02 8.027006e+02 -1.743756e-01
3.409000e+03 8.580000e+02 7.720381e+02 -1.363279e-01
3.606000e+03 8.580000e+02 7.366542e+02 -9.990619e-02
3.803000e+03 8.580000e+02 6.970903e+02 -6.512870e-02
4.000000e+03 8.580000e+02 6.503780e+02 -3.180502e-02
6.000000e+01 9.150000e+02 1.058236e+03 -7.879539e-01
2.570000e+02 9.150000e+02 1.057653e+03 -7.809074e-01
4.540000e+02 9.150000e+02 1.056194e+03 -7.654660e-01
6.510000e+02 9.150000e+02 1.052573e+03 -7.424215e-01
8.480000e+02 9.150000e+02 1.047593e+03 -7.128252e-01
1.045000e+03 9.150000e+02 1.040883e+03 -6.778431e-01
1.242000e+03 9.150000e+02 1.033282e+03 -6.387957e-01
1.439000e+03 9.150000e+02 1.024137e+03 -5.967611e-01
1.636000e+03 9.150000e+02 1.013624e+03 -5.528248e-01
1.833000e+03 9.150000e+02 1.001457e+03 -5.078440e-01
2.030000e+03 9.150000e+02 9.874943e+02 -4.625039e-01
2.227000e+03 9.150000e+02 9.728513e+02 -4.176193e-01
2.424000e+03 9.150000e+02 9.558661e+02 -3.733487e-01
2.621000e+03 9.150000e+02 9.360006e+02 -3.299889e-01
2.818000e+03 9.150000e+02 9.138562e+02 -2.878850e-01
3.015000e+03 9.150000e+02 8.898508e+02 -2.472647e-01
3.212000e+03 9.150000e+02 8.659073e+02 -2.084173e-01
3.409000e+03 9.150000e+02 8.328333e+02 -1.704713e-01
3.606000e+03 9.150000e+02 7.992710e+02 -1.343809e-01
3.803000e+03 9.150000e+02 7.616999e+02 -9.978337e-02
4.000000e+03 9.150000e+02 7.195085e+02 -6.665932e-02
6.000000e+01 9.720000e+02 1.115693e+03 -7.886277e-01
2.570000e+02 9.720000e+02 1.115550e+03 -7.822437e-01
4.540000e+02 9.720000e+02 1.113435e+03 -7.682705e-01
6.510000e+02 9.720000e+02 1.110067e+03 -7.473261e-01
8.480000e+02 9.720000e+02 1.105087e+03 -7.202911e-01
1.045000e+03 9.720000e+02 1.098681e+03 -6.881645e-01
1.242000e+03 9.720000e+02 1.091134e+03 -6.520503e-01
1.439000e+03 9.720000e+02 1.081534e+03 -6.128516e-01
1.636000e+03 9.720000e+02 1.070926e+03 -5.716229e-01
1.833000e+03 9.720000e+02 1.058937e+03 -5.291554e-01
2.030000e+03 9.720000e+02 1.045845e+03 -4.861996e-01
2.227000e+03 9.720000e+02 1.030731e+03 -4.431670e-01
2.424000e+03 9.720000e+02 1.013123e+03 -4.004515e-01
2.621000e+03 9.720000e+02 9.943744e+02 -3.586086e-01
2.818000e+03 9.720000e+02 9.727469e+02 -3.176631e-01
3.015000e+03 9.720000e+02 9.481589e+02 -2.778327e-01
3.212000e+03 9.720000e+02 9.220524e+02 -2.394129e-01
3.409000e+03 9.720000e+02 8.962420e+02 -2.026613e-01
3.606000e+03 9.720000e+02 8.607564e+02 -1.666564e-01
3.803000e+03 9.720000e+02 8.242875e+02 -1.323132e-01
4.000000e+03 9.720000e+02 7.833983e+02 -9.932019e-02
6.000000e+01 1.029000e+03 1.172953e+03 -7.892013e-01
2.570000e+02 1.029000e+03 1.172328e+03 -7.834206e-01
4.540000e+02 1.029000e+03 1.170515e+03 -7.706956e-01
6.510000e+02 1.029000e+03 1.166834e+03 -7.515592e-01
8.480000e+02 1.029000e+03 1.162435e+03 -7.267851e-01
1.045000e+03 1.029000e+03 1.155723e+03 -6.971517e-01
1.242000e+03 1.029000e+03 1.147959e+03 -6.636265e-01
1.439000e+03 1.029000e+03 1.138606e+03 -6.270814e-01
1.636000e+03 1.029000e+03 1.127645e+03 -5.883165e-01
1.833000e+03 1.029000e+03 1.116374e+03 -5.483138e-01
2.030000e+03 1.029000e+03 1.101874e+03 -5.072557e-01
2.227000e+03 1.029000e+03 1.087275e+03 -4.661899e-01
2.424000e+03 1.029000e+03 1.069805e+03 -4.251239e-01
2.621000e+03 1.029000e+03 1.051979e+03 -3.847960e-01
2.818000e+03 1.029000e+03 1.031285e+03 -3.451306e-01
3.015000e+03 1.029000e+03 1.007462e+03 -3.063062e-01
3.212000e+03 1.029000e+03 9.806481e+02 -2.685336e-01
3.409000e+03 1.029000e+03 9.561142e+02 -2.324565e-01
3.606000e+03 1.029000e+03 9.255179e+02 -1.972732e-01
3.803000e+03 1.029000e+03 8.866687e+02 -1.629402e-01
4.000000e+03 1.029000e+03 8.484693e+02 -1.302642e-01
6.000000e+01 1.086000e+03 1.229603e+03 -7.897141e-01
2.570000e+02 1.086000e+03 1.228926e+03 -7.844283e-01
4.540000e+02 1.086000e+03 1.227073e+03 -7.727936e-01
6.510000e+02 1.086000e+03 1.223704e+03 -7.552594e-01
8.480000e+02 1.086000e+03 1.218831e+03 -7.324311e-01
1.045000e+03 1.086000e+03 1.212181e+03 -7.050128e-01
1.242000e+03 1.086000e+03 1.204654e+03 -6.738713e-01
1.439000e+03 1.086000e+03 1.195087e+03 -6.396793e-01
1.636000e+03 1.086000e+03 1.185237e+03 -6.034020e-01
1.833000e+03 1.086000e+03 1.172251e+03 -5.653446e-01
2.030000e+03 1.086000e+03 1.159245e+03 -5.265340e-01
2.227000e+03 1.086000e+03 1.144677e+03 -4.872888e-01
2.424000e+03 1.086000e+03 1.126800e+03 -4.477754e-01
2.621000e+03 1.086000e+03 1.109098e+03 -4.088404e-01
2.818000e+03 1.086000e+03 1.088797e+03 -3.703906e-01
3.015000e+03 1.086000e+03 1.064534e+03 -3.324918e-01
3.212000e+03 1.086000e+03 1.040242e+03 -2.958018e-01
3.409000e+03 1.086000e+03 1.011929e+03 -2.599446e-01
3.606000e+03 1.086000e+03 9.854779e+02 -2.256398e-01
3.803000e+03 1.086000e+03 9.479268e+02 -1.917414e-01
4.000000e+03 1.086000e+03 9.181205e+02 -1.599106e-01
6.000000e+01 1.143000e+03 1.286083e+03 -7.901582e-01
2.570000e+02 1.143000e+03 1.284895e+03 -7.853232e-01
4.540000e+02 1.143000e+03 1.283360e+03 -7.746368e-01
6.510000e+02 1.143000e+03 1.280340e+03 -7.584916e-01
8.480000e+02 1.143000e+03 1.275486e+03 -7.374150e-01
1.045000e+03 1.143000e+03 1.268899e+03 -7.120034e-01
1.242000e+03 1.143000e+03 1.260723e+03 -6.829373e-01
1.439000e+03 1.143000e+03 1.251944e+03 -6.510025e-01
1.636000e+03 1.143000e+03 1.241762e+03 -6.168190e-01
1.833000e+03 1.143000e+03 1.228799e+03 -5.808293e-01
2.030000e+03 1.143000e+03 1.215235e+03 -5.438553e-01
2.227000e+03 1.143000e+03 1.201343e+03 -5.064422e-01
2.424000e+03 1.143000e+03 1.184820e+03 -4.686820e-01
2.621000e+03 1.143000e+03 1.164367e+03 -4.307608e-01
2.818000e+03 1.143000e+03 1.145121e+03 -3.936164e-01
3.015000e+03 1.143000e+03 1.123783e+03 -3.570800e-01
3.212000e+03 1.143000e+03 1.097416e+03 -3.209676e-01
3.409000e+03 1.143000e+03 1.070365e+03 -2.859342e-01
3.606000e+03 1.143000e+03 1.042297e+03 -2.520250e-01
3.803000e+03 1.143000e+03 1.009151e+03 -2.188959e-01
4.000000e+03 1.143000e+03 9.734063e+02 -1.868788e-01
6.000000e+01 1.200000e+03 1.341963e+03 -7.905572e-01
2.570000e+02 1.200000e+03 1.341011e+03 -7.861098e-01
4.540000e+02 1.200000e+03 1.339242e+03 -7.762481e-01
6.510000e+02 1.200000e+03 1.336240e+03 -7.613392e-01
8.480000e+02 1.200000e+03 1.331101e+03 -7.417962e-01
1.045000e+03 1.200000e+03 1.324840e+03 -7.181701e-01
1.242000e+03 1.200000e+03 1.317548e+03 -6.911000e-01
1.439000e+03 1.200000e+03 1.308077e+03 -6.610931e-01
1.636000e+03 1.200000e+03 1.297929e+03 -6.288921e-01
1.833000e+03 1.200000e+03 1.286007e+03 -5.949441e-01
2.030000e+03 1.200000e+03 1.272142e+03 -5.597439e-01
2.227000e+03 1.200000e+03 1.257190e+03 -5.238498e-01
2.424000e+03 1.200000e+03 1.240848e+03 -4.876237e-01
2.621000e+03 1.200000e+03 1.222715e+03 -4.513542e-01
2.818000e+03 1.200000e+03 1.202071e+03 -4.152185e-01
3.015000e+03 1.200000e+03 1.180210e+03 -3.796327e-01
3.212000e+03 1.200000e+03 1.157334e+03 -3.447731e-01
3.409000e+03 1.200000e+03 1.129094e+03 -3.103064e-01
3.606000e+03 1.200000e+03 1.100164e+03 -2.768872e-01
3.803000e+03 1.200000e+03 1.071172e+03 -2.445821e-01
4.000000e+03 1.200000e+03 1.034289e+03 -2.127947e-01


==> anc/convgce <==
#     m0     m12   mchi10       mg     mstopR      mstopL      mchi1+   mchi2+        mA0
3.000000e+03 3.000000e+02 0.000000e+00 9.102462e+01 1.591602e+02 # 
3.025000e+03 3.000000e+02 0.000000e+00 9.080640e+01 1.526053e+02 # 
3.050000e+03 3.000000e+02 0.000000e+00 9.089001e+01 1.455195e+02 # 
3.075000e+03 3.000000e+02 0.000000e+00 9.121180e+01 1.378394e+02 # 
3.100000e+03 3.000000e+02 0.000000e+00 9.028252e+01 1.296819e+02 # 
3.125000e+03 3.000000e+02 0.000000e+00 9.136896e+01 1.209056e+02 # 
3.150000e+03 3.000000e+02 0.000000e+00 9.031218e+01 1.116369e+02 # 
3.175000e+03 3.000000e+02 0.000000e+00 9.178369e+01 1.015823e+02 # 
3.200000e+03 3.000000e+02 0.000000e+00 9.132044e+01 9.117809e+01 # 
3.225000e+03 3.000000e+02 0.000000e+00 9.068480e+01 8.035014e+01 # 
3.250000e+03 3.000000e+02 1.000000e+00 8.549780e+01 6.871524e+01 # [ No convergence ]
3.275000e+03 3.000000e+02 1.000000e+00 1.090403e+02 6.336995e+01 # [ No convergence ]
3.300000e+03 3.000000e+02 5.000000e-01 -0 1.575540e+02 # [ MuSqWrongsign ]
3.325000e+03 3.000000e+02 5.000000e-01 -0 1.817434e+02 # [ MuSqWrongsign ]
3.350000e+03 3.000000e+02 5.000000e-01 -0 1.983706e+02 # [ MuSqWrongsign ]
3.375000e+03 3.000000e+02 5.000000e-01 -0 2.084574e+02 # [ MuSqWrongsign ]
3.400000e+03 3.000000e+02 5.000000e-01 -0 2.160956e+02 # [ MuSqWrongsign ]
3.425000e+03 3.000000e+02 5.000000e-01 -0 2.216857e+02 # [ MuSqWrongsign ]
3.450000e+03 3.000000e+02 5.000000e-01 -0 2.261743e+02 # [ MuSqWrongsign ]
3.475000e+03 3.000000e+02 5.000000e-01 -0 2.296655e+02 # [ MuSqWrongsign ]
3.500000e+03 3.000000e+02 5.000000e-01 -0 2.320328e+02 # [ MuSqWrongsign ]
3.000000e+03 3.075000e+02 0.000000e+00 9.079517e+01 1.701532e+02 # 
3.025000e+03 3.075000e+02 0.000000e+00 9.183455e+01 1.639229e+02 # 
3.050000e+03 3.075000e+02 0.000000e+00 9.156617e+01 1.572189e+02 # 
3.075000e+03 3.075000e+02 0.000000e+00 9.070434e+01 1.501333e+02 # 
3.100000e+03 3.075000e+02 0.000000e+00 9.095942e+01 1.424549e+02 # 
3.125000e+03 3.075000e+02 0.000000e+00 9.170687e+01 1.341397e+02 # 
3.150000e+03 3.075000e+02 0.000000e+00 9.044481e+01 1.254158e+02 # 
3.175000e+03 3.075000e+02 0.000000e+00 9.144218e+01 1.159500e+02 # 
3.200000e+03 3.075000e+02 0.000000e+00 9.077111e+01 1.059811e+02 # 
3.225000e+03 3.075000e+02 0.000000e+00 9.157148e+01 9.535018e+01 # 
3.250000e+03 3.075000e+02 0.000000e+00 9.044018e+01 8.435825e+01 # 
3.275000e+03 3.075000e+02 0.000000e+00 9.044851e+01 7.319602e+01 # 
3.300000e+03 3.075000e+02 1.000000e+00 8.925685e+01 6.211733e+01 # [ No convergence ]
3.325000e+03 3.075000e+02 5.000000e-01 -0 1.479863e+02 # [ MuSqWrongsign ]
3.350000e+03 3.075000e+02 5.000000e-01 -0 1.788464e+02 # [ MuSqWrongsign ]
3.375000e+03 3.075000e+02 5.000000e-01 -0 1.979050e+02 # [ MuSqWrongsign ]
3.400000e+03 3.075000e+02 5.000000e-01 -0 2.098674e+02 # [ MuSqWrongsign ]
3.425000e+03 3.075000e+02 5.000000e-01 -0 2.189715e+02 # [ MuSqWrongsign ]
3.450000e+03 3.075000e+02 5.000000e-01 -0 2.253592e+02 # [ MuSqWrongsign ]
3.475000e+03 3.075000e+02 5.000000e-01 -0 2.301654e+02 # [ MuSqWrongsign ]
3.500000e+03 3.075000e+02 5.000000e-01 -0 2.351659e+02 # [ MuSqWrongsign ]
3.000000e+03 3.150000e+02 0.000000e+00 9.080207e+01 1.806858e+02 # 
3.025000e+03 3.150000e+02 0.000000e+00 9.134175e+01 1.748775e+02 # 
3.050000e+03 3.150000e+02 0.000000e+00 9.076602e+01 1.686315e+02 # 
3.075000e+03 3.150000e+02 0.000000e+00 9.136916e+01 1.618661e+02 # 
3.100000e+03 3.150000e+02 0.000000e+00 9.122830e+01 1.546220e+02 # 
3.125000e+03 3.150000e+02 0.000000e+00 9.161593e+01 1.468257e+02 # 
3.150000e+03 3.150000e+02 0.000000e+00 9.089180e+01 1.386030e+02 # 
3.175000e+03 3.150000e+02 0.000000e+00 9.043219e+01 1.297750e+02 # 
3.200000e+03 3.150000e+02 0.000000e+00 9.049812e+01 1.203063e+02 # 
3.225000e+03 3.150000e+02 0.000000e+00 9.103902e+01 1.101825e+02 # 
3.250000e+03 3.150000e+02 0.000000e+00 9.084480e+01 9.951960e+01 # 
3.275000e+03 3.150000e+02 0.000000e+00 9.060644e+01 8.831020e+01 # 
3.300000e+03 3.150000e+02 0.000000e+00 9.057675e+01 7.682915e+01 # 
3.325000e+03 3.150000e+02 1.000000e+00 9.547330e+01 6.625819e+01 # [ No convergence ]
3.350000e+03 3.150000e+02 5.000000e-01 -0 1.409721e+02 # [ MuSqWrongsign ]
3.375000e+03 3.150000e+02 5.000000e-01 -0 1.739996e+02 # [ MuSqWrongsign ]
3.400000e+03 3.150000e+02 5.000000e-01 -0 1.964903e+02 # [ MuSqWrongsign ]
3.425000e+03 3.150000e+02 5.000000e-01 -0 2.113043e+02 # [ MuSqWrongsign ]
3.450000e+03 3.150000e+02 5.000000e-01 -0 2.220230e+02 # [ MuSqWrongsign ]
3.475000e+03 3.150000e+02 5.000000e-01 -0 2.291436e+02 # [ MuSqWrongsign ]
3.500000e+03 3.150000e+02 5.000000e-01 -0 2.342078e+02 # [ MuSqWrongsign ]
3.000000e+03 3.225000e+02 0.000000e+00 9.104265e+01 1.908424e+02 # 
3.025000e+03 3.225000e+02 0.000000e+00 9.188264e+01 1.855271e+02 # 
3.050000e+03 3.225000e+02 0.000000e+00 9.074443e+01 1.795697e+02 # 
3.075000e+03 3.225000e+02 0.000000e+00 9.049091e+01 1.733374e+02 # 
3.100000e+03 3.225000e+02 0.000000e+00 9.033292e+01 1.664350e+02 # 
3.125000e+03 3.225000e+02 0.000000e+00 9.171793e+01 1.585948e+02 # 
3.150000e+03 3.225000e+02 0.000000e+00 9.151629e+01 1.512476e+02 # 
3.175000e+03 3.225000e+02 0.000000e+00 9.059369e+01 1.424639e+02 # 
3.200000e+03 3.225000e+02 0.000000e+00 9.103589e+01 1.340032e+02 # 
3.225000e+03 3.225000e+02 0.000000e+00 9.155239e+01 1.244528e+02 # 
3.250000e+03 3.225000e+02 0.000000e+00 9.175039e+01 1.142523e+02 # 
3.275000e+03 3.225000e+02 0.000000e+00 9.071778e+01 1.035724e+02 # 
3.300000e+03 3.225000e+02 0.000000e+00 9.076069e+01 9.223020e+01 # 
3.325000e+03 3.225000e+02 0.000000e+00 9.075027e+01 8.048742e+01 # 
3.350000e+03 3.225000e+02 1.000000e+00 9.048939e+01 6.889708e+01 # [ No convergence ]
3.375000e+03 3.225000e+02 1.000000e+00 4.600141e+01 5.405104e+01 # [ No convergence ]
3.400000e+03 3.225000e+02 5.000000e-01 -0 1.683806e+02 # [ MuSqWrongsign ]
3.425000e+03 3.225000e+02 5.000000e-01 -0 1.948893e+02 # [ MuSqWrongsign ]
3.450000e+03 3.225000e+02 5.000000e-01 -0 2.111321e+02 # [ MuSqWrongsign ]
3.475000e+03 3.225000e+02 5.000000e-01 -0 2.227343e+02 # [ MuSqWrongsign ]
3.500000e+03 3.225000e+02 5.000000e-01 -0 2.311596e+02 # [ MuSqWrongsign ]
3.000000e+03 3.300000e+02 0.000000e+00 9.106390e+01 2.007228e+02 # 
3.025000e+03 3.300000e+02 0.000000e+00 9.200483e+01 1.957496e+02 # 
3.050000e+03 3.300000e+02 0.000000e+00 9.143835e+01 1.900748e+02 # 
3.075000e+03 3.300000e+02 0.000000e+00 9.121518e+01 1.841418e+02 # 
3.100000e+03 3.300000e+02 0.000000e+00 9.051754e+01 1.777590e+02 # 
3.125000e+03 3.300000e+02 0.000000e+00 9.074406e+01 1.708751e+02 # 
3.150000e+03 3.300000e+02 0.000000e+00 9.078833e+01 1.635243e+02 # 
3.175000e+03 3.300000e+02 0.000000e+00 9.117893e+01 1.555808e+02 # 
3.200000e+03 3.300000e+02 0.000000e+00 9.110806e+01 1.472154e+02 # 
3.225000e+03 3.300000e+02 0.000000e+00 9.092534e+01 1.381765e+02 # 
3.250000e+03 3.300000e+02 0.000000e+00 9.056392e+01 1.286032e+02 # 
3.275000e+03 3.300000e+02 0.000000e+00 9.087450e+01 1.183984e+02 # 
3.300000e+03 3.300000e+02 0.000000e+00 9.085681e+01 1.075244e+02 # 
3.325000e+03 3.300000e+02 0.000000e+00 9.126825e+01 9.603413e+01 # 
3.350000e+03 3.300000e+02 0.000000e+00 9.047347e+01 8.411835e+01 # 
3.375000e+03 3.300000e+02 1.000000e+00 9.619418e+01 7.231166e+01 # [ No convergence ]
3.400000e+03 3.300000e+02 1.000000e+00 1.265633e+02 5.856785e+01 # [ No convergence ]
3.425000e+03 3.300000e+02 5.000000e-01 -0 1.604393e+02 # [ MuSqWrongsign ]
3.450000e+03 3.300000e+02 5.000000e-01 -0 1.916079e+02 # [ MuSqWrongsign ]
3.475000e+03 3.300000e+02 5.000000e-01 -0 2.107052e+02 # [ MuSqWrongsign ]
3.500000e+03 3.300000e+02 5.000000e-01 -0 2.258938e+02 # [ MuSqWrongsign ]
3.000000e+03 3.375000e+02 0.000000e+00 9.078797e+01 2.102834e+02 # 
3.025000e+03 3.375000e+02 0.000000e+00 9.105527e+01 2.055059e+02 # 
3.050000e+03 3.375000e+02 0.000000e+00 9.107376e+01 2.003118e+02 # 
3.075000e+03 3.375000e+02 0.000000e+00 9.112595e+01 1.947039e+02 # 
3.100000e+03 3.375000e+02 0.000000e+00 9.038883e+01 1.887029e+02 # 
3.125000e+03 3.375000e+02 0.000000e+00 9.040323e+01 1.823154e+02 # 
3.150000e+03 3.375000e+02 0.000000e+00 9.110702e+01 1.751757e+02 # 
3.175000e+03 3.375000e+02 0.000000e+00 9.119761e+01 1.677896e+02 # 
3.200000e+03 3.375000e+02 0.000000e+00 9.210374e+01 1.597211e+02 # 
3.225000e+03 3.375000e+02 0.000000e+00 9.094064e+01 1.513881e+02 # 
3.250000e+03 3.375000e+02 0.000000e+00 9.047499e+01 1.423228e+02 # 
3.275000e+03 3.375000e+02 0.000000e+00 9.122357e+01 1.326164e+02 # 
3.300000e+03 3.375000e+02 0.000000e+00 9.112871e+01 1.223443e+02 # 
3.325000e+03 3.375000e+02 0.000000e+00 9.098763e+01 1.113988e+02 # 
3.350000e+03 3.375000e+02 0.000000e+00 9.065764e+01 9.984539e+01 # 
3.375000e+03 3.375000e+02 0.000000e+00 9.057111e+01 8.770587e+01 # 
3.400000e+03 3.375000e+02 0.000000e+00 9.118417e+01 7.537670e+01 # 
3.425000e+03 3.375000e+02 1.000000e+00 8.909060e+01 6.510829e+01 # [ No convergence ]
3.450000e+03 3.375000e+02 5.000000e-01 -0 1.507065e+02 # [ MuSqWrongsign ]
3.475000e+03 3.375000e+02 5.000000e-01 -0 1.884836e+02 # [ MuSqWrongsign ]
3.500000e+03 3.375000e+02 5.000000e-01 -0 2.098264e+02 # [ MuSqWrongsign ]
3.000000e+03 3.450000e+02 0.000000e+00 9.198360e+01 2.197073e+02 # 
3.025000e+03 3.450000e+02 0.000000e+00 9.103963e+01 2.153021e+02 # 
3.050000e+03 3.450000e+02 0.000000e+00 9.042206e+01 2.101987e+02 # 
3.075000e+03 3.450000e+02 0.000000e+00 9.109288e+01 2.049280e+02 # 
3.100000e+03 3.450000e+02 0.000000e+00 9.077837e+01 1.992701e+02 # 
3.125000e+03 3.450000e+02 0.000000e+00 9.181463e+01 1.930833e+02 # 
3.150000e+03 3.450000e+02 0.000000e+00 9.041613e+01 1.866112e+02 # 
3.175000e+03 3.450000e+02 0.000000e+00 9.098055e+01 1.795405e+02 # 
3.200000e+03 3.450000e+02 0.000000e+00 9.204400e+01 1.719911e+02 # 
3.225000e+03 3.450000e+02 0.000000e+00 9.173057e+01 1.639366e+02 # 
3.250000e+03 3.450000e+02 0.000000e+00 9.101508e+01 1.554338e+02 # 
3.275000e+03 3.450000e+02 0.000000e+00 9.185964e+01 1.462152e+02 # 
3.300000e+03 3.450000e+02 0.000000e+00 9.166581e+01 1.365407e+02 # 
3.325000e+03 3.450000e+02 0.000000e+00 9.132875e+01 1.262091e+02 # 
3.350000e+03 3.450000e+02 0.000000e+00 9.086870e+01 1.152090e+02 # 
3.375000e+03 3.450000e+02 0.000000e+00 9.097545e+01 1.035226e+02 # 
3.400000e+03 3.450000e+02 0.000000e+00 9.077838e+01 9.124027e+01 # 
3.425000e+03 3.450000e+02 0.000000e+00 9.106269e+01 7.862189e+01 # 
3.450000e+03 3.450000e+02 1.000000e+00 9.731757e+01 6.706127e+01 # [ No convergence ]
3.475000e+03 3.450000e+02 5.000000e-01 -0 1.394645e+02 # [ MuSqWrongsign ]
3.500000e+03 3.450000e+02 5.000000e-01 -0 1.836432e+02 # [ MuSqWrongsign ]
3.000000e+03 3.525000e+02 0.000000e+00 9.183912e+01 2.286821e+02 # 
3.025000e+03 3.525000e+02 0.000000e+00 9.044770e+01 2.244250e+02 # 
3.050000e+03 3.525000e+02 0.000000e+00 9.073298e+01 2.198625e+02 # 
3.075000e+03 3.525000e+02 0.000000e+00 9.081283e+01 2.148853e+02 # 
3.100000e+03 3.525000e+02 0.000000e+00 9.095532e+01 2.095092e+02 # 
3.125000e+03 3.525000e+02 0.000000e+00 9.077632e+01 2.037106e+02 # 
3.150000e+03 3.525000e+02 0.000000e+00 9.097843e+01 1.975291e+02 # 
3.175000e+03 3.525000e+02 0.000000e+00 9.106692e+01 1.908868e+02 # 
3.200000e+03 3.525000e+02 0.000000e+00 9.037355e+01 1.838081e+02 # 
3.225000e+03 3.525000e+02 0.000000e+00 9.052648e+01 1.761977e+02 # 
3.250000e+03 3.525000e+02 0.000000e+00 9.056829e+01 1.680896e+02 # 
3.275000e+03 3.525000e+02 0.000000e+00 9.131572e+01 1.594384e+02 # 
3.300000e+03 3.525000e+02 0.000000e+00 9.106898e+01 1.502328e+02 # 
3.325000e+03 3.525000e+02 0.000000e+00 9.186140e+01 1.404133e+02 # 
3.350000e+03 3.525000e+02 0.000000e+00 9.037050e+01 1.300733e+02 # 
3.375000e+03 3.525000e+02 0.000000e+00 9.090261e+01 1.189275e+02 # 
3.400000e+03 3.525000e+02 0.000000e+00 9.033972e+01 1.071940e+02 # 
3.425000e+03 3.525000e+02 0.000000e+00 9.183254e+01 9.502685e+01 # 
3.450000e+03 3.525000e+02 0.000000e+00 9.103730e+01 8.185744e+01 # 
3.475000e+03 3.525000e+02 1.000000e+00 9.614011e+01 6.918845e+01 # [ No convergence ]
3.500000e+03 3.525000e+02 5.000000e-01 -0 1.479377e+02 # [ MuSqWrongsign ]
3.000000e+03 3.600000e+02 0.000000e+00 9.153995e+01 2.375300e+02 # 
3.025000e+03 3.600000e+02 0.000000e+00 9.046276e+01 2.335305e+02 # 
3.050000e+03 3.600000e+02 0.000000e+00 9.193329e+01 2.292255e+02 # 
3.075000e+03 3.600000e+02 0.000000e+00 9.076807e+01 2.245434e+02 # 
3.100000e+03 3.600000e+02 0.000000e+00 9.175581e+01 2.194875e+02 # 
3.125000e+03 3.600000e+02 0.000000e+00 9.186104e+01 2.141564e+02 # 
3.150000e+03 3.600000e+02 0.000000e+00 9.113379e+01 2.081568e+02 # 
3.175000e+03 3.600000e+02 0.000000e+00 9.092225e+01 2.018729e+02 # 
3.200000e+03 3.600000e+02 0.000000e+00 9.170612e+01 1.950812e+02 # 
3.225000e+03 3.600000e+02 0.000000e+00 9.032058e+01 1.879041e+02 # 
3.250000e+03 3.600000e+02 0.000000e+00 9.095386e+01 1.802517e+02 # 
3.275000e+03 3.600000e+02 0.000000e+00 9.048237e+01 1.721284e+02 # 
3.300000e+03 3.600000e+02 0.000000e+00 9.060239e+01 1.633852e+02 # 
3.325000e+03 3.600000e+02 0.000000e+00 9.036924e+01 1.542058e+02 # 
3.350000e+03 3.600000e+02 0.000000e+00 9.116057e+01 1.442264e+02 # 
3.375000e+03 3.600000e+02 0.000000e+00 9.118002e+01 1.337301e+02 # 
3.400000e+03 3.600000e+02 0.000000e+00 9.082918e+01 1.225783e+02 # 
3.425000e+03 3.600000e+02 0.000000e+00 9.087798e+01 1.107029e+02 # 
3.450000e+03 3.600000e+02 0.000000e+00 9.062847e+01 9.818378e+01 # 
3.475000e+03 3.600000e+02 0.000000e+00 9.173428e+01 8.503142e+01 # 
3.500000e+03 3.600000e+02 0.000000e+00 9.060031e+01 7.215168e+01 # 
3.000000e+03 3.675000e+02 0.000000e+00 9.135171e+01 2.461707e+02 # 
3.025000e+03 3.675000e+02 0.000000e+00 9.148594e+01 2.424844e+02 # 
3.050000e+03 3.675000e+02 0.000000e+00 9.037750e+01 2.383448e+02 # 
3.075000e+03 3.675000e+02 0.000000e+00 9.101328e+01 2.339373e+02 # 
3.100000e+03 3.675000e+02 0.000000e+00 9.028772e+01 2.292037e+02 # 
3.125000e+03 3.675000e+02 0.000000e+00 9.063449e+01 2.240281e+02 # 
3.150000e+03 3.675000e+02 0.000000e+00 9.071010e+01 2.184825e+02 # 
3.175000e+03 3.675000e+02 0.000000e+00 9.174226e+01 2.125226e+02 # 
3.200000e+03 3.675000e+02 0.000000e+00 9.191938e+01 2.060465e+02 # 
3.225000e+03 3.675000e+02 0.000000e+00 9.027127e+01 1.993598e+02 # 
3.250000e+03 3.675000e+02 0.000000e+00 9.160406e+01 1.920294e+02 # 
3.275000e+03 3.675000e+02 0.000000e+00 9.099621e+01 1.842915e+02 # 
3.300000e+03 3.675000e+02 0.000000e+00 9.037347e+01 1.754937e+02 # 
3.325000e+03 3.675000e+02 0.000000e+00 9.112180e+01 1.672434e+02 # 
3.350000e+03 3.675000e+02 0.000000e+00 9.113151e+01 1.579071e+02 # 
3.375000e+03 3.675000e+02 0.000000e+00 9.037142e+01 1.479823e+02 # 
3.400000e+03 3.675000e+02 0.000000e+00 9.048700e+01 1.374157e+02 # 
3.425000e+03 3.675000e+02 0.000000e+00 9.159690e+01 1.260996e+02 # 
3.450000e+03 3.675000e+02 0.000000e+00 9.194318e+01 1.140815e+02 # 
3.475000e+03 3.675000e+02 0.000000e+00 9.076161e+01 1.015321e+02 # 
3.500000e+03 3.675000e+02 0.000000e+00 9.041228e+01 8.828237e+01 # 
3.000000e+03 3.750000e+02 0.000000e+00 9.047238e+01 2.546646e+02 # 
3.025000e+03 3.750000e+02 0.000000e+00 9.057856e+01 2.511230e+02 # 
3.050000e+03 3.750000e+02 0.000000e+00 9.063011e+01 2.472714e+02 # 
3.075000e+03 3.750000e+02 0.000000e+00 9.102650e+01 2.431471e+02 # 
3.100000e+03 3.750000e+02 0.000000e+00 9.037824e+01 2.385889e+02 # 
3.125000e+03 3.750000e+02 0.000000e+00 9.113650e+01 2.337195e+02 # 
3.150000e+03 3.750000e+02 0.000000e+00 9.186339e+01 2.285008e+02 # 
3.175000e+03 3.750000e+02 0.000000e+00 9.051763e+01 2.225364e+02 # 
3.200000e+03 3.750000e+02 0.000000e+00 9.066234e+01 2.168234e+02 # 
3.225000e+03 3.750000e+02 0.000000e+00 9.108444e+01 2.103100e+02 # 
3.250000e+03 3.750000e+02 0.000000e+00 9.093504e+01 2.034187e+02 # 
3.275000e+03 3.750000e+02 0.000000e+00 9.079687e+01 1.960760e+02 # 
3.300000e+03 3.750000e+02 0.000000e+00 9.205046e+01 1.881536e+02 # 
3.325000e+03 3.750000e+02 0.000000e+00 9.033994e+01 1.798604e+02 # 
3.350000e+03 3.750000e+02 0.000000e+00 9.046726e+01 1.710682e+02 # 
3.375000e+03 3.750000e+02 0.000000e+00 9.210266e+01 1.615295e+02 # 
3.400000e+03 3.750000e+02 0.000000e+00 9.091163e+01 1.516022e+02 # 
3.425000e+03 3.750000e+02 0.000000e+00 9.027983e+01 1.410075e+02 # 
3.450000e+03 3.750000e+02 0.000000e+00 9.111850e+01 1.296284e+02 # 
3.475000e+03 3.750000e+02 0.000000e+00 9.194416e+01 1.174888e+02 # 
3.500000e+03 3.750000e+02 0.000000e+00 9.143530e+01 1.047692e+02 # 
3.000000e+03 3.825000e+02 0.000000e+00 9.039016e+01 2.630513e+02 # 
3.025000e+03 3.825000e+02 0.000000e+00 9.056480e+01 2.597176e+02 # 
3.050000e+03 3.825000e+02 0.000000e+00 9.210900e+01 2.557513e+02 # 
3.075000e+03 3.825000e+02 0.000000e+00 9.052009e+01 2.519133e+02 # 
3.100000e+03 3.825000e+02 0.000000e+00 9.172101e+01 2.478235e+02 # 
3.125000e+03 3.825000e+02 0.000000e+00 9.132367e+01 2.431870e+02 # 
3.150000e+03 3.825000e+02 0.000000e+00 9.204848e+01 2.382712e+02 # 
3.175000e+03 3.825000e+02 0.000000e+00 9.132612e+01 2.328815e+02 # 
3.200000e+03 3.825000e+02 0.000000e+00 9.097226e+01 2.271589e+02 # 
3.225000e+03 3.825000e+02 0.000000e+00 9.082692e+01 2.210377e+02 # 
3.250000e+03 3.825000e+02 0.000000e+00 9.095794e+01 2.144678e+02 # 
3.275000e+03 3.825000e+02 0.000000e+00 9.114806e+01 2.074764e+02 # 
3.300000e+03 3.825000e+02 0.000000e+00 9.117267e+01 1.999999e+02 # 
3.325000e+03 3.825000e+02 0.000000e+00 9.116874e+01 1.920735e+02 # 
3.350000e+03 3.825000e+02 0.000000e+00 9.047110e+01 1.836932e+02 # 
3.375000e+03 3.825000e+02 0.000000e+00 9.117810e+01 1.747105e+02 # 
3.400000e+03 3.825000e+02 0.000000e+00 9.052395e+01 1.652504e+02 # 
3.425000e+03 3.825000e+02 0.000000e+00 9.071992e+01 1.551865e+02 # 
3.450000e+03 3.825000e+02 0.000000e+00 9.109371e+01 1.444398e+02 # 
3.475000e+03 3.825000e+02 0.000000e+00 9.051127e+01 1.330213e+02 # 
3.500000e+03 3.825000e+02 0.000000e+00 9.087916e+01 1.209136e+02 # 
3.000000e+03 3.900000e+02 0.000000e+00 9.050375e+01 2.711664e+02 # 
3.025000e+03 3.900000e+02 0.000000e+00 9.058439e+01 2.680113e+02 # 
3.050000e+03 3.900000e+02 0.000000e+00 9.063562e+01 2.646029e+02 # 
3.075000e+03 3.900000e+02 0.000000e+00 9.041548e+01 2.608563e+02 # 
3.100000e+03 3.900000e+02 0.000000e+00 9.178940e+01 2.569120e+02 # 
3.125000e+03 3.900000e+02 0.000000e+00 9.103222e+01 2.524711e+02 # 
3.150000e+03 3.900000e+02 0.000000e+00 9.036294e+01 2.477547e+02 # 
3.175000e+03 3.900000e+02 0.000000e+00 9.050949e+01 2.417829e+02 # 
3.200000e+03 3.900000e+02 0.000000e+00 9.062002e+01 2.372873e+02 # 
3.225000e+03 3.900000e+02 0.000000e+00 9.113689e+01 2.314289e+02 # 
3.250000e+03 3.900000e+02 0.000000e+00 9.121066e+01 2.251793e+02 # 
3.275000e+03 3.900000e+02 0.000000e+00 9.145185e+01 2.187032e+02 # 
3.300000e+03 3.900000e+02 0.000000e+00 9.112226e+01 2.114432e+02 # 
3.325000e+03 3.900000e+02 0.000000e+00 9.161702e+01 2.038555e+02 # 
3.350000e+03 3.900000e+02 0.000000e+00 9.121897e+01 1.961274e+02 # 
3.375000e+03 3.900000e+02 0.000000e+00 9.035824e+01 1.874569e+02 # 
3.400000e+03 3.900000e+02 0.000000e+00 9.071185e+01 1.784061e+02 # 
3.425000e+03 3.900000e+02 0.000000e+00 9.201009e+01 1.690768e+02 # 
3.450000e+03 3.900000e+02 0.000000e+00 9.075393e+01 1.586475e+02 # 
3.475000e+03 3.900000e+02 0.000000e+00 9.201356e+01 1.477443e+02 # 
3.500000e+03 3.900000e+02 0.000000e+00 9.179566e+01 1.363213e+02 # 
3.000000e+03 3.975000e+02 0.000000e+00 9.050381e+01 2.792716e+02 # 
3.025000e+03 3.975000e+02 0.000000e+00 9.104147e+01 2.762294e+02 # 
3.050000e+03 3.975000e+02 0.000000e+00 9.058115e+01 2.729885e+02 # 
3.075000e+03 3.975000e+02 0.000000e+00 9.201706e+01 2.695540e+02 # 
3.100000e+03 3.975000e+02 0.000000e+00 9.076104e+01 2.651684e+02 # 
3.125000e+03 3.975000e+02 0.000000e+00 9.105895e+01 2.617096e+02 # 
3.150000e+03 3.975000e+02 0.000000e+00 9.180576e+01 2.571677e+02 # 
3.175000e+03 3.975000e+02 0.000000e+00 9.027400e+01 2.522534e+02 # 
3.200000e+03 3.975000e+02 0.000000e+00 9.029067e+01 2.470881e+02 # 
3.225000e+03 3.975000e+02 0.000000e+00 9.104213e+01 2.415604e+02 # 
3.250000e+03 3.975000e+02 0.000000e+00 9.042531e+01 2.356754e+02 # 
3.275000e+03 3.975000e+02 0.000000e+00 9.095199e+01 2.293098e+02 # 
3.300000e+03 3.975000e+02 0.000000e+00 9.103361e+01 2.225303e+02 # 
3.325000e+03 3.975000e+02 0.000000e+00 9.088218e+01 2.153941e+02 # 
3.350000e+03 3.975000e+02 0.000000e+00 9.064927e+01 2.077795e+02 # 
3.375000e+03 3.975000e+02 0.000000e+00 9.176738e+01 1.996162e+02 # 
3.400000e+03 3.975000e+02 0.000000e+00 9.204750e+01 1.909616e+02 # 
3.425000e+03 3.975000e+02 0.000000e+00 9.198949e+01 1.819019e+02 # 
3.450000e+03 3.975000e+02 0.000000e+00 9.091256e+01 1.723451e+02 # 
3.475000e+03 3.975000e+02 0.000000e+00 9.101448e+01 1.620685e+02 # 
3.500000e+03 3.975000e+02 0.000000e+00 9.196476e+01 1.511095e+02 # 
3.000000e+03 4.050000e+02 0.000000e+00 9.084903e+01 2.871774e+02 # 
3.025000e+03 4.050000e+02 0.000000e+00 9.186118e+01 2.843810e+02 # 
3.050000e+03 4.050000e+02 0.000000e+00 9.177447e+01 2.812556e+02 # 
3.075000e+03 4.050000e+02 0.000000e+00 9.080115e+01 2.776798e+02 # 
3.100000e+03 4.050000e+02 0.000000e+00 9.144908e+01 2.743071e+02 # 
3.125000e+03 4.050000e+02 0.000000e+00 9.028692e+01 2.706081e+02 # 
3.150000e+03 4.050000e+02 0.000000e+00 9.103556e+01 2.661650e+02 # 
3.175000e+03 4.050000e+02 0.000000e+00 9.034513e+01 2.616033e+02 # 
3.200000e+03 4.050000e+02 0.000000e+00 9.039340e+01 2.568274e+02 # 
3.225000e+03 4.050000e+02 0.000000e+00 9.179683e+01 2.516478e+02 # 
3.250000e+03 4.050000e+02 0.000000e+00 9.153897e+01 2.458228e+02 # 
3.275000e+03 4.050000e+02 0.000000e+00 9.104763e+01 2.397671e+02 # 
3.300000e+03 4.050000e+02 0.000000e+00 9.155395e+01 2.336414e+02 # 
3.325000e+03 4.050000e+02 0.000000e+00 9.186729e+01 2.266888e+02 # 
3.350000e+03 4.050000e+02 0.000000e+00 9.085727e+01 2.192450e+02 # 
3.375000e+03 4.050000e+02 0.000000e+00 9.068435e+01 2.115509e+02 # 
3.400000e+03 4.050000e+02 0.000000e+00 9.038105e+01 2.033888e+02 # 
3.425000e+03 4.050000e+02 0.000000e+00 9.033097e+01 1.947189e+02 # 
3.450000e+03 4.050000e+02 0.000000e+00 9.197608e+01 1.854202e+02 # 
3.475000e+03 4.050000e+02 0.000000e+00 9.093884e+01 1.757487e+02 # 
3.500000e+03 4.050000e+02 0.000000e+00 9.160073e+01 1.653839e+02 # 
3.000000e+03 4.125000e+02 0.000000e+00 9.172288e+01 2.949858e+02 # 
3.025000e+03 4.125000e+02 0.000000e+00 9.060605e+01 2.923269e+02 # 
3.050000e+03 4.125000e+02 0.000000e+00 9.062939e+01 2.893791e+02 # 
3.075000e+03 4.125000e+02 0.000000e+00 9.071526e+01 2.859838e+02 # 
3.100000e+03 4.125000e+02 0.000000e+00 9.074932e+01 2.825373e+02 # 
3.125000e+03 4.125000e+02 0.000000e+00 9.149645e+01 2.790957e+02 # 
3.150000e+03 4.125000e+02 0.000000e+00 9.073258e+01 2.747231e+02 # 
3.175000e+03 4.125000e+02 0.000000e+00 9.062115e+01 2.708253e+02 # 
3.200000e+03 4.125000e+02 0.000000e+00 9.162025e+01 2.662029e+02 # 
3.225000e+03 4.125000e+02 0.000000e+00 9.195136e+01 2.611535e+02 # 
3.250000e+03 4.125000e+02 0.000000e+00 9.111944e+01 2.557274e+02 # 
3.275000e+03 4.125000e+02 0.000000e+00 9.032916e+01 2.499800e+02 # 
3.300000e+03 4.125000e+02 0.000000e+00 9.062178e+01 2.438992e+02 # 
3.325000e+03 4.125000e+02 0.000000e+00 9.058736e+01 2.373756e+02 # 
3.350000e+03 4.125000e+02 0.000000e+00 9.090767e+01 2.303890e+02 # 
3.375000e+03 4.125000e+02 0.000000e+00 9.076591e+01 2.230153e+02 # 
3.400000e+03 4.125000e+02 0.000000e+00 9.093743e+01 2.152434e+02 # 
3.425000e+03 4.125000e+02 0.000000e+00 9.031801e+01 2.070074e+02 # 
3.450000e+03 4.125000e+02 0.000000e+00 9.059207e+01 1.982292e+02 # 
3.475000e+03 4.125000e+02 0.000000e+00 9.200674e+01 1.888701e+02 # 
3.500000e+03 4.125000e+02 0.000000e+00 9.145711e+01 1.790651e+02 # 
3.000000e+03 4.200000e+02 0.000000e+00 9.078595e+01 3.025296e+02 # 
3.025000e+03 4.200000e+02 0.000000e+00 9.054651e+01 3.001378e+02 # 
3.050000e+03 4.200000e+02 0.000000e+00 9.147934e+01 2.973847e+02 # 
3.075000e+03 4.200000e+02 0.000000e+00 9.047489e+01 2.943988e+02 # 
3.100000e+03 4.200000e+02 0.000000e+00 9.096220e+01 2.911544e+02 # 
3.125000e+03 4.200000e+02 0.000000e+00 9.192504e+01 2.877190e+02 # 
3.150000e+03 4.200000e+02 0.000000e+00 9.188326e+01 2.839066e+02 # 
3.175000e+03 4.200000e+02 0.000000e+00 9.067246e+01 2.792592e+02 # 
3.200000e+03 4.200000e+02 0.000000e+00 9.045939e+01 2.752916e+02 # 
3.225000e+03 4.200000e+02 0.000000e+00 9.208118e+01 2.704599e+02 # 
3.250000e+03 4.200000e+02 0.000000e+00 9.179782e+01 2.655441e+02 # 
3.275000e+03 4.200000e+02 0.000000e+00 9.128527e+01 2.599709e+02 # 
3.300000e+03 4.200000e+02 0.000000e+00 9.100729e+01 2.541217e+02 # 
3.325000e+03 4.200000e+02 0.000000e+00 9.091719e+01 2.474564e+02 # 
3.350000e+03 4.200000e+02 0.000000e+00 9.083057e+01 2.412618e+02 # 
3.375000e+03 4.200000e+02 0.000000e+00 9.091096e+01 2.342248e+02 # 
3.400000e+03 4.200000e+02 0.000000e+00 9.088764e+01 2.267608e+02 # 
3.425000e+03 4.200000e+02 0.000000e+00 9.030269e+01 2.189339e+02 # 
3.450000e+03 4.200000e+02 0.000000e+00 9.079106e+01 2.105369e+02 # 
3.475000e+03 4.200000e+02 0.000000e+00 9.170531e+01 2.016525e+02 # 
3.500000e+03 4.200000e+02 0.000000e+00 9.073654e+01 1.923436e+02 # 
3.000000e+03 4.275000e+02 0.000000e+00 9.087176e+01 3.101878e+02 # 
3.025000e+03 4.275000e+02 0.000000e+00 9.087997e+01 3.078924e+02 # 
3.050000e+03 4.275000e+02 0.000000e+00 9.086446e+01 3.052882e+02 # 
3.075000e+03 4.275000e+02 0.000000e+00 9.057696e+01 3.025584e+02 # 
3.100000e+03 4.275000e+02 0.000000e+00 9.136661e+01 2.993525e+02 # 
3.125000e+03 4.275000e+02 0.000000e+00 9.070514e+01 2.957842e+02 # 
3.150000e+03 4.275000e+02 0.000000e+00 9.192250e+01 2.924562e+02 # 
3.175000e+03 4.275000e+02 0.000000e+00 9.207639e+01 2.885099e+02 # 
3.200000e+03 4.275000e+02 0.000000e+00 9.082242e+01 2.839440e+02 # 
3.225000e+03 4.275000e+02 0.000000e+00 9.164435e+01 2.797835e+02 # 
3.250000e+03 4.275000e+02 0.000000e+00 9.098082e+01 2.746266e+02 # 
3.275000e+03 4.275000e+02 0.000000e+00 9.109538e+01 2.698999e+02 # 
3.300000e+03 4.275000e+02 0.000000e+00 9.104091e+01 2.641307e+02 # 
3.325000e+03 4.275000e+02 0.000000e+00 9.192932e+01 2.582163e+02 # 
3.350000e+03 4.275000e+02 0.000000e+00 9.098871e+01 2.518731e+02 # 
3.375000e+03 4.275000e+02 0.000000e+00 9.147814e+01 2.451076e+02 # 
3.400000e+03 4.275000e+02 0.000000e+00 9.110661e+01 2.380057e+02 # 
3.425000e+03 4.275000e+02 0.000000e+00 9.104387e+01 2.299876e+02 # 
3.450000e+03 4.275000e+02 0.000000e+00 9.084536e+01 2.224842e+02 # 
3.475000e+03 4.275000e+02 0.000000e+00 9.062710e+01 2.140521e+02 # 
3.500000e+03 4.275000e+02 0.000000e+00 9.145266e+01 2.050773e+02 # 
3.000000e+03 4.350000e+02 0.000000e+00 9.090878e+01 3.177211e+02 # 
3.025000e+03 4.350000e+02 0.000000e+00 9.112569e+01 3.155463e+02 # 
3.050000e+03 4.350000e+02 0.000000e+00 9.141136e+01 3.131309e+02 # 
3.075000e+03 4.350000e+02 0.000000e+00 9.079905e+01 3.104327e+02 # 
3.100000e+03 4.350000e+02 0.000000e+00 9.086125e+01 3.075150e+02 # 
3.125000e+03 4.350000e+02 0.000000e+00 9.057113e+01 3.043698e+02 # 
3.150000e+03 4.350000e+02 0.000000e+00 9.127655e+01 3.008852e+02 # 
3.175000e+03 4.350000e+02 0.000000e+00 9.052231e+01 2.971654e+02 # 
3.200000e+03 4.350000e+02 0.000000e+00 9.064124e+01 2.932167e+02 # 
3.225000e+03 4.350000e+02 0.000000e+00 9.046459e+01 2.888412e+02 # 
3.250000e+03 4.350000e+02 0.000000e+00 9.050013e+01 2.842441e+02 # 
3.275000e+03 4.350000e+02 0.000000e+00 9.100435e+01 2.792372e+02 # 
3.300000e+03 4.350000e+02 0.000000e+00 9.194831e+01 2.741319e+02 # 
3.325000e+03 4.350000e+02 0.000000e+00 9.094481e+01 2.682490e+02 # 
3.350000e+03 4.350000e+02 0.000000e+00 9.038755e+01 2.622569e+02 # 
3.375000e+03 4.350000e+02 0.000000e+00 9.028495e+01 2.558412e+02 # 
3.400000e+03 4.350000e+02 0.000000e+00 9.067652e+01 2.489666e+02 # 
3.425000e+03 4.350000e+02 0.000000e+00 9.101671e+01 2.417259e+02 # 
3.450000e+03 4.350000e+02 0.000000e+00 9.170322e+01 2.341097e+02 # 
3.475000e+03 4.350000e+02 0.000000e+00 9.058490e+01 2.260283e+02 # 
3.500000e+03 4.350000e+02 0.000000e+00 9.184083e+01 2.174075e+02 # 
3.000000e+03 4.425000e+02 0.000000e+00 9.105345e+01 3.252827e+02 # 
3.025000e+03 4.425000e+02 0.000000e+00 9.079871e+01 3.231797e+02 # 
3.050000e+03 4.425000e+02 0.000000e+00 9.107130e+01 3.207040e+02 # 
3.075000e+03 4.425000e+02 0.000000e+00 9.049371e+01 3.183243e+02 # 
3.100000e+03 4.425000e+02 0.000000e+00 9.041778e+01 3.150452e+02 # 
3.125000e+03 4.425000e+02 0.000000e+00 9.081546e+01 3.124920e+02 # 
3.150000e+03 4.425000e+02 0.000000e+00 9.049192e+01 3.091829e+02 # 
3.175000e+03 4.425000e+02 0.000000e+00 9.123814e+01 3.059027e+02 # 
3.200000e+03 4.425000e+02 0.000000e+00 9.090926e+01 3.018490e+02 # 
3.225000e+03 4.425000e+02 0.000000e+00 9.173564e+01 2.977926e+02 # 
3.250000e+03 4.425000e+02 0.000000e+00 9.070478e+01 2.929300e+02 # 
3.275000e+03 4.425000e+02 0.000000e+00 9.155478e+01 2.887627e+02 # 
3.300000e+03 4.425000e+02 0.000000e+00 9.046367e+01 2.835395e+02 # 
3.325000e+03 4.425000e+02 0.000000e+00 9.028662e+01 2.780837e+02 # 
3.350000e+03 4.425000e+02 0.000000e+00 9.032674e+01 2.723533e+02 # 
3.375000e+03 4.425000e+02 0.000000e+00 9.129096e+01 2.661769e+02 # 
3.400000e+03 4.425000e+02 0.000000e+00 9.045157e+01 2.596846e+02 # 
3.425000e+03 4.425000e+02 0.000000e+00 9.143965e+01 2.526840e+02 # 
3.450000e+03 4.425000e+02 0.000000e+00 9.209860e+01 2.453304e+02 # 
3.475000e+03 4.425000e+02 0.000000e+00 9.087002e+01 2.376379e+02 # 
3.500000e+03 4.425000e+02 0.000000e+00 9.147169e+01 2.294991e+02 # 
3.000000e+03 4.500000e+02 0.000000e+00 9.171447e+01 3.326092e+02 # 
3.025000e+03 4.500000e+02 0.000000e+00 9.066918e+01 3.306587e+02 # 
3.050000e+03 4.500000e+02 0.000000e+00 9.108446e+01 3.284287e+02 # 
3.075000e+03 4.500000e+02 0.000000e+00 9.085405e+01 3.258583e+02 # 
3.100000e+03 4.500000e+02 0.000000e+00 9.090861e+01 3.231990e+02 # 
3.125000e+03 4.500000e+02 0.000000e+00 9.076848e+01 3.205190e+02 # 
3.150000e+03 4.500000e+02 0.000000e+00 9.141481e+01 3.174379e+02 # 
3.175000e+03 4.500000e+02 0.000000e+00 9.145414e+01 3.140710e+02 # 
3.200000e+03 4.500000e+02 0.000000e+00 9.085206e+01 3.104509e+02 # 
3.225000e+03 4.500000e+02 0.000000e+00 9.034714e+01 3.064812e+02 # 
3.250000e+03 4.500000e+02 0.000000e+00 9.049197e+01 3.023055e+02 # 
3.275000e+03 4.500000e+02 0.000000e+00 9.083191e+01 2.973864e+02 # 
3.300000e+03 4.500000e+02 0.000000e+00 9.164954e+01 2.929113e+02 # 
3.325000e+03 4.500000e+02 0.000000e+00 9.033321e+01 2.877294e+02 # 
3.350000e+03 4.500000e+02 0.000000e+00 9.054130e+01 2.822307e+02 # 
3.375000e+03 4.500000e+02 0.000000e+00 9.042797e+01 2.763521e+02 # 
3.400000e+03 4.500000e+02 0.000000e+00 9.110338e+01 2.700663e+02 # 
3.425000e+03 4.500000e+02 0.000000e+00 9.101884e+01 2.634303e+02 # 
3.450000e+03 4.500000e+02 0.000000e+00 9.124977e+01 2.564338e+02 # 
3.475000e+03 4.500000e+02 0.000000e+00 9.110295e+01 2.489961e+02 # 
3.500000e+03 4.500000e+02 0.000000e+00 9.042096e+01 2.412269e+02 # 


3000 450
3500 300


343 20
343 100


==> anc/convgce3.3.4 <==
#     m0     m12   mchi10       mg     mstopR      mstopL      mchi1+   mchi2+        mA0
3.000000e+03 3.000000e+02 0.000000e+00 6.851781e+01  # 
3.025000e+03 3.000000e+02 0.000000e+00 9.067344e+01  # 
3.050000e+03 3.000000e+02 0.000000e+00 9.650992e+01  # 
3.075000e+03 3.000000e+02 0.000000e+00 9.230873e+01  # 
3.100000e+03 3.000000e+02 0.000000e+00 8.989174e+01  # 
3.125000e+03 3.000000e+02 0.000000e+00 8.217017e+01  # 
3.150000e+03 3.000000e+02 1.000000e+00 1.066133e+02  # [ No convergence ]
3.175000e+03 3.000000e+02 1.000000e+00 4.841638e+01  # [ No convergence ]
3.200000e+03 3.000000e+02 1.000000e+00 1.123885e+02  # [ No convergence ]
3.225000e+03 3.000000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.250000e+03 3.000000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.275000e+03 3.000000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.300000e+03 3.000000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.325000e+03 3.000000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.350000e+03 3.000000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.375000e+03 3.000000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.400000e+03 3.000000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.425000e+03 3.000000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.450000e+03 3.000000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.475000e+03 3.000000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.500000e+03 3.000000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.000000e+03 3.075000e+02 0.000000e+00 8.990026e+01  # 
3.025000e+03 3.075000e+02 0.000000e+00 9.672840e+01  # 
3.050000e+03 3.075000e+02 0.000000e+00 9.420744e+01  # 
3.075000e+03 3.075000e+02 1.000000e+00 8.955049e+01  # [ No convergence ]
3.100000e+03 3.075000e+02 1.000000e+00 8.936653e+01  # [ No convergence ]
3.125000e+03 3.075000e+02 0.000000e+00 9.070646e+01  # 
3.150000e+03 3.075000e+02 1.000000e+00 9.629377e+01  # [ No convergence ]
3.175000e+03 3.075000e+02 0.000000e+00 7.985351e+01  # 
3.200000e+03 3.075000e+02 1.000000e+00 5.886038e+01  # [ No convergence ]
3.225000e+03 3.075000e+02 1.000000e+00 1.201509e+02  # [ No convergence ]
3.250000e+03 3.075000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.275000e+03 3.075000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.300000e+03 3.075000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.325000e+03 3.075000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.350000e+03 3.075000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.375000e+03 3.075000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.400000e+03 3.075000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.425000e+03 3.075000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.450000e+03 3.075000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.475000e+03 3.075000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.500000e+03 3.075000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.000000e+03 3.150000e+02 1.000000e+00 9.079556e+01  # [ No convergence ]
3.025000e+03 3.150000e+02 1.000000e+00 9.322001e+01  # [ No convergence ]
3.050000e+03 3.150000e+02 0.000000e+00 8.820469e+01  # 
3.075000e+03 3.150000e+02 0.000000e+00 8.948395e+01  # 
3.100000e+03 3.150000e+02 1.000000e+00 8.700571e+01  # [ No convergence ]
3.125000e+03 3.150000e+02 1.000000e+00 9.077674e+01  # [ No convergence ]
3.150000e+03 3.150000e+02 1.000000e+00 9.094025e+01  # [ No convergence ]
3.175000e+03 3.150000e+02 1.000000e+00 8.650738e+01  # [ No convergence ]
3.200000e+03 3.150000e+02 0.000000e+00 9.087341e+01  # 
3.225000e+03 3.150000e+02 1.000000e+00 9.042857e+01  # [ No convergence ]
3.250000e+03 3.150000e+02 1.000000e+00 1.176498e+02  # [ No convergence ]
3.275000e+03 3.150000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.300000e+03 3.150000e+02 1.000000e+00 1.294714e+02  # [ No convergence ]
3.325000e+03 3.150000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.350000e+03 3.150000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.375000e+03 3.150000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.400000e+03 3.150000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.425000e+03 3.150000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.450000e+03 3.150000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.475000e+03 3.150000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.500000e+03 3.150000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.000000e+03 3.225000e+02 0.000000e+00 9.102670e+01  # 
3.025000e+03 3.225000e+02 1.000000e+00 9.969924e+01  # [ No convergence ]
3.050000e+03 3.225000e+02 1.000000e+00 8.568396e+01  # [ No convergence ]
3.075000e+03 3.225000e+02 0.000000e+00 9.015943e+01  # 
3.100000e+03 3.225000e+02 0.000000e+00 9.360186e+01  # 
3.125000e+03 3.225000e+02 0.000000e+00 8.930535e+01  # 
3.150000e+03 3.225000e+02 0.000000e+00 1.035595e+02  # 
3.175000e+03 3.225000e+02 1.000000e+00 9.014461e+01  # [ No convergence ]
3.200000e+03 3.225000e+02 0.000000e+00 8.179599e+01  # 
3.225000e+03 3.225000e+02 0.000000e+00 9.208286e+01  # 
3.250000e+03 3.225000e+02 1.000000e+00 9.827493e+01  # [ No convergence ]
3.275000e+03 3.225000e+02 1.000000e+00 4.492502e+01  # [ No convergence ]
3.300000e+03 3.225000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.325000e+03 3.225000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.350000e+03 3.225000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.375000e+03 3.225000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.400000e+03 3.225000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.425000e+03 3.225000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.450000e+03 3.225000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.475000e+03 3.225000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.500000e+03 3.225000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.000000e+03 3.300000e+02 0.000000e+00 9.204260e+01  # 
3.025000e+03 3.300000e+02 0.000000e+00 9.000405e+01  # 
3.050000e+03 3.300000e+02 0.000000e+00 9.175369e+01  # 
3.075000e+03 3.300000e+02 0.000000e+00 9.007370e+01  # 
3.100000e+03 3.300000e+02 1.000000e+00 9.951685e+01  # [ No convergence ]
3.125000e+03 3.300000e+02 1.000000e+00 8.229939e+01  # [ No convergence ]
3.150000e+03 3.300000e+02 0.000000e+00 9.466148e+01  # 
3.175000e+03 3.300000e+02 0.000000e+00 1.180885e+02  # 
3.200000e+03 3.300000e+02 1.000000e+00 8.825828e+01  # [ No convergence ]
3.225000e+03 3.300000e+02 0.000000e+00 8.785596e+01  # 
3.250000e+03 3.300000e+02 1.000000e+00 7.449838e+01  # [ No convergence ]
3.275000e+03 3.300000e+02 1.000000e+00 1.078188e+02  # [ No convergence ]
3.300000e+03 3.300000e+02 1.000000e+00 1.837329e+02  # [ No convergence ]
3.325000e+03 3.300000e+02 1.000000e+00 3.337648e+02  # [ No convergence ]
3.350000e+03 3.300000e+02 1.000000e+00 5.021639e+01  # [ No convergence ]
3.375000e+03 3.300000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.400000e+03 3.300000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.425000e+03 3.300000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.450000e+03 3.300000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.475000e+03 3.300000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.500000e+03 3.300000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.000000e+03 3.375000e+02 0.000000e+00 9.171752e+01  # 
3.025000e+03 3.375000e+02 0.000000e+00 9.041715e+01  # 
3.050000e+03 3.375000e+02 1.000000e+00 9.155596e+01  # [ No convergence ]
3.075000e+03 3.375000e+02 1.000000e+00 8.999575e+01  # [ No convergence ]
3.100000e+03 3.375000e+02 0.000000e+00 9.068014e+01  # 
3.125000e+03 3.375000e+02 1.000000e+00 8.414243e+01  # [ No convergence ]
3.150000e+03 3.375000e+02 1.000000e+00 9.730832e+01  # [ No convergence ]
3.175000e+03 3.375000e+02 1.000000e+00 8.977096e+01  # [ No convergence ]
3.200000e+03 3.375000e+02 1.000000e+00 9.046273e+01  # [ No convergence ]
3.225000e+03 3.375000e+02 0.000000e+00 9.459281e+01  # 
3.250000e+03 3.375000e+02 1.000000e+00 9.654881e+01  # [ No convergence ]
3.275000e+03 3.375000e+02 0.000000e+00 9.450520e+01  # 
3.300000e+03 3.375000e+02 1.000000e+00 8.823556e+01  # [ No convergence ]
3.325000e+03 3.375000e+02 1.000000e+00 1.089512e+02  # [ No convergence ]
3.350000e+03 3.375000e+02 1.000000e+00 1.137464e+02  # [ No convergence ]
3.375000e+03 3.375000e+02 1.000000e+00 1.318794e+02  # [ No convergence ]
3.400000e+03 3.375000e+02 1.000000e+00 1.915304e+02  # [ No convergence ]
3.425000e+03 3.375000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.450000e+03 3.375000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.475000e+03 3.375000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.500000e+03 3.375000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.000000e+03 3.450000e+02 0.000000e+00 8.989764e+01  # 
3.025000e+03 3.450000e+02 0.000000e+00 9.023948e+01  # 
3.050000e+03 3.450000e+02 0.000000e+00 9.227200e+01  # 
3.075000e+03 3.450000e+02 0.000000e+00 9.195254e+01  # 
3.100000e+03 3.450000e+02 0.000000e+00 9.084290e+01  # 
3.125000e+03 3.450000e+02 1.000000e+00 9.206231e+01  # [ No convergence ]
3.150000e+03 3.450000e+02 1.000000e+00 9.924315e+01  # [ No convergence ]
3.175000e+03 3.450000e+02 1.000000e+00 9.063742e+01  # [ No convergence ]
3.200000e+03 3.450000e+02 1.000000e+00 9.137414e+01  # [ No convergence ]
3.225000e+03 3.450000e+02 0.000000e+00 8.960810e+01  # 
3.250000e+03 3.450000e+02 1.000000e+00 8.973505e+01  # [ No convergence ]
3.275000e+03 3.450000e+02 1.000000e+00 8.390026e+01  # [ No convergence ]
3.300000e+03 3.450000e+02 1.000000e+00 9.441613e+01  # [ No convergence ]
3.325000e+03 3.450000e+02 1.000000e+00 8.319271e+01  # [ No convergence ]
3.350000e+03 3.450000e+02 1.000000e+00 9.508992e+01  # [ No convergence ]
3.375000e+03 3.450000e+02 1.000000e+00 2.132871e+02  # [ No convergence ]
3.400000e+03 3.450000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.425000e+03 3.450000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.450000e+03 3.450000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.475000e+03 3.450000e+02 5.000000e-01 -0.0  # [ MuSqWrongsign ]
3.500000e+03 3.450000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.000000e+03 3.525000e+02 0.000000e+00 9.115405e+01  # 
3.025000e+03 3.525000e+02 0.000000e+00 9.491707e+01  # 
3.050000e+03 3.525000e+02 0.000000e+00 9.248321e+01  # 
3.075000e+03 3.525000e+02 0.000000e+00 7.440663e+01  # 
3.100000e+03 3.525000e+02 0.000000e+00 9.008879e+01  # 
3.125000e+03 3.525000e+02 1.000000e+00 9.243420e+01  # [ No convergence ]
3.150000e+03 3.525000e+02 1.000000e+00 9.709188e+01  # [ No convergence ]
3.175000e+03 3.525000e+02 1.000000e+00 8.941578e+01  # [ No convergence ]
3.200000e+03 3.525000e+02 1.000000e+00 9.839150e+01  # [ No convergence ]
3.225000e+03 3.525000e+02 0.000000e+00 9.005568e+01  # 
3.250000e+03 3.525000e+02 1.000000e+00 9.322947e+01  # [ No convergence ]
3.275000e+03 3.525000e+02 0.000000e+00 9.080505e+01  # 
3.300000e+03 3.525000e+02 1.000000e+00 9.853891e+01  # [ No convergence ]
3.325000e+03 3.525000e+02 0.000000e+00 9.391408e+01  # 
3.350000e+03 3.525000e+02 1.000000e+00 8.430218e+01  # [ No convergence ]
3.375000e+03 3.525000e+02 1.000000e+00 9.792865e+01  # [ No convergence ]
3.400000e+03 3.525000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.425000e+03 3.525000e+02 1.000000e+00 4.560298e+01  # [ No convergence ]
3.450000e+03 3.525000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.475000e+03 3.525000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.500000e+03 3.525000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.000000e+03 3.600000e+02 0.000000e+00 8.995426e+01  # 
3.025000e+03 3.600000e+02 0.000000e+00 9.029443e+01  # 
3.050000e+03 3.600000e+02 0.000000e+00 9.087652e+01  # 
3.075000e+03 3.600000e+02 0.000000e+00 9.081238e+01  # 
3.100000e+03 3.600000e+02 1.000000e+00 9.786389e+01  # [ No convergence ]
3.125000e+03 3.600000e+02 0.000000e+00 9.184784e+01  # 
3.150000e+03 3.600000e+02 0.000000e+00 8.996006e+01  # 
3.175000e+03 3.600000e+02 1.000000e+00 9.884969e+01  # [ No convergence ]
3.200000e+03 3.600000e+02 1.000000e+00 9.945985e+01  # [ No convergence ]
3.225000e+03 3.600000e+02 0.000000e+00 8.969469e+01  # 
3.250000e+03 3.600000e+02 0.000000e+00 9.379155e+01  # 
3.275000e+03 3.600000e+02 0.000000e+00 9.057992e+01  # 
3.300000e+03 3.600000e+02 1.000000e+00 9.957120e+01  # [ No convergence ]
3.325000e+03 3.600000e+02 1.000000e+00 9.691904e+01  # [ No convergence ]
3.350000e+03 3.600000e+02 0.000000e+00 9.044611e+01  # 
3.375000e+03 3.600000e+02 0.000000e+00 9.434913e+01  # 
3.400000e+03 3.600000e+02 1.000000e+00 9.458182e+01  # [ No convergence ]
3.425000e+03 3.600000e+02 1.000000e+00 1.147434e+02  # [ No convergence ]
3.450000e+03 3.600000e+02 1.000000e+00 3.353072e+01  # [ No convergence ]
3.475000e+03 3.600000e+02 1.000000e+00 9.963287e+01  # [ No convergence ]
3.500000e+03 3.600000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.000000e+03 3.675000e+02 0.000000e+00 9.099614e+01  # 
3.025000e+03 3.675000e+02 0.000000e+00 9.039220e+01  # 
3.050000e+03 3.675000e+02 0.000000e+00 9.057218e+01  # 
3.075000e+03 3.675000e+02 0.000000e+00 9.481584e+01  # 
3.100000e+03 3.675000e+02 0.000000e+00 9.001348e+01  # 
3.125000e+03 3.675000e+02 1.000000e+00 9.024605e+01  # [ No convergence ]
3.150000e+03 3.675000e+02 1.000000e+00 8.411091e+01  # [ No convergence ]
3.175000e+03 3.675000e+02 1.000000e+00 8.220865e+01  # [ No convergence ]
3.200000e+03 3.675000e+02 0.000000e+00 9.185210e+01  # 
3.225000e+03 3.675000e+02 0.000000e+00 8.971294e+01  # 
3.250000e+03 3.675000e+02 0.000000e+00 9.383058e+01  # 
3.275000e+03 3.675000e+02 1.000000e+00 9.900781e+01  # [ No convergence ]
3.300000e+03 3.675000e+02 0.000000e+00 8.795036e+01  # 
3.325000e+03 3.675000e+02 1.000000e+00 9.065557e+01  # [ No convergence ]
3.350000e+03 3.675000e+02 0.000000e+00 9.186772e+01  # 
3.375000e+03 3.675000e+02 1.000000e+00 8.925118e+01  # [ No convergence ]
3.400000e+03 3.675000e+02 0.000000e+00 8.925590e+01  # 
3.425000e+03 3.675000e+02 1.000000e+00 7.562306e+01  # [ No convergence ]
3.450000e+03 3.675000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.475000e+03 3.675000e+02 1.000000e+00 6.412136e+01  # [ No convergence ]
3.500000e+03 3.675000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.000000e+03 3.750000e+02 0.000000e+00 9.351689e+01  # 
3.025000e+03 3.750000e+02 0.000000e+00 9.102303e+01  # 
3.050000e+03 3.750000e+02 0.000000e+00 9.682136e+01  # 
3.075000e+03 3.750000e+02 0.000000e+00 9.166651e+01  # 
3.100000e+03 3.750000e+02 0.000000e+00 9.168987e+01  # 
3.125000e+03 3.750000e+02 0.000000e+00 9.110107e+01  # 
3.150000e+03 3.750000e+02 1.000000e+00 8.946742e+01  # [ No convergence ]
3.175000e+03 3.750000e+02 0.000000e+00 9.114545e+01  # 
3.200000e+03 3.750000e+02 0.000000e+00 9.011744e+01  # 
3.225000e+03 3.750000e+02 0.000000e+00 9.527993e+01  # 
3.250000e+03 3.750000e+02 0.000000e+00 8.971510e+01  # 
3.275000e+03 3.750000e+02 0.000000e+00 8.951867e+01  # 
3.300000e+03 3.750000e+02 0.000000e+00 8.910174e+01  # 
3.325000e+03 3.750000e+02 1.000000e+00 9.828287e+01  # [ No convergence ]
3.350000e+03 3.750000e+02 0.000000e+00 9.147240e+01  # 
3.375000e+03 3.750000e+02 1.000000e+00 9.095802e+01  # [ No convergence ]
3.400000e+03 3.750000e+02 1.000000e+00 9.175899e+01  # [ No convergence ]
3.425000e+03 3.750000e+02 1.000000e+00 9.905011e+01  # [ No convergence ]
3.450000e+03 3.750000e+02 1.000000e+00 9.172955e+01  # [ No convergence ]
3.475000e+03 3.750000e+02 1.000000e+00 -0.0  # [ No convergence ]
3.500000e+03 3.750000e+02 1.000000e+00 -0.0 # [ No convergence ]
3.000000e+03 3.825000e+02 0.000000e+00 9.497801e+01  # 
3.025000e+03 3.825000e+02 0.000000e+00 9.199122e+01  # 
3.050000e+03 3.825000e+02 0.000000e+00 9.098695e+01  # 
3.075000e+03 3.825000e+02 0.000000e+00 9.152585e+01  # 
3.100000e+03 3.825000e+02 0.000000e+00 9.152537e+01  # 
3.125000e+03 3.825000e+02 0.000000e+00 9.020994e+01  # 
3.150000e+03 3.825000e+02 0.000000e+00 9.250089e+01  # 
3.175000e+03 3.825000e+02 0.000000e+00 9.034467e+01  # 
3.200000e+03 3.825000e+02 0.000000e+00 8.937838e+01  # 
3.225000e+03 3.825000e+02 0.000000e+00 9.066364e+01  # 
3.250000e+03 3.825000e+02 0.000000e+00 9.011794e+01  # 
3.275000e+03 3.825000e+02 0.000000e+00 8.371187e+01  # 
3.300000e+03 3.825000e+02 0.000000e+00 9.061099e+01  # 
3.325000e+03 3.825000e+02 0.000000e+00 8.905048e+01  # 
3.350000e+03 3.825000e+02 0.000000e+00 9.073383e+01  # 
3.375000e+03 3.825000e+02 1.000000e+00 8.127224e+01  # [ No convergence ]
3.400000e+03 3.825000e+02 0.000000e+00 9.160902e+01  # 
3.425000e+03 3.825000e+02 0.000000e+00 8.846106e+01  # 
3.450000e+03 3.825000e+02 1.000000e+00 9.166668e+01  # [ No convergence ]
3.475000e+03 3.825000e+02 1.000000e+00 7.143037e+01  # [ No convergence ]
3.500000e+03 3.825000e+02 1.000000e+00 9.128815e+01  # [ No convergence ]
3.000000e+03 3.900000e+02 0.000000e+00 9.099720e+01  # 
3.025000e+03 3.900000e+02 0.000000e+00 9.137946e+01  # 
3.050000e+03 3.900000e+02 1.000000e+00 8.993110e+01  # [ No convergence ]
3.075000e+03 3.900000e+02 0.000000e+00 8.991506e+01  # 
3.100000e+03 3.900000e+02 1.000000e+00 9.104628e+01  # [ No convergence ]
3.125000e+03 3.900000e+02 0.000000e+00 9.139707e+01  # 
3.150000e+03 3.900000e+02 0.000000e+00 9.288209e+01  # 
3.175000e+03 3.900000e+02 0.000000e+00 9.154677e+01  # 
3.200000e+03 3.900000e+02 0.000000e+00 9.206883e+01  # 
3.225000e+03 3.900000e+02 0.000000e+00 9.382468e+01  # 
3.250000e+03 3.900000e+02 0.000000e+00 8.993849e+01  # 
3.275000e+03 3.900000e+02 0.000000e+00 8.970461e+01  # 
3.300000e+03 3.900000e+02 1.000000e+00 8.037950e+01  # [ No convergence ]
3.325000e+03 3.900000e+02 0.000000e+00 8.657432e+01  # 
3.350000e+03 3.900000e+02 0.000000e+00 8.987307e+01  # 
3.375000e+03 3.900000e+02 0.000000e+00 8.995824e+01  # 
3.400000e+03 3.900000e+02 1.000000e+00 9.870185e+01  # [ No convergence ]
3.425000e+03 3.900000e+02 1.000000e+00 9.774930e+01  # [ No convergence ]
3.450000e+03 3.900000e+02 0.000000e+00 8.924930e+01  # 
3.475000e+03 3.900000e+02 0.000000e+00 9.170199e+01  # 
3.500000e+03 3.900000e+02 0.000000e+00 9.456528e+01  # 
3.000000e+03 3.975000e+02 0.000000e+00 9.014170e+01  # 
3.025000e+03 3.975000e+02 0.000000e+00 9.083577e+01  # 
3.050000e+03 3.975000e+02 0.000000e+00 9.037106e+01  # 
3.075000e+03 3.975000e+02 0.000000e+00 8.994294e+01  # 
3.100000e+03 3.975000e+02 0.000000e+00 9.120825e+01  # 
3.125000e+03 3.975000e+02 0.000000e+00 9.178357e+01  # 
3.150000e+03 3.975000e+02 0.000000e+00 9.160904e+01  # 
3.175000e+03 3.975000e+02 0.000000e+00 8.969892e+01  # 
3.200000e+03 3.975000e+02 0.000000e+00 9.108217e+01  # 
3.225000e+03 3.975000e+02 0.000000e+00 3.595121e+01  # 
3.250000e+03 3.975000e+02 1.000000e+00 8.254525e+01  # [ No convergence ]
3.275000e+03 3.975000e+02 1.000000e+00 9.049930e+01  # [ No convergence ]
3.300000e+03 3.975000e+02 0.000000e+00 9.096577e+01  # 
3.325000e+03 3.975000e+02 0.000000e+00 7.684674e+01  # 
3.350000e+03 3.975000e+02 0.000000e+00 9.139811e+01  # 
3.375000e+03 3.975000e+02 1.000000e+00 8.409430e+01  # [ No convergence ]
3.400000e+03 3.975000e+02 0.000000e+00 9.363361e+01  # 
3.425000e+03 3.975000e+02 1.000000e+00 7.838917e+01  # [ No convergence ]
3.450000e+03 3.975000e+02 1.000000e+00 7.810400e+01  # [ No convergence ]
3.475000e+03 3.975000e+02 0.000000e+00 9.818769e+01  # 
3.500000e+03 3.975000e+02 1.000000e+00 8.446743e+01  # [ No convergence ]
3.000000e+03 4.050000e+02 0.000000e+00 9.088179e+01  # 
3.025000e+03 4.050000e+02 0.000000e+00 9.187823e+01  # 
3.050000e+03 4.050000e+02 0.000000e+00 8.966387e+01  # 
3.075000e+03 4.050000e+02 0.000000e+00 9.070376e+01  # 
3.100000e+03 4.050000e+02 0.000000e+00 9.099400e+01  # 
3.125000e+03 4.050000e+02 0.000000e+00 9.054836e+01  # 
3.150000e+03 4.050000e+02 0.000000e+00 9.336821e+01  # 
3.175000e+03 4.050000e+02 0.000000e+00 9.116276e+01  # 
3.200000e+03 4.050000e+02 0.000000e+00 9.227632e+01  # 
3.225000e+03 4.050000e+02 0.000000e+00 9.020171e+01  # 
3.250000e+03 4.050000e+02 0.000000e+00 8.115403e+01  # 
3.275000e+03 4.050000e+02 1.000000e+00 8.261047e+01  # [ No convergence ]
3.300000e+03 4.050000e+02 0.000000e+00 8.313558e+01  # 
3.325000e+03 4.050000e+02 0.000000e+00 8.992257e+01  # 
3.350000e+03 4.050000e+02 0.000000e+00 8.981637e+01  # 
3.375000e+03 4.050000e+02 1.000000e+00 9.949940e+01  # [ No convergence ]
3.400000e+03 4.050000e+02 0.000000e+00 8.931440e+01  # 
3.425000e+03 4.050000e+02 0.000000e+00 8.872332e+01  # 
3.450000e+03 4.050000e+02 0.000000e+00 8.893414e+01  # 
3.475000e+03 4.050000e+02 1.000000e+00 9.857286e+01  # [ No convergence ]
3.500000e+03 4.050000e+02 1.000000e+00 9.093512e+01  # [ No convergence ]
3.000000e+03 4.125000e+02 0.000000e+00 8.973628e+01  # 
3.025000e+03 4.125000e+02 0.000000e+00 9.274694e+01  # 
3.050000e+03 4.125000e+02 0.000000e+00 9.191772e+01  # 
3.075000e+03 4.125000e+02 0.000000e+00 9.509733e+01  # 
3.100000e+03 4.125000e+02 0.000000e+00 9.099180e+01  # 
3.125000e+03 4.125000e+02 0.000000e+00 9.154428e+01  # 
3.150000e+03 4.125000e+02 0.000000e+00 9.124011e+01  # 
3.175000e+03 4.125000e+02 0.000000e+00 9.097771e+01  # 
3.200000e+03 4.125000e+02 0.000000e+00 9.122107e+01  # 
3.225000e+03 4.125000e+02 0.000000e+00 9.171163e+01  # 
3.250000e+03 4.125000e+02 0.000000e+00 9.135250e+01  # 
3.275000e+03 4.125000e+02 1.000000e+00 9.115856e+01  # [ No convergence ]
3.300000e+03 4.125000e+02 1.000000e+00 9.196584e+01  # [ No convergence ]
3.325000e+03 4.125000e+02 0.000000e+00 9.345858e+01  # 
3.350000e+03 4.125000e+02 1.000000e+00 9.134186e+01  # [ No convergence ]
3.375000e+03 4.125000e+02 1.000000e+00 8.799527e+01  # [ No convergence ]
3.400000e+03 4.125000e+02 0.000000e+00 8.973549e+01  # 
3.425000e+03 4.125000e+02 0.000000e+00 9.032671e+01  # 
3.450000e+03 4.125000e+02 0.000000e+00 8.968907e+01  # 
3.475000e+03 4.125000e+02 0.000000e+00 9.105641e+01  # 
3.500000e+03 4.125000e+02 0.000000e+00 8.922550e+01  # 
3.000000e+03 4.200000e+02 0.000000e+00 9.057659e+01  # 
3.025000e+03 4.200000e+02 0.000000e+00 9.426901e+01  # 
3.050000e+03 4.200000e+02 0.000000e+00 9.360004e+01  # 
3.075000e+03 4.200000e+02 0.000000e+00 9.050765e+01  # 
3.100000e+03 4.200000e+02 0.000000e+00 9.036059e+01  # 
3.125000e+03 4.200000e+02 0.000000e+00 9.099236e+01  # 
3.150000e+03 4.200000e+02 0.000000e+00 9.286238e+01  # 
3.175000e+03 4.200000e+02 0.000000e+00 9.031614e+01  # 
3.200000e+03 4.200000e+02 0.000000e+00 9.098094e+01  # 
3.225000e+03 4.200000e+02 1.000000e+00 9.103981e+01  # [ No convergence ]
3.250000e+03 4.200000e+02 0.000000e+00 9.227247e+01  # 
3.275000e+03 4.200000e+02 0.000000e+00 9.177890e+01  # 
3.300000e+03 4.200000e+02 0.000000e+00 8.997084e+01  # 
3.325000e+03 4.200000e+02 1.000000e+00 9.845229e+01  # [ No convergence ]
3.350000e+03 4.200000e+02 1.000000e+00 8.934139e+01  # [ No convergence ]
3.375000e+03 4.200000e+02 1.000000e+00 8.937613e+01  # [ No convergence ]
3.400000e+03 4.200000e+02 0.000000e+00 9.209678e+01  # 
3.425000e+03 4.200000e+02 0.000000e+00 9.317826e+01  # 
3.450000e+03 4.200000e+02 0.000000e+00 8.965085e+01  # 
3.475000e+03 4.200000e+02 1.000000e+00 9.008473e+01  # [ No convergence ]
3.500000e+03 4.200000e+02 1.000000e+00 9.697658e+01  # [ No convergence ]
3.000000e+03 4.275000e+02 0.000000e+00 9.263020e+01  # 
3.025000e+03 4.275000e+02 0.000000e+00 8.952218e+01  # 
3.050000e+03 4.275000e+02 0.000000e+00 9.053459e+01  # 
3.075000e+03 4.275000e+02 0.000000e+00 8.965644e+01  # 
3.100000e+03 4.275000e+02 0.000000e+00 9.030061e+01  # 
3.125000e+03 4.275000e+02 0.000000e+00 8.854660e+01  # 
3.150000e+03 4.275000e+02 0.000000e+00 9.098282e+01  # 
3.175000e+03 4.275000e+02 0.000000e+00 9.098323e+01  # 
3.200000e+03 4.275000e+02 0.000000e+00 9.124550e+01  # 
3.225000e+03 4.275000e+02 0.000000e+00 9.022090e+01  # 
3.250000e+03 4.275000e+02 0.000000e+00 9.028135e+01  # 
3.275000e+03 4.275000e+02 0.000000e+00 9.300848e+01  # 
3.300000e+03 4.275000e+02 0.000000e+00 9.022443e+01  # 
3.325000e+03 4.275000e+02 0.000000e+00 9.412141e+01  # 
3.350000e+03 4.275000e+02 0.000000e+00 9.488957e+01  # 
3.375000e+03 4.275000e+02 0.000000e+00 9.260837e+01  # 
3.400000e+03 4.275000e+02 0.000000e+00 9.309304e+01  # 
3.425000e+03 4.275000e+02 0.000000e+00 8.977404e+01  # 
3.450000e+03 4.275000e+02 0.000000e+00 9.052760e+01  # 
3.475000e+03 4.275000e+02 0.000000e+00 9.360592e+01  # 
3.500000e+03 4.275000e+02 0.000000e+00 9.280308e+01  # 
3.000000e+03 4.350000e+02 0.000000e+00 9.059454e+01  # 
3.025000e+03 4.350000e+02 0.000000e+00 9.029965e+01  # 
3.050000e+03 4.350000e+02 0.000000e+00 8.992658e+01  # 
3.075000e+03 4.350000e+02 0.000000e+00 9.457865e+01  # 
3.100000e+03 4.350000e+02 0.000000e+00 8.914823e+01  # 
3.125000e+03 4.350000e+02 0.000000e+00 9.128234e+01  # 
3.150000e+03 4.350000e+02 0.000000e+00 8.983931e+01  # 
3.175000e+03 4.350000e+02 0.000000e+00 9.295105e+01  # 
3.200000e+03 4.350000e+02 0.000000e+00 9.213183e+01  # 
3.225000e+03 4.350000e+02 0.000000e+00 9.093811e+01  # 
3.250000e+03 4.350000e+02 0.000000e+00 9.088376e+01  # 
3.275000e+03 4.350000e+02 0.000000e+00 9.123303e+01  # 
3.300000e+03 4.350000e+02 0.000000e+00 9.151803e+01  # 
3.325000e+03 4.350000e+02 0.000000e+00 9.019647e+01  # 
3.350000e+03 4.350000e+02 1.000000e+00 9.797719e+01  # [ No convergence ]
3.375000e+03 4.350000e+02 0.000000e+00 9.274791e+01  # 
3.400000e+03 4.350000e+02 0.000000e+00 8.994470e+01  # 
3.425000e+03 4.350000e+02 1.000000e+00 1.005699e+02  # [ No convergence ]
3.450000e+03 4.350000e+02 0.000000e+00 9.370754e+01  # 
3.475000e+03 4.350000e+02 0.000000e+00 8.925488e+01  # 
3.500000e+03 4.350000e+02 0.000000e+00 9.065398e+01  # 
3.000000e+03 4.425000e+02 0.000000e+00 9.099598e+01  # 
3.025000e+03 4.425000e+02 0.000000e+00 8.847919e+01  # 
3.050000e+03 4.425000e+02 0.000000e+00 9.046936e+01  # 
3.075000e+03 4.425000e+02 0.000000e+00 9.052482e+01  # 
3.100000e+03 4.425000e+02 0.000000e+00 8.917959e+01  # 
3.125000e+03 4.425000e+02 0.000000e+00 8.909803e+01  # 
3.150000e+03 4.425000e+02 0.000000e+00 9.175915e+01  # 
3.175000e+03 4.425000e+02 0.000000e+00 9.170522e+01  # 
3.200000e+03 4.425000e+02 0.000000e+00 9.101241e+01  # 
3.225000e+03 4.425000e+02 0.000000e+00 9.166006e+01  # 
3.250000e+03 4.425000e+02 0.000000e+00 9.110249e+01  # 
3.275000e+03 4.425000e+02 0.000000e+00 9.029467e+01  # 
3.300000e+03 4.425000e+02 0.000000e+00 9.061515e+01  # 
3.325000e+03 4.425000e+02 0.000000e+00 9.045339e+01  # 
3.350000e+03 4.425000e+02 1.000000e+00 8.937222e+01  # [ No convergence ]
3.375000e+03 4.425000e+02 0.000000e+00 9.008267e+01  # 
3.400000e+03 4.425000e+02 0.000000e+00 9.253874e+01  # 
3.425000e+03 4.425000e+02 1.000000e+00 1.005901e+02  # [ No convergence ]
3.450000e+03 4.425000e+02 0.000000e+00 9.059279e+01  # 
3.475000e+03 4.425000e+02 0.000000e+00 8.940307e+01  # 
3.500000e+03 4.425000e+02 0.000000e+00 8.960311e+01  # 
3.000000e+03 4.500000e+02 0.000000e+00 9.099754e+01  # 
3.025000e+03 4.500000e+02 0.000000e+00 8.933504e+01  # 
3.050000e+03 4.500000e+02 0.000000e+00 9.185905e+01  # 
3.075000e+03 4.500000e+02 0.000000e+00 9.055432e+01  # 
3.100000e+03 4.500000e+02 0.000000e+00 9.099713e+01  # 
3.125000e+03 4.500000e+02 0.000000e+00 9.823473e+01  # 
3.150000e+03 4.500000e+02 0.000000e+00 9.097825e+01  # 
3.175000e+03 4.500000e+02 0.000000e+00 9.319366e+01  # 
3.200000e+03 4.500000e+02 0.000000e+00 9.098165e+01  # 
3.225000e+03 4.500000e+02 0.000000e+00 9.115414e+01  # 
3.250000e+03 4.500000e+02 0.000000e+00 8.952852e+01  # 
3.275000e+03 4.500000e+02 0.000000e+00 9.035724e+01  # 
3.300000e+03 4.500000e+02 0.000000e+00 9.047010e+01  # 
3.325000e+03 4.500000e+02 0.000000e+00 9.122045e+01  # 
3.350000e+03 4.500000e+02 0.000000e+00 9.063956e+01  # 
3.375000e+03 4.500000e+02 0.000000e+00 8.995377e+01  # 
3.400000e+03 4.500000e+02 0.000000e+00 9.206463e+01  # 
3.425000e+03 4.500000e+02 1.000000e+00 9.919866e+01  # [ No convergence ]
3.450000e+03 4.500000e+02 1.000000e+00 7.991506e+01  # [ No convergence ]
3.475000e+03 4.500000e+02 0.000000e+00 9.095715e+01  # 
3.500000e+03 4.500000e+02 0.000000e+00 9.046732e+01  # 


==> anc/outputTest <==
#     m0     m12   mchi10       mg     mstopR      mstopL      mchi1+   mchi2+        mA0
3.000000e+03 4.400000e+02 1.835306e+02 1.133034e+03 2.545162e+03 1.877271e+03 3.233713e+02 4.457768e+02 2.993585e+03 0 1.835382e+02 1.133056e+03 2.545145e+03 1.877221e+03 3.235031e+02 4.459836e+02 2.993642e+03 0 # 
3.010000e+03 4.372000e+02 1.821900e+02 1.126844e+03 2.551173e+03 1.881055e+03 3.193059e+02 4.408953e+02 3.002323e+03 0 1.822131e+02 1.126969e+03 2.551076e+03 1.880764e+03 3.203835e+02 4.424431e+02 3.002651e+03 0 # 
3.020000e+03 4.344000e+02 1.808649e+02 1.120706e+03 2.557146e+03 1.884681e+03 3.159475e+02 4.371229e+02 3.011265e+03 0 1.808906e+02 1.120689e+03 2.557100e+03 1.884568e+03 3.162284e+02 4.374973e+02 3.011374e+03 0 # 
3.030000e+03 4.316000e+02 1.795130e+02 1.114530e+03 2.563159e+03 1.888379e+03 -3.121857e+02 -4.328875e+02 3.020165e+03 0 1.795121e+02 1.114590e+03 2.563140e+03 1.888321e+03 -3.124297e+02 -4.332105e+02 3.020239e+03 0 # 
3.040000e+03 4.288000e+02 1.781615e+02 1.108353e+03 2.569204e+03 1.892134e+03 -3.083306e+02 -4.286637e+02 3.029036e+03 0 1.781695e+02 1.108369e+03 2.569183e+03 1.892071e+03 -3.085124e+02 -4.288782e+02 3.029105e+03 0 # 
3.050000e+03 4.260000e+02 1.768481e+02 1.102281e+03 2.575156e+03 1.895567e+03 -3.057547e+02 -4.260164e+02 3.038296e+03 0 1.768306e+02 1.102209e+03 2.575197e+03 1.895688e+03 -3.051961e+02 -4.253538e+02 3.038155e+03 0 # 
3.060000e+03 4.232000e+02 1.754107e+02 1.095965e+03 2.581348e+03 1.899663e+03 -3.003787e+02 -4.202589e+02 3.046860e+03 0 1.754319e+02 1.095987e+03 2.581324e+03 1.899595e+03 -3.006651e+02 -4.205656e+02 3.046932e+03 0 # 
3.070000e+03 4.204000e+02 1.740122e+02 1.089748e+03 2.587479e+03 1.903541e+03 -2.960208e+02 -4.158515e+02 3.055698e+03 0 1.740478e+02 1.089785e+03 2.587417e+03 1.903360e+03 -2.967410e+02 -4.165613e+02 3.055890e+03 0 # 
3.080000e+03 4.176000e+02 1.726042e+02 1.083540e+03 2.593601e+03 1.907350e+03 -2.918202e+02 -4.117257e+02 3.064646e+03 0 1.726251e+02 1.083550e+03 2.593577e+03 1.907288e+03 -2.920473e+02 -4.119386e+02 3.064711e+03 0 # 
3.090000e+03 4.148000e+02 1.711715e+02 1.077309e+03 2.599757e+03 1.911211e+03 -2.874127e+02 -4.075287e+02 3.073568e+03 0 1.712252e+02 1.077350e+03 2.599695e+03 1.911035e+03 -2.882434e+02 -4.082528e+02 3.073753e+03 0 # 
3.100000e+03 4.120000e+02 1.697022e+02 1.071099e+03 2.605904e+03 1.915018e+03 -2.827002e+02 -4.032131e+02 3.082598e+03 0 1.694198e+02 1.070923e+03 2.606178e+03 1.915798e+03 2.787592e+02 4.002422e+02 3.081772e+03 0 # 
3.110000e+03 4.092000e+02 1.682534e+02 1.064840e+03 2.612127e+03 1.918990e+03 -2.782730e+02 -3.992550e+02 3.091452e+03 0 1.458117e+02 1.061505e+03 2.615421e+03 1.928691e+03 1.808979e+02 3.698086e+02 3.081181e+03 0 # 
3.120000e+03 4.064000e+02 1.667221e+02 1.058585e+03 2.618365e+03 1.922978e+03 2.730359e+02 3.948347e+02 3.100341e+03 0 1.663741e+02 1.058480e+03 2.618588e+03 1.923595e+03 2.691424e+02 3.922876e+02 3.099713e+03 0 # 
3.130000e+03 4.036000e+02 1.652095e+02 1.052330e+03 2.624593e+03 1.926901e+03 2.682260e+02 3.908565e+02 3.109325e+03 0 1.646010e+02 1.052118e+03 2.624936e+03 1.927858e+03 2.616863e+02 3.869920e+02 3.108339e+03 0 # 
3.140000e+03 4.008000e+02 1.638778e+02 1.046152e+03 2.630712e+03 1.930468e+03 2.657503e+02 3.884346e+02 3.118706e+03 0 1.638987e+02 1.046159e+03 2.630697e+03 1.930430e+03 2.659892e+02 3.885881e+02 3.118744e+03 0 # 
3.150000e+03 3.980000e+02 1.621459e+02 1.039870e+03 2.637073e+03 1.934677e+03 2.591520e+02 3.835292e+02 3.127467e+03 0 1.620353e+02 1.039780e+03 2.637169e+03 1.934953e+03 2.578403e+02 3.827975e+02 3.127159e+03 0 # 
3.160000e+03 3.952000e+02 1.603891e+02 1.033521e+03 2.643421e+03 1.938835e+03 2.525128e+02 3.788782e+02 3.136295e+03 0 1.603600e+02 1.033498e+03 2.643462e+03 1.938950e+03 2.521910e+02 3.787165e+02 3.136163e+03 0 # 
3.170000e+03 3.924000e+02 1.587489e+02 1.027256e+03 2.649706e+03 1.942756e+03 2.476084e+02 3.752791e+02 3.145405e+03 0 1.585637e+02 1.027183e+03 2.649834e+03 1.943124e+03 2.458630e+02 3.744589e+02 3.145002e+03 0 # 
3.180000e+03 3.896000e+02 1.569649e+02 1.020954e+03 2.656057e+03 1.946843e+03 2.416492e+02 3.712796e+02 3.154370e+03 0 1.569467e+02 1.020936e+03 2.656091e+03 1.946933e+03 2.414978e+02 3.712163e+02 3.154266e+03 0 # 
3.190000e+03 3.868000e+02 1.551288e+02 1.014648e+03 2.662421e+03 1.950924e+03 2.357451e+02 3.674533e+02 3.163368e+03 0 1.551401e+02 1.014603e+03 2.662511e+03 1.951168e+03 2.357254e+02 3.674555e+02 3.163076e+03 0 # 
3.200000e+03 3.840000e+02 1.532219e+02 1.008341e+03 2.668782e+03 1.954961e+03 2.298181e+02 3.637390e+02 3.172447e+03 0 1.530038e+02 1.008218e+03 2.668960e+03 1.955470e+03 2.281456e+02 3.631366e+02 3.171862e+03 0 # 
3.210000e+03 3.812000e+02 1.512134e+02 1.002024e+03 2.675172e+03 1.959048e+03 2.236627e+02 3.600547e+02 3.181498e+03 0 1.510335e+02 1.001967e+03 2.675224e+03 1.959207e+03 2.224999e+02 3.596599e+02 3.181321e+03 0 # 
3.220000e+03 3.784000e+02 1.490191e+02 9.956998e+02 2.681590e+03 1.963182e+03 2.169689e+02 3.563077e+02 3.190532e+03 0 1.491234e+02 9.957178e+02 2.681552e+03 1.963080e+03 2.175310e+02 3.564840e+02 3.190642e+03 0 # 
3.230000e+03 3.756000e+02 1.467019e+02 9.893694e+02 2.688014e+03 1.967299e+03 2.102856e+02 3.526907e+02 3.199614e+03 0 1.464869e+02 9.893094e+02 2.688066e+03 1.967454e+03 2.092190e+02 3.523903e+02 3.199438e+03 0 # 
3.240000e+03 3.728000e+02 1.441845e+02 9.830295e+02 2.694460e+03 1.971444e+03 2.033425e+02 3.491166e+02 3.208692e+03 0 1.490146e+02 9.834574e+02 2.693530e+03 1.968844e+03 2.287903e+02 3.578969e+02 3.211266e+03 0 # 
3.250000e+03 3.700000e+02 1.414792e+02 9.766922e+02 2.700902e+03 1.975544e+03 1.963518e+02 3.456397e+02 3.217852e+03 0 1.432305e+02 9.767371e+02 2.700691e+03 1.974965e+03 2.030475e+02 3.473674e+02 3.218409e+03 0 # 
3.260000e+03 3.672000e+02 1.384016e+02 9.703316e+02 2.707397e+03 1.979759e+03 1.887965e+02 3.421417e+02 3.226908e+03 0 1.378617e+02 9.702713e+02 2.707456e+03 1.979933e+03 1.870853e+02 3.417754e+02 3.226718e+03 0 # 
3.270000e+03 3.644000e+02 1.353014e+02 9.639921e+02 2.713840e+03 1.983796e+03 1.819519e+02 3.388950e+02 3.236194e+03 0 1.352560e+02 9.639820e+02 2.713867e+03 1.983874e+03 1.818054e+02 3.388656e+02 3.236099e+03 0 # 
3.280000e+03 3.616000e+02 1.315201e+02 9.576300e+02 2.720348e+03 1.987991e+03 1.739728e+02 3.355106e+02 3.245333e+03 0 1.308583e+02 9.575949e+02 2.720414e+03 1.988181e+03 1.723642e+02 3.352214e+02 3.245125e+03 0 # 
3.290000e+03 3.588000e+02 1.265396e+02 9.512182e+02 2.726944e+03 1.992392e+03 1.642177e+02 3.319458e+02 3.254268e+03 0 1.264923e+02 9.512317e+02 2.726924e+03 1.992345e+03 1.641197e+02 3.319239e+02 3.254330e+03 0 # 
3.300000e+03 3.560000e+02 1.227891e+02 9.448861e+02 2.733390e+03 1.996347e+03 1.579087e+02 3.290300e+02 3.263725e+03 0 1.225909e+02 9.448702e+02 2.733426e+03 1.996444e+03 1.575249e+02 3.289755e+02 3.263609e+03 0 # 
3.310000e+03 3.532000e+02 1.169826e+02 9.384929e+02 2.739972e+03 2.000650e+03 1.484014e+02 3.257169e+02 3.272824e+03 0 1.181093e+02 9.385212e+02 2.739894e+03 2.000438e+03 1.503379e+02 3.259790e+02 3.273058e+03 0 # 
3.320000e+03 3.504000e+02 1.095374e+02 9.320886e+02 2.746589e+03 2.005037e+03 1.372376e+02 3.223127e+02 3.281863e+03 0 1.119288e+02 9.321561e+02 2.746490e+03 2.004755e+03 1.409133e+02 3.227541e+02 3.282168e+03 0 # 
3.330000e+03 3.476000e+02 1.025947e+02 9.256927e+02 2.753135e+03 2.009194e+03 1.277361e+02 3.192281e+02 3.291184e+03 0 1.078658e+02 9.258127e+02 2.752944e+03 2.008652e+03 1.353218e+02 3.200684e+02 3.291767e+03 0 # 
3.340000e+03 3.448000e+02 9.693797e+01 9.193625e+02 2.759661e+03 2.013245e+03 1.204878e+02 3.164444e+02 3.300642e+03 1 9.674813e+01 9.193361e+02 2.759650e+03 2.013232e+03 1.202290e+02 3.164164e+02 3.300657e+03 0 # [ No convergence ]
3.350000e+03 3.420000e+02 1.091397e+02 9.139025e+02 2.764704e+03 2.013270e+03 1.387166e+02 3.163329e+02 3.314862e+03 1 5.849067e+01 9.128556e+02 2.767490e+03 2.020988e+03 7.483730e+01 3.109710e+02 3.306472e+03 0 # [ No convergence ]
3.360000e+03 3.392000e+02 5.046563e+01 9.062873e+02 2.773651e+03 2.023861e+03 6.598450e+01 3.084842e+02 3.316462e+03 1 1.127101e+02 9.070308e+02 2.771591e+03 2.018169e+03 1.452707e+02 3.154515e+02 3.322984e+03 0 # [ No convergence ]
3.370000e+03 3.364000e+02 7.492162e+01 9.002510e+02 2.779433e+03 2.025825e+03 9.398510e+01 3.079432e+02 3.328640e+03 1 6.719983e+01 9.002914e+02 2.779565e+03 2.026206e+03 8.500267e+01 3.073109e+02 3.328254e+03 0 # [ No convergence ]
3.380000e+03 3.336000e+02 6.808388e+01 8.935798e+02 2.787162e+03 2.033143e+03 8.619181e+01 3.053327e+02 3.335085e+03 1 6.779473e+01 8.939410e+02 2.785992e+03 2.029877e+03 8.586169e+01 3.052508e+02 3.338214e+03 0 # [ No convergence ]
3.390000e+03 3.308000e+02 6.923088e+01 8.870244e+02 2.793229e+03 2.035601e+03 8.765584e+01 3.034390e+02 3.345365e+03 1 8.272705e+01 8.875284e+02 2.792263e+03 2.033043e+03 1.038798e+02 3.045944e+02 3.348633e+03 1 # [ No convergence ]
3.400000e+03 3.280000e+02 9.140060e+01 8.803745e+02 2.800579e+03 2.041812e+03 1.152738e+02 3.038588e+02 3.353467e+03 1 8.577625e+01 8.804596e+02 2.800354e+03 2.041192e+03 1.079465e+02 3.030782e+02 3.353993e+03 0 # [ No convergence ]
#3.410000e+03 3.252000e+02 1.237935e+02 8.734362e+02 2.808508e+03 2.049381e+03 1.792520e+02 3.150601e+02 3.359333e+03 0 1.226289e+02 8.734716e+02 2.808352e+03 2.048969e+03 1.751719e+02 3.136742e+02 3.359735e+03 0 # [ MuSqWrongsign ]
#3.420000e+03 3.224000e+02 1.260135e+02 8.668585e+02 2.815534e+03 2.054572e+03 1.920873e+02 3.191228e+02 3.367784e+03 0 1.273380e+02 8.667597e+02 2.815801e+03 2.055290e+03 1.988076e+02 3.227628e+02 3.367054e+03 0 # [ MuSqWrongsign ]
#3.430000e+03 3.196000e+02 1.278144e+02 8.602321e+02 2.822806e+03 2.060399e+03 -2.072793e+02 -3.278123e+02 3.375617e+03 0 1.276717e+02 8.602494e+02 2.822766e+03 2.060284e+03 -2.064211e+02 -3.271364e+02 3.375734e+03 0 # [ MuSqWrongsign ]
#3.440000e+03 3.168000e+02 1.280578e+02 8.536917e+02 2.829914e+03 2.065747e+03 -2.157074e+02 -3.356483e+02 3.383961e+03 1 1.282813e+02 8.536239e+02 2.830055e+03 2.066124e+03 -2.172296e+02 -3.374107e+02 3.383598e+03 0 # [ No convergence ]
#3.450000e+03 3.140000e+02 1.281062e+02 8.470144e+02 2.837215e+03 2.071608e+03 2.232848e+02 3.468757e+02 3.391837e+03 0 1.281731e+02 8.470052e+02 2.837272e+03 2.071763e+03 2.237942e+02 3.477360e+02 3.391688e+03 0 # [ MuSqWrongsign ]
#3.460000e+03 3.112000e+02 1.276203e+02 8.404191e+02 2.844383e+03 2.077082e+03 2.271446e+02 3.564206e+02 3.400129e+03 0 1.291075e+02 8.400902e+02 2.846102e+03 2.081796e+03 2.384507e+02 3.917292e+02 3.395433e+03 0 # [ MuSqWrongsign ]
#3.470000e+03 3.084000e+02 1.270280e+02 8.337959e+02 2.851592e+03 2.082640e+03 2.300650e+02 3.674789e+02 3.408356e+03 0 1.270572e+02 8.338011e+02 2.851632e+03 2.082747e+03 2.303097e+02 3.682144e+02 3.408254e+03 0 # [ MuSqWrongsign ]
#3.480000e+03 3.056000e+02 1.262955e+02 8.271761e+02 2.858804e+03 2.088180e+03 2.317663e+02 3.785483e+02 3.416631e+03 0 1.265374e+02 8.270897e+02 2.859127e+03 2.089080e+03 2.334420e+02 3.853063e+02 3.415734e+03 0 # [ MuSqWrongsign ]
#3.490000e+03 3.028000e+02 1.254442e+02 8.205624e+02 2.865991e+03 2.093630e+03 2.324364e+02 3.887336e+02 3.425025e+03 0 1.255860e+02 8.205226e+02 2.866227e+03 2.094280e+03 2.334669e+02 3.937503e+02 3.424377e+03 0 # [ MuSqWrongsign ]
#3.500000e+03 3.000000e+02 1.245485e+02 8.139304e+02 2.873210e+03 2.099133e+03 2.326783e+02 3.994911e+02 3.433389e+03 0 1.245936e+02 8.138767e+02 2.873234e+03 2.099213e+03 2.327870e+02 4.001289e+02 3.433307e+03 0 # [ MuSqWrongsign ]


3.41 0.24
3.41 1.96


3.36 0.24
3.36 1.96


==> anc/points <==
mU: 0.001375  mC: 0.625022  mt: 165.857  mt^pole: 173.5
mD: 0.00273406  mS: 0.0598615  mB: 2.86675  mb(mb):  4.18
mE: 0.000502666  mM: 0.103935  mT: 1.75158  mb^pole: 4.96203
aE: 127.916  aS: 0.1187   Q: 91.1876  mT^pole: 1.77699
loops: 3        thresholds: 1
# convergent point
# iteration mu(MSUSY) m3^2(MSUSY)
1 385.213 924093
2 273.885 931109
3 68.6562 906263
4 178.229 910019
5 351.015 921238
6 270.695 915409
7 212.629 911907
8 236.293 913220
9 259.827 914664
10 253.53 914276
11 247.198 914145
12 247.278 913883
13 246.464 913873
14 248.043 913867
15 247.022 913917
16 246.841 913868
17 248.306 913888
18 247.086 913929
19 246.971 913874
20 247.199 913874
21 247.331 913886
22 247.207 913888
23 248.288 913902
24 248.182 913948
25 246.561 913913
26 247.91 913869
27 246.949 913910
28 246.834 913865
29 248.314 913888
30 246.947 913926
31 248.066 913888
32 246.809 913913
33 248.048 913882
34 246.824 913912
35 247.915 913879
36 248.068 913930
37 246.716 913912
38 246.836 913856
39 247.201 913868
40 247.21 913883
41 248.309 913903
42 248.047 913946
43 247.808 913931
44 246.427 913894
45 247.771 913859
46 247.929 913921
47 247.842 913927
48 246.458 913896
49 247.918 913864
50 246.825 913907
51 247.936 913879
52 247.933 913928
53 247.676 913923
54 247.695 913913
55 246.438 913890
56 247.792 913860
57 247.935 913922
58 247.699 913923
59 247.561 913911
60 247.541 913904
61 247.555 913904
62 247.705 913908
63 246.604 913894
64 246.703 913848
65 248.313 913882
66 247.11 913930
67 246.836 913872
68 248.29 913887
69 247.081 913928
70 246.829 913870
71 248.152 913883
72 248.042 913939
73 247.688 913927
74 247.541 913910
75 247.678 913907
76 246.596 913893
77 246.705 913848
78 248.315 913882
79 246.967 913926
80 248.074 913889
81 246.951 913916
82 246.809 913865
83 248.305 913886
84 247.091 913929
85 246.83 913871
86 248.151 913883
87 248.183 913942
88 246.726 913917
89 246.68 913853
90 248.145 913877
91 248.062 913939
92 247.839 913932
93 246.436 913896
94 247.769 913860
95 248.068 913924
96 246.738 913912
97 246.702 913854
98 248.151 913878
99 248.061 913939
100 247.695 913928
101 247.54 913910
102 247.534 913903


# Non-convergent point
# iteration mu(MSUSY) m3^2(MSUSY)
1 276.834 1.17428e+06
2 470.261 1.23673e+06
3 314.782 1.19753e+06
4 252.394 1.18576e+06
5 210.705 1.17932e+06
6 178.669 1.17509e+06
7 156.324 1.17251e+06
8 134.623 1.1703e+06
9 112.419 1.16833e+06
10 101.375 1.16745e+06
11 85.7711 1.16592e+06
12 70.8194 1.16505e+06
13 65.2308 1.16495e+06
14 67.7846 1.16424e+06
15 99.9793 1.16478e+06
16 139.936 1.16582e+06
17 125.44 1.16639e+06
18 120.466 1.16882e+06
19 94.0828 1.16619e+06
20 99.1023 1.16742e+06
21 89.9506 1.16501e+06
22 56.2949 1.16401e+06
23 122.151 1.17181e+06
24 194.747 1.16648e+06
25 137.87 1.16734e+06
26 156.369 1.17333e+06
27 114.433 1.16723e+06
28 122.551 1.16946e+06
29 67.9491 1.16418e+06
30 121.502 1.17122e+06
31 160.863 1.16657e+06
32 111.453 1.16602e+06
33 132.133 1.17087e+06
34 93.0217 1.16523e+06
35 108.547 1.16852e+06
36 101.181 1.16539e+06
37 61.5684 1.16414e+06
38 114.623 1.17052e+06
39 168.974 1.16634e+06
40 123.754 1.16658e+06
41 136.515 1.17097e+06
42 93.8437 1.1658e+06
43 112.263 1.16894e+06
44 108.148 1.1656e+06
45 69.6519 1.16453e+06
46 110.579 1.16966e+06
47 146.592 1.16617e+06
48 119.356 1.16626e+06
49 125.216 1.16963e+06
50 82.2535 1.16511e+06
51 111.128 1.16923e+06
52 124.846 1.16593e+06
53 96.1614 1.16532e+06
54 105.9 1.16811e+06
55 94.8999 1.16519e+06
56 72.6708 1.165e+06
57 85.8748 1.16671e+06
58 113.911 1.16529e+06
59 122.232 1.16593e+06
60 71.0116 1.16432e+06
61 121.628 1.17111e+06
62 154.961 1.16654e+06
63 105.575 1.16575e+06
64 128.764 1.17064e+06
65 106.381 1.1657e+06
66 106.575 1.16784e+06
67 76.0372 1.16459e+06
68 100.075 1.16813e+06
69 126.257 1.16572e+06
70 109.529 1.16577e+06
71 100.821 1.16713e+06
72 76.8198 1.16519e+06
73 91.515 1.16716e+06
74 114.534 1.1654e+06
75 114.202 1.16577e+06
76 78.6826 1.16506e+06
77 107.558 1.16893e+06
78 127.302 1.1659e+06
79 101.233 1.16551e+06
80 107.481 1.16812e+06
81 85.4957 1.16492e+06
82 89.078 1.16665e+06
83 93.1883 1.165e+06
84 91.1855 1.165e+06
85 68.4656 1.16434e+06
86 88.8605 1.16714e+06
87 128.577 1.16547e+06
88 131.617 1.16637e+06
89 107.545 1.16719e+06
90 107.036 1.16786e+06
91 70.0748 1.16436e+06
92 107.834 1.16928e+06
93 145.3 1.16608e+06
94 115.352 1.16611e+06
95 119.378 1.16904e+06
96 81.6373 1.16518e+06
97 103.889 1.16837e+06
98 119.332 1.16571e+06
99 95.3058 1.16528e+06
100 101.301 1.16762e+06
101 92.5215 1.16509e+06
102 57.6919 1.16405e+06


# no EWSB point
# iteration mu(MSUSY) m3^2(MSUSY)
1 233.435 1.2413e+06
2 514.109 1.32027e+06
3 354.765 1.27599e+06
4 316.27 1.26741e+06
5 284.929 1.26124e+06
6 270.918 1.25867e+06
7 260.556 1.25686e+06
8 259.079 1.2566e+06
9 249.635 1.25501e+06
10 250.743 1.25519e+06
11 250.559 1.25515e+06
12 249.766 1.25498e+06
13 247.598 1.25454e+06
14 247.505 1.25465e+06
15 246.87 1.25451e+06
16 248.405 1.2549e+06
17 245.985 1.25426e+06
18 247.867 1.25483e+06
19 247.236 1.25457e+06
20 247.413 1.25465e+06
21 245.696 1.25425e+06
22 245.826 1.25439e+06
23 247.505 1.25476e+06
24 245.501 1.2542e+06
25 245.955 1.25443e+06
26 245.851 1.25438e+06
27 245.871 1.25439e+06
28 245.873 1.25439e+06
29 245.668 1.25434e+06
30 247.459 1.25476e+06
31 245.242 1.25415e+06
32 247.496 1.25479e+06
33 245.392 1.25418e+06
34 245.677 1.25437e+06
35 247.376 1.25474e+06
36 245.4 1.25419e+06
37 245.877 1.25442e+06
38 245.581 1.25432e+06
39 247.404 1.25475e+06
40 245.198 1.25414e+06
41 247.461 1.25479e+06
42 245.365 1.25418e+06
43 245.656 1.25437e+06
44 247.359 1.25474e+06
45 245.387 1.25419e+06
46 245.867 1.25442e+06
47 245.781 1.25437e+06
48 245.817 1.25438e+06
49 245.831 1.25438e+06
50 245.843 1.25438e+06
51 245.644 1.25434e+06
52 247.235 1.25471e+06
53 246.829 1.25452e+06
54 246.877 1.25456e+06
55 246.828 1.25454e+06
56 246.802 1.25454e+06
57 246.78 1.25454e+06
58 246.763 1.25453e+06
59 246.75 1.25453e+06
60 246.739 1.25453e+06
61 246.938 1.25457e+06
62 245.335 1.2542e+06
63 245.752 1.25439e+06
64 245.703 1.25436e+06
65 245.546 1.25433e+06
66 247.157 1.2547e+06
67 246.976 1.25456e+06
68 245.232 1.25418e+06
69 247.401 1.25477e+06
70 245.33 1.25417e+06
71 245.628 1.25437e+06
72 247.337 1.25473e+06
73 245.37 1.25418e+06
74 245.853 1.25441e+06
75 245.771 1.25437e+06
76 245.809 1.25438e+06
77 245.824 1.25438e+06
78 245.63 1.25434e+06
79 247.224 1.25471e+06
80 246.821 1.25452e+06
81 247.077 1.2546e+06
82 245.434 1.25421e+06
83 245.622 1.25436e+06
84 247.141 1.25469e+06
85 246.767 1.25451e+06
86 247.034 1.25459e+06
87 245.399 1.25421e+06
88 245.803 1.2544e+06
89 245.535 1.25432e+06
90 247.367 1.25475e+06
91 245.378 1.25418e+06
92 245.861 1.25441e+06
93 245.569 1.25432e+06
94 247.19 1.25471e+06
95 247 1.25456e+06
96 245.46 1.25422e+06
97 245.838 1.2544e+06
98 245.772 1.25437e+06
99 245.6 1.25433e+06
100 247.404 1.25475e+06
101 245.199 1.25414e+06
102 247.258 1.25474e+06


==> anc/reachTb=10 <==
# 4j0l m0-m12
#DataThief /home/bca20/code/dataThief/ewsb/SUSYCSC5fig11a.jpg Tuesday 11-Sep-2012 4:01:07 PM
55.9823, 432.459
114.0855, 449.5562
117.8575, 489.3873
136.1244, 524.9579
154.4016, 563.3734
187.1685, 596.1058
227.144, 616.0394
267.1248, 637.3955
307.1107, 660.1741
412.3258, 664.4914
637.0807, 621.9237
781.9567, 559.4035
857.9707, 513.9203
904.9176, 455.6211
1253.0204, 415.9569
1386.9929, 347.7416
1484.8447, 322.1834
1647.9101, 273.8965
1753.0015, 244.0744
1850.9151, 235.5859
1974.2526, 235.6444
2130.192, 222.9162
2340.5862, 221.5935
2550.9391, 208.8909
2725.0525, 206.1285
3000.7637, 210.5267


# 4j1l m0-m12
#DataThief /home/bca20/code/dataThief/ewsb/SUSYCSC5fig11a.jpg Tuesday 11-Sep-2012 4:03:34 PM
55.9514, 423.9241
146.7182, 445.3043
186.7144, 470.9278
415.262, 473.8811
661.9474, 476.843
759.8043, 452.7074
904.8454, 435.7064
1151.1645, 337.6724
1259.8679, 303.5846
1310.5301, 269.4692
1386.5957, 238.2107
1480.8197, 212.6509
1611.3764, 202.7555
1814.5103, 200.0069
2340.5346, 207.3687
2569.0099, 190.4073
2739.5628, 206.1354
2935.4622, 209.0732
3004.381, 207.6834


# 4j2l m0-m12
#DataThief /home/bca20/code/dataThief/ewsb/SUSYCSC5fig11a.jpg Tuesday 11-Sep-2012 4:05:20 PM
69.8837, 264.6135
171.4352, 258.9718
287.6157, 286.0539
534.3373, 298.9731
628.5819, 279.1032
682.9595, 269.1716
773.5096, 230.8077
827.8303, 205.2288
943.7476, 159.7647
1066.9407, 119.9938
1139.3787, 88.7337
1389.6711, 86.0074
1487.5383, 64.7167
1574.4556, 24.9285


# 4j3l m0-m12
#DataThief /home/bca20/code/dataThief/ewsb/SUSYCSC5fig11a.jpg Tuesday 11-Sep-2012 4:06:25 PM
62.7163, 288.7922
182.3953, 280.3141
298.4778, 280.3691
418.1413, 267.6236
446.9348, 205.0483
530.2143, 162.4136
776.874, 158.2631
903.7205, 125.6063
914.4689, 88.6271
1026.8516, 68.7657
1139.3684, 85.8887
1389.6763, 87.4299
1487.5434, 66.1392
1563.5935, 30.6134


==> anc/reachTb=50 <==
#4j0l tb=50 DataThief /home/bca20/code/dataThief/ewsb/SUSYCSC5fig11b.gif Wednesday 12-Sep-2012 7:55:07 AM
101.5718, 558.1557
301.0883, 598.0128
500.6046, 604.2307
692.8658, 555.399
856.1064, 475.9715
1135.4293, 366.0221
1291.4148, 335.5206
1501.8138, 323.3954
1904.474, 211.9799
2096.7351, 280.8852
2176.5417, 261.0482


#4j1l tb=50 DataThief /home/bca20/code/dataThief/ewsb/SUSYCSC5fig11b.gif Wednesday 12-Sep-2012 7:56:12 AM
94.3168, 415.9502
308.3434, 458.8728
496.9769, 469.6723
689.2382, 443.7764
899.6372, 388.8377
1102.7811, 321.663
1164.4498, 265.1195
1302.2974, 237.6667
1501.8138, 239.2976
1704.9577, 193.5295
1893.5913, 195.1547
1937.1221, 153.8925


#4j1tau tb=50 DataThief /home/bca20/code/dataThief/ewsb/SUSYCSC5fig11b.gif Wednesday 12-Sep-2012 7:58:27 AM
97.9444, 463.3527
301.0883, 498.6244
467.9565, 443.6636
645.7074, 371.8887
689.2382, 335.2137
761.7896, 303.1406
841.596, 260.3678
1004.8368, 242.1024
1073.7606, 237.5503
1273.2769, 240.7101
1498.1862, 306.5739
1588.8755, 269.923
1603.3857, 161.3677


==> anc/save.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""cmssmScan" i 1 u ($1/1000):2:3"
# Contour 0, label:        0
 3.803  727.533  0 
 3.72189  707.105  0 
 3.66787  693.179  0 
 3.63335  683.829  0 
 3.61077  677.134  0 
 3.59254  671.168  0 
 3.57253  664.403  0 
 3.5505  656.895  0 
 3.52765  649.095  0 
 3.50517  641.454  0 
 3.48428  634.424  0 
 3.46579  628.321  0 
 3.44899  622.925  0 
 3.43278  617.881  0 
 3.41606  612.835  0 
 3.39774  607.431  0 
 3.37707  601.422  0 
 3.35477  594.983  0 
 3.33189  588.394  0 
 3.3095  581.937  0 
 3.28867  575.893  0 
 3.27009  570.45  0 
 3.25302  565.428  0 
 3.23634  560.551  0 
 3.21893  555.547  0 
 3.19969  550.139  0 
 3.17789  544.149  0 
 3.15438  537.774  0 
 3.13041  531.305  0 
 3.10723  525.034  0 
 3.0861  519.251  0 
 3.06783  514.145  0 
 3.05155  509.486  0 
 3.03599  504.941  0 
 3.01984  500.179  0 
 3.00181  494.865  0 
 2.98105  488.781  0 
 2.95836  482.162  0 
 2.93498  475.354  0 
 2.91217  468.707  0 
 2.89116  462.568  0 
 2.87277  457.171  0 
 2.85621  452.293  0 
 2.84024  447.598  0 
 2.82365  442.748  0 
 2.80521  437.406  0 
 2.78411  431.348  0 
 2.76118  424.795  0 
 2.73764  418.084  0 
 2.71474  411.548  0 
 2.69369  405.523  0 
 2.67533  400.23  0 
 2.65882  395.441  0 
 2.6429  390.815  0 
 2.62634  386.01  0 
 2.60787  380.684  0 
 2.58667  374.611  0 
 2.56359  368.027  0 
 2.5399  361.28  0 
 2.51687  354.721  0 
 2.49578  348.7  0 
 2.47745  343.449  0 
 2.4609  338.725  0 
 2.4447  334.169  0 
 2.42744  329.419  0 
 2.40768  324.116  0 
 2.38453  318.028  0 
 2.35917  311.435  0 
 2.33331  304.748  0 
 2.30867  298.378  0 
 2.28694  292.733  0 
 2.26924  288.072  0 
 2.25429  284.049  0 
 2.24021  280.164  0 
 2.22513  275.919  0 
 2.20717  270.815  0 
 2.18508  264.528  0 
 2.16017  257.433  0 
 2.13435  250.08  0 
 2.10957  243.02  0 
 2.08774  236.802  0 
 2.07017  231.791  0 
 2.05558  227.609  0 
 2.04206  223.692  0 
 2.02769  219.475  0 
 2.01058  214.394  0 
 1.98943  208.074  0 
 1.96544  200.887  0 
 1.94042  193.395  0 
 1.9162  186.158  0 
 1.89459  179.738  0 
 1.87675  174.555  0 
 1.86122  170.475  0 
 1.84589  167.223  0 
 1.82864  164.525  0 
 1.80736  162.106  0 
 1.78054  159.709  0 
 1.74925  157.143  0 
 1.71514  154.237  0 
 1.67989  150.816  0 
 1.64517  146.709  0 
 1.61241  141.826  0 
 1.58211  136.419  0 
 1.55453  130.823  0 
 1.52991  125.374  0 
 1.50851  120.406  0 
 1.49011  116.161  0 
 1.47257  112.503  0 
 1.45328  109.2  0 
 1.4296  106.022  0 
 1.39892  102.736  0 
 1.35896  98.9798  0 
 1.30883  93.8569  0 
 1.24794  86.3385  0 
 1.17575  75.3958  0 
 1.0917  60.0009  0 
 2.5298  60.0005  0 
 2.5852  68.5222  0 
 2.64122  75.2663  0 
 2.69672  80.5247  0 
 2.75055  84.5899  0 
 2.80158  87.7542  0 
 2.84899  90.2804  0 
 2.89325  92.3126  0 
 2.93515  93.9654  0 
 2.97547  95.353  0 
 3.015  96.5901  0 
 3.0544  97.7732  0 
 3.0938  98.9272  0 
 3.1332  100.059  0 
 3.1726  101.176  0 
 3.212  102.284  0 
 3.2512  103.396  0 
 3.28917  104.535  0 
 3.32468  105.733  0 
 3.35652  107.018  0 
 3.38346  108.421  0 
 3.40492  110.021  0 
 3.42296  112.099  0 
 3.44031  114.986  0 
 3.45967  119.015  0 
 3.48377  124.516  0 
 3.51557  131.611  0 
 3.5591  139.588  0 
 3.61866  147.524  0 
 3.69853  154.497  0 
 3.803  159.585  0 


# Curve title: ""cmssmScan tb=50" i 5 u ($1/1000):2:3"
# Contour 0, label:        0
 3.803  390.846  0 
 3.72643  367.748  0 
 3.6735  352.256  0 
 3.63701  342.544  0 
 3.60977  336.792  0 
 3.58459  333.175  0 
 3.55574  330.137  0 
 3.52343  327.189  0 
 3.48931  324.106  0 
 3.45505  320.666  0 
 3.42233  316.644  0 
 3.39247  311.897  0 
 3.36546  306.603  0 
 3.34097  301.018  0 
 3.31864  295.401  0 
 3.29814  290.009  0 
 3.27906  285.017  0 
 3.26071  280.274  0 
 3.24235  275.547  0 
 3.22324  270.602  0 
 3.20262  265.205  0 
 3.18004  259.214  0 
 3.15627  252.849  0 
 3.13236  246.42  0 
 3.10935  240.238  0 
 3.08832  234.611  0 
 3.0699  229.736  0 
 3.05316  225.344  0 
 3.03674  221.053  0 
 3.01928  216.479  0 
 2.99944  211.24  0 
 2.97637  205.091  0 
 2.9512  198.351  0 
 2.92556  191.474  0 
 2.9011  184.919  0 
 2.87945  179.14  0 
 2.86162  174.481  0 
 2.84611  170.822  0 
 2.83081  167.933  0 
 2.81359  165.582  0 
 2.79232  163.535  0 
 2.76554  161.559  0 
 2.73432  159.416  0 
 2.70041  156.862  0 
 2.66555  153.657  0 
 2.63145  149.561  0 
 2.59959  144.439  0 
 2.57031  138.591  0 
 2.54368  132.425  0 
 2.51976  126.349  0 
 2.49864  120.769  0 
 2.4801  116.01  0 
 2.46277  112.057  0 
 2.44502  108.814  0 
 2.42518  106.183  0 
 2.40162  104.065  0 
 2.37301  102.353  0 
 2.33932  100.895  0 
 2.30082  99.526  0 
 2.25782  98.0842  0 
 2.21058  96.4061  0 
 2.15913  94.1784  0 
 2.10231  90.4876  0 
 2.03872  84.27  0 
 1.96693  74.462  0 
 1.88553  60.0009  0 
 0.738396  60.0006  0 
 0.802614  71.4778  0 
 0.86291  80.3728  0 
 0.918019  87.2632  0 
 0.966683  92.7268  0 
 1.00764  97.3416  0 
 1.04021  101.616  0 
 1.06604  105.779  0 
 1.08737  109.991  0 
 1.10641  114.411  0 
 1.12539  119.2  0 
 1.14606  124.464  0 
 1.1682  130.099  0 
 1.19112  135.947  0 
 1.2141  141.851  0 
 1.23646  147.654  0 
 1.25766  153.236  0 
 1.2779  158.629  0 
 1.29753  163.9  0 
 1.31692  169.119  0 
 1.33644  174.354  0 
 1.35637  179.663  0 
 1.37669  185.057  0 
 1.39731  190.538  0 
 1.41813  196.105  0 
 1.43906  201.761  0 
 1.46  207.496  0 
 1.48085  213.265  0 
 1.5015  219.012  0 
 1.52185  224.682  0 
 1.54179  230.219  0 
 1.56127  235.594  0 
 1.58047  240.877  0 
 1.59959  246.162  0 
 1.61889  251.543  0 
 1.63857  257.116  0 
 1.65879  262.94  0 
 1.67935  268.936  0 
 1.7  274.991  0 
 1.72047  280.989  0 
 1.74048  286.819  0 
 1.75986  292.403  0 
 1.77876  297.816  0 
 1.79741  303.171  0 
 1.81606  308.581  0 
 1.83493  314.16  0 
 1.8542  319.985  0 
 1.8738  325.997  0 
 1.8936  332.105  0 
 1.91345  338.215  0 
 1.93323  344.233  0 
 1.95283  350.092  0 
 1.97224  355.821  0 
 1.99148  361.475  0 
 2.01057  367.107  0 
 2.02952  372.773  0 
 2.04838  378.515  0 
 2.06722  384.333  0 
 2.08618  390.218  0 
 2.10535  396.159  0 
 2.12485  402.145  0 
 2.14473  408.162  0 
 2.16478  414.174  0 
 2.18475  420.145  0 
 2.20437  426.036  0 
 2.22338  431.808  0 
 2.24164  437.445  0 
 2.25946  443.02  0 
 2.27728  448.627  0 
 2.29553  454.36  0 
 2.31466  460.313  0 
 2.3349  466.54  0 
 2.35583  472.924  0 
 2.37683  479.308  0 
 2.39726  485.534  0 
 2.41652  491.445  0 
 2.43423  496.946  0 
 2.45095  502.198  0 
 2.46752  507.426  0 
 2.48474  512.855  0 
 2.50343  518.709  0 
 2.52411  525.128  0 
 2.54604  531.9  0 
 2.56822  538.733  0 
 2.58961  545.329  0 
 2.60919  551.393  0 
 2.62631  556.739  0 
 2.64184  561.618  0 
 2.65702  566.387  0 
 2.6731  571.408  0 
 2.69132  577.038  0 
 2.71247  583.508  0 
 2.73556  590.531  0 
 2.75916  597.691  0 
 2.78181  604.572  0 
 2.80209  610.758  0 
 2.81906  615.974  0 
 2.83382  620.508  0 
 2.84799  624.79  0 
 2.86319  629.249  0 
 2.88104  634.314  0 
 2.90259  640.276  0 
 2.92675  646.875  0 
 2.95187  653.711  0 
 2.97629  660.385  0 
 2.99838  666.499  0 
 3.01687  671.805  0 
 3.03207  676.667  0 
 3.0447  681.601  0 
 3.05546  687.123  0 
 3.06505  693.75  0 
 3.07417  701.824  0 
 3.08343  711  0 
 3.09344  720.761  0 
 3.10481  730.59  0 
 3.11813  739.969  0 
 3.13379  748.487  0 
 3.15123  756.162  0 
 3.16968  763.119  0 
 3.18837  769.481  0 
 3.20652  775.374  0 
 3.22359  780.935  0 
 3.24005  786.351  0 
 3.25657  791.823  0 
 3.27385  797.55  0 
 3.2926  803.732  0 
 3.3132  810.482  0 
 3.33491  817.564  0 
 3.3567  824.653  0 
 3.37753  831.424  0 
 3.39636  837.553  0 
 3.41257  842.836  0 
 3.42713  847.55  0 
 3.44144  852.092  0 
 3.45688  856.859  0 
 3.47486  862.249  0 
 3.49625  868.523  0 
 3.51997  875.398  0 
 3.54442  882.456  0 
 3.56802  889.278  0 
 3.58918  895.445  0 
 3.60672  900.738  0 
 3.62124  905.735  0 
 3.63372  911.216  0 
 3.64519  917.957  0 
 3.65664  926.736  0 
 3.66951  938.147  0 
 3.68697  952.042  0 
 3.71264  968.088  0 
 3.75011  985.951  0 
 3.803  1005.3  0 



# Dmt 171.5 GeV corrections
# 3.33145  1200  0 
# 3.30034  1170.82  0 
 3.2741  1150.27  0 
 3.25158  1136.24  0 
 3.23164  1126.61  0 
 3.2131  1119.25  0 
 3.19506  1112.37  0 
 3.17746  1105.43  0 
 3.16049  1098.19  0 
 3.14432  1090.44  0 
 3.12914  1081.93  0 
 3.11507  1072.57  0 
 3.102  1062.72  0 
 3.08976  1052.9  0 
 3.07816  1043.59  0 
 3.06705  1035.29  0 
 3.05621  1028.35  0 
 3.04522  1022.47  0 
 3.03364  1017.19  0 
 3.02101  1012.08  0 
 3.0069  1006.67  0 
 2.99103  1000.6  0 
 2.97394  993.785  0 
 2.95637  986.215  0 
 2.93902  977.886  0 
 2.92264  968.794  0 
 2.90779  959.015  0 
 2.89442  948.957  0 
 2.88233  939.113  0 
 2.87132  929.973  0 
 2.86119  922.028  0 
 2.85165  915.596  0 
 2.84205  910.294  0 
 2.83169  905.567  0 
 2.81983  900.859  0 
 2.80576  895.613  0 
 2.78902  889.413  0 
 2.77016  882.404  0 
 2.75004  874.867  0 
 2.72947  867.088  0 
 2.7093  859.348  0 
 2.6902  851.889  0 
 2.67221  844.778  0 
 2.65524  838.04  0 
 2.63918  831.699  0 
 2.62393  825.78  0 
 2.60938  820.243  0 
 2.59537  814.79  0 
 2.58177  809.06  0 
 2.56841  802.691  0 
 2.55515  795.32  0 
 2.54186  786.736  0 
 2.52855  777.325  0 
 2.51524  767.624  0 
 2.50198  758.169  0 
 2.48879  749.497  0 
 2.47567  741.999  0 
 2.46239  735.484  0 
 2.44871  729.618  0 
 2.43438  724.064  0 
 2.41913  718.487  0 
 2.40284  712.588  0 
 2.38585  706.21  0 
 2.36865  699.232  0 
 2.35171  691.535  0 
 2.33552  682.997  0 
 2.32045  673.607  0 
 2.30655  663.789  0 
 2.29373  654.074  0 
 2.28195  644.996  0 
 2.27114  637.086  0 
 2.26112  630.694  0 
 2.2512  625.439  0 
 2.24056  620.755  0 
 2.22842  616.079  0 
 2.21395  610.845  0 
 2.19663  604.64  0 
 2.17714  597.643  0 
 2.15641  590.185  0 
 2.1354  582.597  0 
 2.11505  575.208  0 
 2.09609  568.279  0 
 2.07838  561.787  0 
 2.06155  555.636  0 
 2.04523  549.735  0 
 2.02904  543.989  0 
 2.01268  538.278  0 
 1.99611  532.383  0 
 1.97933  526.056  0 
 1.96234  519.051  0 
 1.94518  511.122  0 
 1.92792  502.167  0 
 1.91104  492.66  0 
 1.89507  483.221  0 
 1.88057  474.469  0 
 1.86809  467.023  0 
 1.85787  461.283  0 
 1.84891  456.769  0 
 1.83992  452.783  0 
 1.8296  448.623  0 
 1.81665  443.592  0 
 1.8002  437.188  0 
 1.78099  429.698  0 
 1.76019  421.61  0 
 1.73897  413.408  0 
 1.71851  405.58  0 
 1.69968  398.496  0 
 1.68221  392.07  0 
 1.66557  386.101  0 
 1.64919  380.387  0 
 1.63253  374.727  0 
 1.6152  368.923  0 
 1.59747  362.788  0 
 1.57977  356.137  0 
 1.56253  348.788  0 
 1.54618  340.557  0 
 1.53108  331.383  0 
 1.51721  321.705  0 
 1.50451  312.085  0 
 1.49288  303.084  0 
 1.48225  295.265  0 
 1.47235  288.998  0 
 1.46225  283.884  0 
 1.45083  279.333  0 
 1.43698  274.756  0 
 1.41959  269.561  0 
 1.39802  263.337  0 
 1.37365  256.384  0 
 1.34833  249.18  0 
 1.32389  242.204  0 
 1.3022  235.934  0 
 1.28452  230.69  0 
 1.26975  226.161  0 
 1.25622  221.879  0 
 1.24224  217.373  0 
 1.22614  212.175  0 
 1.20674  205.964  0 
 1.18489  199.007  0 
 1.16197  191.721  0 
 1.13934  184.52  0 
 1.11836  177.82  0 
 1.09996  171.914  0 
 1.08336  166.608  0 
 1.06731  161.582  0 
 1.05061  156.52  0 
 1.03201  151.103  0 
 1.01072  145.115  0 
 0.987573  138.744  0 
 0.963843  132.278  0 
 0.940797  126.006  0 
 0.9197  120.219  0 
 0.901185  115.105  0 
 0.883344  110.467  0 
 0.863638  106.007  0 
 0.839526  101.426  0 
 0.808467  96.429  0 
 0.768784  90.7589  0 
 0.722257  84.3276  0 
 0.671533  77.0884  0 
 0.619256  68.9948  0 
 0.568073  60.0005  0 
 1.0917  60.0009  0 
 1.24794  86.3385  0 
 1.35896  98.9798  0 
 1.4296  106.022  0 
 1.47257  112.503  0 
 1.50851  120.406  0 
 1.55453  130.823  0 
 1.61241  141.826  0 
 1.67989  150.816  0 
 1.74925  157.143  0 
 1.80736  162.106  0 
 1.84589  167.223  0 
 1.87675  174.555  0 
 1.9162  186.158  0 
 1.96544  200.887  0 
 2.01058  214.394  0 
 2.04206  223.692  0 
 2.07017  231.791  0 
 2.10957  243.02  0 
 2.16017  257.433  0 
 2.20717  270.815  0 
 2.24021  280.164  0 
 2.26924  288.072  0 
 2.30867  298.378  0 
 2.35917  311.435  0 
 2.40768  324.116  0 
 2.4447  334.169  0 
 2.47745  343.449  0 
 2.51687  354.721  0 
 2.56359  368.027  0 
 2.60787  380.684  0 
 2.6429  390.815  0 
 2.67533  400.23  0 
 2.71474  411.548  0 
 2.76118  424.795  0 
 2.80521  437.406  0 
 2.84024  447.598  0 
 2.87277  457.171  0 
 2.91217  468.707  0 
 2.95836  482.162  0 
 3.00181  494.865  0 
 3.03599  504.941  0 
 3.06783  514.145  0 
 3.10723  525.034  0 
 3.15438  537.774  0 
 3.19969  550.139  0 
 3.23634  560.551  0 
 3.27009  570.45  0 
 3.3095  581.937  0 
 3.35477  594.983  0 
 3.39774  607.431  0 
 3.43278  617.881  0 
 3.46579  628.321  0 
 3.50517  641.454  0 
 3.5505  656.895  0 
 3.59254  671.168  0 
 3.63335  683.829  0 
 3.72189  707.105  0 
 3.803  727.533  0 
 3.803	  1150


# tb=50 DMT
 3.073  1200  0 
 3.03984  1186.76  0 
 3.00996  1174.69  0 
 2.98337  1163.43  0 
 2.96007  1152.63  0 
 2.94007  1141.94  0 
 2.92325  1131.1  0 
 2.90902  1120.33  0 
 2.89664  1109.96  0 
 2.88541  1100.3  0 
 2.87461  1091.68  0 
 2.86359  1084.31  0 
 2.85209  1077.94  0 
 2.83988  1072.21  0 
 2.82678  1066.75  0 
 2.81259  1061.22  0 
 2.79722  1055.28  0 
 2.78111  1048.8  0 
 2.76484  1041.69  0 
 2.74897  1033.84  0 
 2.73406  1025.18  0 
 2.72052  1015.69  0 
 2.70819  1005.76  0 
 2.69674  995.841  0 
 2.68584  986.415  0 
 2.67517  977.949  0 
 2.6644  970.766  0 
 2.65323  964.61  0 
 2.64135  959.08  0 
 2.62845  953.776  0 
 2.61425  948.297  0 
 2.59858  942.3  0 
 2.58194  935.672  0 
 2.56497  928.358  0 
 2.54834  920.302  0 
 2.53269  911.449  0 
 2.51851  901.834  0 
 2.50568  891.848  0 
 2.49395  881.973  0 
 2.48303  872.691  0 
 2.47266  864.483  0 
 2.46252  857.671  0 
 2.45216  851.937  0 
 2.44107  846.804  0 
 2.42876  841.794  0 
 2.41473  836.431  0 
 2.39869  830.318  0 
 2.38126  823.396  0 
 2.3633  815.685  0 
 2.34564  807.207  0 
 2.32913  797.983  0 
 2.31442  788.111  0 
 2.30141  777.996  0 
 2.28979  768.119  0 
 2.27928  758.961  0 
 2.26959  751.002  0 
 2.26035  744.551  0 
 2.25093  739.228  0 
 2.24064  734.481  0 
 2.22877  729.758  0 
 2.21463  724.506  0 
 2.19779  718.31  0 
 2.17882  711.301  0 
 2.15859  703.745  0 
 2.13795  695.909  0 
 2.11775  688.062  0 
 2.09868  680.435  0 
 2.08081  673.127  0 
 2.06406  666.199  0 
 2.04834  659.717  0 
 2.03355  653.742  0 
 2.0196  648.261  0 
 2.00625  642.951  0 
 1.99327  637.414  0 
 1.98042  631.25  0 
 1.96744  624.06  0 
 1.95416  615.602  0 
 1.94063  606.259  0 
 1.92694  596.573  0 
 1.91321  587.086  0 
 1.89955  578.339  0 
 1.886  570.731  0 
 1.87237  564.092  0 
 1.85842  558.108  0 
 1.8439  552.468  0 
 1.82855  546.857  0 
 1.81226  540.992  0 
 1.79533  534.7  0 
 1.77819  527.84  0 
 1.7613  520.267  0 
 1.74506  511.839  0 
 1.72986  502.527  0 
 1.71573  492.756  0 
 1.70268  483.07  0 
 1.69068  474.007  0 
 1.67972  466.111  0 
 1.66964  459.736  0 
 1.65974  454.499  0 
 1.64916  449.834  0 
 1.64916  449.834  0 
 1.63705  445.171  0 
 1.62257  439.943  0 
 1.60518  433.732  0 
 1.58555  426.725  0 
 1.56468  419.256  0 
 1.54355  411.664  0 
 1.52316  404.282  0 
 1.50425  397.376  0 
 1.48664  390.915  0 
 1.46991  384.798  0 
 1.45364  378.922  0 
 1.4374  373.187  0 
 1.42088  367.466  0 
 1.40416  361.543  0 
 1.38741  355.179  0 
 1.37081  348.135  0 
 1.35454  340.172  0 
 1.33879  331.187  0 
 1.32374  321.626  0 
 1.3096  312.074  0 
 1.29655  303.114  0 
 1.2848  295.329  0 
 1.27432  289.106  0 
 1.26426  284.043  0 
 1.25356  279.54  0 
 1.24113  274.998  0 
 1.22592  269.817  0 
 1.20724  263.568  0 
 1.18603  256.502  0 
 1.16361  249.038  0 
 1.1413  241.597  0 
 1.12044  234.6  0 
 1.10196  228.352  0 
 1.08528  222.698  0 
 1.06943  217.365  0 
 1.05344  212.085  0 
 1.03634  206.585  0 
 1.01744  200.665  0 
 0.997159  194.408  0 
 0.976183  187.967  0 
 0.95521  181.495  0 
 0.934931  175.144  0 
 0.915844  169.03  0 
 0.897658  163.125  0 
 0.879887  157.361  0 
 0.862044  151.671  0 
 0.843641  145.99  0 
 0.824272  140.247  0 
 0.803848  134.365  0 
 0.78236  128.263  0 
 0.7598  121.861  0 
 0.736158  115.078  0 
 0.710668  107.734  0 
 0.679527  99.2403  0 
 0.638173  88.9117  0 
 0.582046  76.0607  0 
 0.506589  60.0009  0 
 0.918019  87.2632  0 
 0.802614  71.4778  0 
 1.88553  60.0009  0 
 2.03872  84.27  0 
 2.15913  94.1784  0 
 2.25782  98.0842  0 
 2.33932  100.895  0 
 2.40162  104.065  0 
 2.44502  108.814  0 
 2.4801  116.01  0 
 2.51976  126.349  0 
 2.57031  138.591  0 
 2.63145  149.561  0 
 2.70041  156.862  0 
 2.76554  161.559  0 
 2.81359  165.582  0 
 2.84611  170.822  0 
 2.87945  179.14  0 
 2.92556  191.474  0 
 2.97637  205.091  0 
 3.01928  216.479  0 
 3.05316  225.344  0 
 3.08832  234.611  0 
 3.13236  246.42  0 
 3.18004  259.214  0 
 3.22324  270.602  0 
 3.26071  280.274  0 
 3.29814  290.009  0 
 3.34097  301.018  0 
 3.39247  311.897  0 
 3.45505  320.666  0 
 3.52343  327.189  0 
 3.58459  333.175  0 
 3.63701  342.544  0 
 3.72643  367.748  0 


 3.2741  1150.27  0 
 3.25158  1136.24  0 
 3.23164  1126.61  0 
 3.2131  1119.25  0 
 3.19506  1112.37  0 
 3.17746  1105.43  0 
 3.16049  1098.19  0 
 3.14432  1090.44  0 
 3.12914  1081.93  0 
 3.11507  1072.57  0 
 3.102  1062.72  0 
 3.08976  1052.9  0 
 3.07816  1043.59  0 
 3.06705  1035.29  0 
 3.05621  1028.35  0 
 3.04522  1022.47  0 
 3.03364  1017.19  0 
 3.02101  1012.08  0 
 3.0069  1006.67  0 
 2.99103  1000.6  0 
 2.97394  993.785  0 
 2.95637  986.215  0 
 2.93902  977.886  0 
 2.92264  968.794  0 
 2.90779  959.015  0 
 2.89442  948.957  0 
 2.88233  939.113  0 
 2.87132  929.973  0 
 2.86119  922.028  0 
 2.85165  915.596  0 
 2.84205  910.294  0 
 2.83169  905.567  0 
 2.81983  900.859  0 
 2.80576  895.613  0 
 2.78902  889.413  0 
 2.77016  882.404  0 
 2.75004  874.867  0 
 2.72947  867.088  0 
 2.7093  859.348  0 
 2.6902  851.889  0 
 2.67221  844.778  0 
 2.65524  838.04  0 
 2.63918  831.699  0 
 2.62393  825.78  0 
 2.60938  820.243  0 
 2.59537  814.79  0 
 2.58177  809.06  0 
 2.56841  802.691  0 
 2.55515  795.32  0 
 2.54186  786.736  0 
 2.52855  777.325  0 
 2.51524  767.624  0 
 2.50198  758.169  0 
 2.48879  749.497  0 
 2.47567  741.999  0 
 2.46239  735.484  0 
 2.44871  729.618  0 
 2.43438  724.064  0 
 2.41913  718.487  0 
 2.40284  712.588  0 
 2.38585  706.21  0 
 2.36865  699.232  0 
 2.35171  691.535  0 
 2.33552  682.997  0 
 2.32045  673.607  0 
 2.30655  663.789  0 
 2.29373  654.074  0 
 2.28195  644.996  0 
 2.27114  637.086  0 
 2.26112  630.694  0 
 2.2512  625.439  0 
 2.24056  620.755  0 
 2.22842  616.079  0 
 2.21395  610.845  0 
 2.19663  604.64  0 
 2.17714  597.643  0 
 2.15641  590.185  0 
 2.1354  582.597  0 
 2.11505  575.208  0 
 2.09609  568.279  0 
 2.07838  561.787  0 
 2.06155  555.636  0 
 2.04523  549.735  0 
 2.02904  543.989  0 
 2.01268  538.278  0 
 1.99611  532.383  0 
 1.97933  526.056  0 
 1.96234  519.051  0 
 1.94518  511.122  0 
 1.92792  502.167  0 
 1.91104  492.66  0 
 1.89507  483.221  0 
 1.88057  474.469  0 
 1.86809  467.023  0 
 1.85787  461.283  0 
 1.84891  456.769  0 
 1.83992  452.783  0 
 1.8296  448.623  0 
 1.81665  443.592  0 
 1.8002  437.188  0 
 1.78099  429.698  0 
 1.76019  421.61  0 
 1.73897  413.408  0 
 1.71851  405.58  0 
 1.69968  398.496  0 
 1.68221  392.07  0 
 1.66557  386.101  0 
 1.64919  380.387  0 
 1.63253  374.727  0 
 1.6152  368.923  0 
 1.59747  362.788  0 
 1.57977  356.137  0 
 1.56253  348.788  0 
 1.54618  340.557  0 
 1.53108  331.383  0 
 1.51721  321.705  0 
 1.50451  312.085  0 
 1.49288  303.084  0 
 1.48225  295.265  0 
 1.47235  288.998  0 
 1.46225  283.884  0 
 1.45083  279.333  0 
 1.43698  274.756  0 
 1.41959  269.561  0 
 1.39802  263.337  0 
 1.37365  256.384  0 
 1.34833  249.18  0 
 1.32389  242.204  0 
 1.3022  235.934  0 
 1.28452  230.69  0 
 1.26975  226.161  0 
 1.25622  221.879  0 
 1.24224  217.373  0 
 1.22614  212.175  0 
 1.20674  205.964  0 
 1.18489  199.007  0 
 1.16197  191.721  0 
 1.13934  184.52  0 
 1.11836  177.82  0 
 1.09996  171.914  0 
 1.08336  166.608  0 
 1.06731  161.582  0 
 1.05061  156.52  0 
 1.03201  151.103  0 
 1.01072  145.115  0 
 0.987573  138.744  0 
 0.963843  132.278  0 
 0.940797  126.006  0 
 0.9197  120.219  0 
 0.901185  115.105  0 
 0.883344  110.467  0 
 0.863638  106.007  0 
 0.839526  101.426  0 
 0.808467  96.429  0 
 0.768784  90.7589  0 
 0.722257  84.3276  0 
 0.671533  77.0884  0 
 0.619256  68.9948  0 
 0.568073  60.0005  0 


 3.803  1072.08  0 
 3.73398  1049.84  0 
 3.68459  1033.77  0 
 3.64978  1022.29  0 
 3.62452  1013.85  0 
 3.60376  1006.86  0 
 3.5834  999.992  0 
 3.56315  992.863  0 
 3.54363  985.32  0 
 3.52549  977.212  0 
 3.50937  968.388  0 
 3.49569  958.806  0 
 3.48408  948.861  0 
 3.47395  939.06  0 
 3.46473  929.905  0 
 3.45583  921.902  0 
 3.44665  915.382  0 
 3.43645  909.98  0 
 3.42448  905.159  0 
 3.40999  900.381  0 
 3.39223  895.107  0 
 3.37083  888.959  0 
 3.34702  882.185  0 
 3.32239  875.194  0 
 3.29856  868.393  0 
 3.27713  862.189  0 
 3.25919  856.857  0 
 3.24386  852.134  0 
 3.22973  847.623  0 
 3.21538  842.927  0 
 3.19942  837.65  0 
 3.18085  831.514  0 
 3.16026  824.721  0 
 3.13868  817.591  0 
 3.11711  810.445  0 
 3.09656  803.602  0 
 3.07778  797.301  0 
 3.06039  791.446  0 
 3.04379  785.856  0 
 3.02735  780.354  0 
 3.01044  774.76  0 
 2.99262  768.899  0 
 2.97424  762.622  0 
 2.95583  755.779  0 
 2.93792  748.226  0 
 2.92104  739.815  0 
 2.90561  730.518  0 
 2.89165  720.782  0 
 2.87905  711.171  0 
 2.8677  702.252  0 
 2.85751  694.589  0 
 2.84819  688.548  0 
 2.83879  683.691  0 
 2.82816  679.381  0 
 2.81518  674.983  0 
 2.79869  669.858  0 
 2.77806  663.562  0 
 2.75456  656.42  0 
 2.72996  648.947  0 
 2.70603  641.659  0 
 2.68452  635.072  0 
 2.66667  629.54  0 
 2.65148  624.767  0 
 2.63745  620.296  0 
 2.62304  615.669  0 
 2.60672  610.429  0 
 2.58744  604.256  0 
 2.56594  597.389  0 
 2.54346  590.207  0 
 2.52119  583.085  0 
 2.50037  576.403  0 
 2.48184  570.429  0 
 2.46503  564.995  0 
 2.44902  559.827  0 
 2.43287  554.648  0 
 2.41564  549.183  0 
 2.39667  543.232  0 
 2.37637  536.9  0 
 2.3554  530.365  0 
 2.33445  523.81  0 
 2.31418  517.414  0 
 2.29509  511.311  0 
 2.27694  505.457  0 
 2.25932  499.76  0 
 2.2418  494.128  0 
 2.22397  488.472  0 
 2.2055  482.713  0 
 2.18648  476.836  0 
 2.16705  470.84  0 
 2.1474  464.722  0 
 2.12768  458.482  0 
 2.10805  452.134  0 
 2.08862  445.759  0 
 2.0695  439.456  0 
 2.0508  433.322  0 
 2.03262  427.456  0 
 2.01504  421.882  0 
 1.99793  416.336  0 
 1.98117  410.481  0 
 1.96461  403.977  0 
 1.94811  396.489  0 
 1.93161  387.841  0 
 1.91546  378.51  0 
 1.90009  369.137  0 
 1.88593  360.36  0 
 1.87342  352.821  0 
 1.86267  346.941  0 
 1.85258  342.268  0 
 1.8417  338.131  0 
 1.82862  333.86  0 
 1.8119  328.786  0 
 1.79069  322.444  0 
 1.76638  315.202  0 
 1.74095  307.631  0 
 1.71637  300.307  0 
 1.69461  293.801  0 
 1.67698  288.502  0 
 1.66221  284.055  0 
 1.64836  279.919  0 
 1.63351  275.554  0 
 1.61572  270.419  0 
 1.59371  264.153  0 
 1.5688  257.106  0 
 1.54295  249.808  0 
 1.51812  242.791  0 
 1.49627  236.585  0 
 1.47871  231.539  0 
 1.46405  227.292  0 
 1.45026  223.301  0 
 1.43531  219.024  0 
 1.41715  213.919  0 
 1.39444  207.629  0 
 1.36865  200.536  0 
 1.34192  193.208  0 
 1.31643  186.214  0 
 1.29431  180.121  0 
 1.27698  175.331  0 
 1.26273  171.582  0 
 1.24913  168.447  0 
 1.23371  165.497  0 
 1.21404  162.304  0 
 1.18842  158.54  0 
 1.15829  154.265  0 
 1.12584  149.639  0 
 1.09324  144.822  0 
 1.06271  139.975  0 
 1.0359  135.222  0 
 1.01236  130.552  0 
 0.991132  125.92  0 
 0.971227  121.279  0 
 0.951675  116.585  0 
 0.931433  111.792  0 
 0.90918  106.864  0 
 0.883527  101.765  0 
 0.853084  96.4576  0 
 0.81646  90.9072  0 
 0.773024  85.0915  0 
 0.725162  79.0446  0 
 0.67602  72.815  0 
 0.628743  66.4507  0 
 0.586476  60.0003  0 
 2.25279  60.0009  0 
 2.34724  75.5545  0 
 2.42694  85.8574  0 
 2.4946  92.1598  0 
 2.55291  95.7127  0 
 2.60458  97.7674  0 
 2.65181  99.384  0 
 2.69477  100.86  0 
 2.73314  102.302  0 
 2.76659  103.818  0 
 2.7948  105.513  0 
 2.81779  107.497  0 
 2.83698  109.892  0 
 2.85413  112.824  0 
 2.87101  116.417  0 
 2.88937  120.797  0 
 2.91067  126  0 
 2.93503  131.713  0 
 2.96227  137.536  0 
 2.9922  143.067  0 
 3.02464  147.905  0 
 3.05915  151.76  0 
 3.0944  154.782  0 
 3.12883  157.233  0 
 3.16086  159.374  0 
 3.18892  161.465  0 
 3.21199  163.748  0 
 3.23127  166.383  0 
 3.24851  169.507  0 
 3.26545  173.262  0 
 3.28384  177.786  0 
 3.30511  183.136  0 
 3.32941  189.034  0 
 3.35656  195.122  0 
 3.3864  201.038  0 
 3.41875  206.423  0 
 3.45319  211.002  0 
 3.48825  214.842  0 
 3.52224  218.093  0 
 3.55345  220.908  0 
 3.58017  223.437  0 
 3.60241  226.111  0 
 3.62714  230.481  0 
 3.66302  238.376  0 
 3.71875  251.625  0 
 3.803  272.058  0 


==> anc/save.dat2 <==
 3.803  1072.08  0 
 3.73398  1049.84  0 
 3.68459  1033.77  0 
 3.64978  1022.29  0 
 3.62452  1013.85  0 
 3.60376  1006.86  0 
 3.5834  999.992  0 
 3.56315  992.863  0 
 3.54363  985.32  0 
 3.52549  977.212  0 
 3.50937  968.388  0 
 3.49569  958.806  0 
 3.48408  948.861  0 
 3.47395  939.06  0 
 3.46473  929.905  0 
 3.45583  921.902  0 
 3.44665  915.382  0 
 3.43645  909.98  0 
 3.42448  905.159  0 
 3.40999  900.381  0 
 3.39223  895.107  0 
 3.37083  888.959  0 
 3.34702  882.185  0 
 3.32239  875.194  0 
 3.29856  868.393  0 
 3.27713  862.189  0 
 3.25919  856.857  0 
 3.24386  852.134  0 
 3.22973  847.623  0 
 3.21538  842.927  0 
 3.19942  837.65  0 
 3.18085  831.514  0 
 3.16026  824.721  0 
 3.13868  817.591  0 
 3.11711  810.445  0 
 3.09656  803.602  0 
 3.07778  797.301  0 
 3.06039  791.446  0 
 3.04379  785.856  0 
 3.02735  780.354  0 
 3.01044  774.76  0 
 2.99262  768.899  0 
 2.97424  762.622  0 
 2.95583  755.779  0 
 2.93792  748.226  0 
 2.92104  739.815  0 
 2.90561  730.518  0 
 2.89165  720.782  0 
 2.87905  711.171  0 
 2.8677  702.252  0 
 2.85751  694.589  0 
 2.84819  688.548  0 
 2.83879  683.691  0 
 2.82816  679.381  0 
 2.81518  674.983  0 
 2.79869  669.858  0 
 2.77806  663.562  0 
 2.75456  656.42  0 
 2.72996  648.947  0 
 2.70603  641.659  0 
 2.68452  635.072  0 
 2.66667  629.54  0 
 2.65148  624.767  0 
 2.63745  620.296  0 
 2.62304  615.669  0 
 2.60672  610.429  0 
 2.58744  604.256  0 
 2.56594  597.389  0 
 2.54346  590.207  0 
 2.52119  583.085  0 
 2.50037  576.403  0 
 2.48184  570.429  0 
 2.46503  564.995  0 
 2.44902  559.827  0 
 2.43287  554.648  0 
 2.41564  549.183  0 
 2.39667  543.232  0 
 2.37637  536.9  0 
 2.3554  530.365  0 
 2.33445  523.81  0 
 2.31418  517.414  0 
 2.29509  511.311  0 
 2.27694  505.457  0 
 2.25932  499.76  0 
 2.2418  494.128  0 
 2.22397  488.472  0 
 2.2055  482.713  0 
 2.18648  476.836  0 
 2.16705  470.84  0 
 2.1474  464.722  0 
 2.12768  458.482  0 
 2.10805  452.134  0 
 2.08862  445.759  0 
 2.0695  439.456  0 
 2.0508  433.322  0 
 2.03262  427.456  0 
 2.01504  421.882  0 
 1.99793  416.336  0 
 1.98117  410.481  0 
 1.96461  403.977  0 
 1.94811  396.489  0 
 1.93161  387.841  0 
 1.91546  378.51  0 
 1.90009  369.137  0 
 1.88593  360.36  0 
 1.87342  352.821  0 
 1.86267  346.941  0 
 1.85258  342.268  0 
 1.8417  338.131  0 
 1.82862  333.86  0 
 1.8119  328.786  0 
 1.79069  322.444  0 
 1.76638  315.202  0 
 1.74095  307.631  0 
 1.71637  300.307  0 
 1.69461  293.801  0 
 1.67698  288.502  0 
 1.66221  284.055  0 
 1.64836  279.919  0 
 1.63351  275.554  0 
 1.61572  270.419  0 
 1.59371  264.153  0 
 1.5688  257.106  0 
 1.54295  249.808  0 
 1.51812  242.791  0 
 1.49627  236.585  0 
 1.47871  231.539  0 
 1.46405  227.292  0 
 1.45026  223.301  0 
 1.43531  219.024  0 
 1.41715  213.919  0 
 1.39444  207.629  0 
 1.36865  200.536  0 
 1.34192  193.208  0 
 1.31643  186.214  0 
 1.29431  180.121  0 
 1.27698  175.331  0 
 1.26273  171.582  0 
 1.24913  168.447  0 
 1.23371  165.497  0 
 1.21404  162.304  0 
 1.18842  158.54  0 
 1.15829  154.265  0 
 1.12584  149.639  0 
 1.09324  144.822  0 
 1.06271  139.975  0 
 1.0359  135.222  0 
 1.01236  130.552  0 
 0.991132  125.92  0 
 0.971227  121.279  0 
 0.951675  116.585  0 
 0.931433  111.792  0 
 0.90918  106.864  0 
 0.883527  101.765  0 
 0.853084  96.4576  0 
 0.81646  90.9072  0 
 0.773024  85.0915  0 
 0.725162  79.0446  0 
 0.67602  72.815  0 
 0.628743  66.4507  0 
 0.586476  60.0003  0 
 2.25279  60.0009  0 
 2.34724  75.5545  0 
 2.42694  85.8574  0 
 2.4946  92.1598  0 
 2.55291  95.7127  0 
 2.60458  97.7674  0 
 2.65181  99.384  0 
 2.69477  100.86  0 
 2.73314  102.302  0 
 2.76659  103.818  0 
 2.7948  105.513  0 
 2.81779  107.497  0 
 2.83698  109.892  0 
 2.85413  112.824  0 
 2.87101  116.417  0 
 2.88937  120.797  0 
 2.91067  126  0 
 2.93503  131.713  0 
 2.96227  137.536  0 
 2.9922  143.067  0 
 3.02464  147.905  0 
 3.05915  151.76  0 
 3.0944  154.782  0 
 3.12883  157.233  0 
 3.16086  159.374  0 
 3.18892  161.465  0 
 3.21199  163.748  0 
 3.23127  166.383  0 
 3.24851  169.507  0 
 3.26545  173.262  0 
 3.28384  177.786  0 
 3.30511  183.136  0 
 3.32941  189.034  0 
 3.35656  195.122  0 
 3.3864  201.038  0 
 3.41875  206.423  0 
 3.45319  211.002  0 
 3.48825  214.842  0 
 3.52224  218.093  0 
 3.55345  220.908  0 
 3.58017  223.437  0 
 3.60241  226.111  0 
 3.62714  230.481  0 
 3.66302  238.376  0 
 3.71875  251.625  0 
 3.803  272.058  0 


==> anc/theoryUn <==
# mt=1.707000e+02 tanb=1.000000e+01
#     m0     m12   mu    m3sq   fracDiff   
6.000000e+01 6.000000e+01 6.898537e+01 8.040797e+02 3.816866e-04 1.287061e+01 6.771012e+01 4.163328e+00 1.716419e+02 1.632074e+02  # 
2.570000e+02 6.000000e+01 7.598452e+01 6.994325e+03 6.124675e-04 1.572780e+01 2.512564e+02 5.996255e+00 1.801648e+02 2.905059e+02  # 
4.540000e+02 6.000000e+01 8.420057e+01 2.077316e+04 7.174220e-04 1.854863e+01 4.429922e+02 7.906732e+00 1.849049e+02 4.670627e+02  # 
6.510000e+02 6.000000e+01 7.626871e+01 4.173041e+04 3.803060e-04 1.694853e+01 6.390550e+02 6.613938e+00 1.875703e+02 6.542427e+02  # 
8.480000e+02 6.000000e+01 3.941127e+01 7.012226e+04 7.709116e-01 5.274719e+00 8.404405e+02 4.404977e-01 1.879597e+02 8.448736e+02  # [ No convergence ]
1.045000e+03 6.000000e+01 -1.179408e+02 1.108720e+05 9.332164e-05 2.722451e+01 1.021305e+03 1.396423e+01 1.908971e+02 1.037107e+03  # [ MuSqWrongsign ]
1.242000e+03 6.000000e+01 -1.925137e+02 1.627960e+05 8.962809e-04 3.664554e+01 1.210335e+03 1.960904e+01 1.922772e+02 1.230060e+03  # [ MuSqWrongsign ]
1.439000e+03 6.000000e+01 -2.642000e+02 2.254376e+05 4.981818e-04 4.097363e+01 1.403334e+03 2.144302e+01 1.933254e+02 1.423474e+03  # [ MuSqWrongsign ]
1.636000e+03 6.000000e+01 -3.359309e+02 2.990642e+05 7.494138e-04 4.338396e+01 1.597434e+03 2.227307e+01 1.941332e+02 1.617201e+03  # [ MuSqWrongsign ]
1.833000e+03 6.000000e+01 -4.094114e+02 3.841544e+05 7.367806e-04 4.491134e+01 1.791951e+03 2.275597e+01 1.947452e+02 1.811149e+03  # [ MuSqWrongsign ]
2.030000e+03 6.000000e+01 -4.840434e+02 4.807774e+05 4.601683e-04 4.595231e+01 1.986688e+03 2.306800e+01 1.952359e+02 2.005263e+03  # [ MuSqWrongsign ]
2.227000e+03 6.000000e+01 -5.596680e+02 5.890504e+05 2.848678e-04 4.669598e+01 2.181554e+03 2.328695e+01 1.956461e+02 2.199499e+03  # [ MuSqWrongsign ]
2.424000e+03 6.000000e+01 -6.360423e+02 7.090270e+05 4.320152e-04 4.725288e+01 2.376506e+03 2.344586e+01 1.959965e+02 2.393834e+03  # [ MuSqWrongsign ]
2.621000e+03 6.000000e+01 -7.135921e+02 8.410255e+05 7.209256e-04 4.768442e+01 2.571515e+03 2.356987e+01 1.962927e+02 2.588253e+03  # [ MuSqWrongsign ]
2.818000e+03 6.000000e+01 -7.920157e+02 9.850736e+05 9.095030e-04 4.802033e+01 2.766566e+03 2.366686e+01 1.965602e+02 2.782725e+03  # [ MuSqWrongsign ]
3.015000e+03 6.000000e+01 -8.720882e+02 1.141754e+06 2.967115e-04 4.829626e+01 2.961650e+03 2.375332e+01 1.967674e+02 2.977269e+03  # [ MuSqWrongsign ]
3.212000e+03 6.000000e+01 -9.526491e+02 1.310606e+06 3.908023e-04 4.851565e+01 3.156761e+03 2.382110e+01 1.969637e+02 3.171847e+03  # [ MuSqWrongsign ]
3.409000e+03 6.000000e+01 -1.033566e+03 1.491627e+06 6.737368e-04 4.869797e+01 3.351894e+03 2.387287e+01 1.971418e+02 3.366473e+03  # [ MuSqWrongsign ]
3.606000e+03 6.000000e+01 -1.115800e+03 1.685574e+06 4.719481e-04 4.884493e+01 3.547044e+03 2.392099e+01 1.972958e+02 3.561142e+03  # [ MuSqWrongsign ]
3.803000e+03 6.000000e+01 -1.198124e+03 1.891707e+06 9.564289e-04 4.896424e+01 3.742208e+03 2.395526e+01 1.974499e+02 3.755831e+03  # [ MuSqWrongsign ]
4.000000e+03 6.000000e+01 -1.281763e+03 2.111068e+06 6.723823e-04 4.906714e+01 3.937388e+03 2.398955e+01 1.975657e+02 3.950553e+03  # [ MuSqWrongsign ]
6.000000e+01 1.170000e+02 1.596823e+02 4.511538e+03 2.359086e-04 6.342340e+01 3.993396e+01 3.664596e+01 3.086674e+02 2.841463e+02  # 
2.570000e+02 1.170000e+02 1.595690e+02 1.070665e+04 6.841774e-04 6.476880e+01 2.214390e+02 3.736852e+01 3.198937e+02 3.720106e+02  # 
4.540000e+02 1.170000e+02 1.599269e+02 2.451972e+04 6.638840e-04 6.607963e+01 4.139316e+02 3.797839e+01 3.286074e+02 5.194791e+02  # 
6.510000e+02 1.170000e+02 1.568765e+02 4.571476e+04 4.121917e-04 6.640370e+01 6.081741e+02 3.811360e+01 3.345127e+02 6.911832e+02  # 
8.480000e+02 1.170000e+02 1.439936e+02 7.399924e+04 6.999747e-04 6.398804e+01 8.041443e+02 3.695942e+01 3.386594e+02 8.729802e+02  # 
1.045000e+03 1.170000e+02 1.168222e+02 1.092542e+05 8.184863e-04 5.600901e+01 1.003573e+03 3.251057e+01 3.420440e+02 1.059649e+03  # 
1.242000e+03 1.170000e+02 2.724668e+01 1.503539e+05 2.614510e-02 9.438478e+00 1.229863e+03 1.418264e+00 3.429013e+02 1.248724e+03  # [ No convergence ]
1.439000e+03 1.170000e+02 -1.574704e+02 2.120029e+05 5.934402e-04 6.918484e+01 1.386547e+03 3.938470e+01 3.458240e+02 1.439647e+03  # [ MuSqWrongsign ]
1.636000e+03 1.170000e+02 -2.490125e+02 2.847489e+05 6.988327e-04 8.316865e+01 1.576327e+03 4.445761e+01 3.470758e+02 1.631466e+03  # [ MuSqWrongsign ]
1.833000e+03 1.170000e+02 -3.291553e+02 3.679409e+05 3.734075e-04 8.850180e+01 1.769752e+03 4.598365e+01 3.482556e+02 1.823976e+03  # [ MuSqWrongsign ]
2.030000e+03 1.170000e+02 -4.061333e+02 4.620937e+05 8.317881e-04 9.137272e+01 1.963989e+03 4.676446e+01 3.492881e+02 2.016975e+03  # [ MuSqWrongsign ]
2.227000e+03 1.170000e+02 -4.822932e+02 5.675106e+05 2.524304e-04 9.319344e+01 2.158555e+03 4.726486e+01 3.501858e+02 2.210332e+03  # [ MuSqWrongsign ]
2.424000e+03 1.170000e+02 -5.586180e+02 6.844482e+05 7.844327e-04 9.446382e+01 2.353301e+03 4.762354e+01 3.509771e+02 2.403960e+03  # [ MuSqWrongsign ]
2.621000e+03 1.170000e+02 -6.353846e+02 8.130567e+05 5.274231e-04 9.541029e+01 2.548157e+03 4.790158e+01 3.516696e+02 2.597802e+03  # [ MuSqWrongsign ]
2.818000e+03 1.170000e+02 -7.122947e+02 9.532671e+05 4.745219e-04 9.614524e+01 2.743097e+03 4.811490e+01 3.523023e+02 2.791814e+03  # [ MuSqWrongsign ]
3.015000e+03 1.170000e+02 -7.902758e+02 1.105595e+06 4.444201e-04 9.673633e+01 2.938087e+03 4.830076e+01 3.528555e+02 2.985964e+03  # [ MuSqWrongsign ]
3.212000e+03 1.170000e+02 -8.686921e+02 1.269842e+06 7.917336e-04 9.722202e+01 3.133125e+03 4.845251e+01 3.533652e+02 3.180228e+03  # [ MuSqWrongsign ]
3.409000e+03 1.170000e+02 -9.476716e+02 1.446162e+06 4.944208e-04 9.763256e+01 3.328197e+03 4.858290e+01 3.538237e+02 3.374590e+03  # [ MuSqWrongsign ]
3.606000e+03 1.170000e+02 -1.027188e+03 1.634628e+06 1.598670e-04 9.797718e+01 3.523298e+03 4.869378e+01 3.542537e+02 3.569029e+03  # [ MuSqWrongsign ]
3.803000e+03 1.170000e+02 -1.107747e+03 1.835699e+06 4.602530e-04 9.827786e+01 3.718419e+03 4.879787e+01 3.546321e+02 3.763542e+03  # [ MuSqWrongsign ]
4.000000e+03 1.170000e+02 -1.188516e+03 2.048890e+06 1.579151e-04 9.853499e+01 3.913562e+03 4.888366e+01 3.549973e+02 3.958112e+03  # [ MuSqWrongsign ]
6.000000e+01 1.740000e+02 2.355945e+02 1.043473e+04 3.545654e-04 1.127734e+02 2.579206e+01 6.325178e+01 4.391061e+02 4.008898e+02  # 
2.570000e+02 1.740000e+02 2.338254e+02 1.660215e+04 4.639460e-04 1.139206e+02 1.988207e+02 6.392477e+01 4.506956e+02 4.681826e+02  # 
4.540000e+02 1.740000e+02 2.301692e+02 3.032077e+04 2.436515e-04 1.147349e+02 3.898182e+02 6.440133e+01 4.617743e+02 5.912581e+02  # 
6.510000e+02 1.740000e+02 2.238166e+02 5.142612e+04 7.726673e-04 1.148690e+02 5.832801e+02 6.464554e+01 4.700885e+02 7.452014e+02  # 
8.480000e+02 1.740000e+02 2.125408e+02 7.974270e+04 1.439869e-04 1.136545e+02 7.778589e+02 6.448086e+01 4.763901e+02 9.152520e+02  # 
1.045000e+03 1.740000e+02 1.917963e+02 1.150029e+05 8.486033e-04 1.094346e+02 9.736558e+02 6.342610e+01 4.811990e+02 1.093921e+03  # 
1.242000e+03 1.740000e+02 1.584050e+02 1.571262e+05 9.843129e-04 9.890818e+01 1.172051e+03 5.992613e+01 4.851438e+02 1.277596e+03  # 
1.439000e+03 1.740000e+02 1.020664e+02 2.058412e+05 2.888845e-04 7.018578e+01 1.382125e+03 4.481617e+01 4.886535e+02 1.464357e+03  # 
1.636000e+03 1.740000e+02 -1.292621e+02 2.700511e+05 5.113396e-04 8.646424e+01 1.567389e+03 5.446518e+01 4.909581e+02 1.653011e+03  # [ MuSqWrongsign ]
1.833000e+03 1.740000e+02 -2.462192e+02 3.541261e+05 4.898385e-04 1.237428e+02 1.749076e+03 6.763443e+01 4.927188e+02 1.843052e+03  # [ MuSqWrongsign ]
2.030000e+03 1.740000e+02 -3.345477e+02 4.475538e+05 7.751989e-05 1.332863e+02 1.941782e+03 6.986988e+01 4.944400e+02 2.034106e+03  # [ MuSqWrongsign ]
2.227000e+03 1.740000e+02 -4.163305e+02 5.518067e+05 2.603329e-04 1.376808e+02 2.135742e+03 7.091589e+01 4.959484e+02 2.225886e+03  # [ MuSqWrongsign ]
2.424000e+03 1.740000e+02 -4.939170e+02 6.666570e+05 6.781082e-04 1.402354e+02 2.330176e+03 7.152757e+01 4.973532e+02 2.418221e+03  # [ MuSqWrongsign ]
2.621000e+03 1.740000e+02 -5.714712e+02 7.931137e+05 9.893657e-04 1.419804e+02 2.524804e+03 7.198766e+01 4.985693e+02 2.610976e+03  # [ MuSqWrongsign ]
2.818000e+03 1.740000e+02 -6.485176e+02 9.309680e+05 7.423051e-04 1.432619e+02 2.719569e+03 7.233956e+01 4.996626e+02 2.804070e+03  # [ MuSqWrongsign ]
3.015000e+03 1.740000e+02 -7.257209e+02 1.080478e+06 7.753904e-04 1.442608e+02 2.914426e+03 7.262290e+01 5.006526e+02 2.997435e+03  # [ MuSqWrongsign ]
3.212000e+03 1.740000e+02 -8.042078e+02 1.242283e+06 7.040430e-04 1.450700e+02 3.109330e+03 7.288751e+01 5.015062e+02 3.191021e+03  # [ MuSqWrongsign ]
3.409000e+03 1.740000e+02 -8.812052e+02 1.414941e+06 6.204285e-04 1.457293e+02 3.304316e+03 7.307401e+01 5.023694e+02 3.384791e+03  # [ MuSqWrongsign ]
3.606000e+03 1.740000e+02 -9.594479e+02 1.599989e+06 4.793421e-04 1.462990e+02 3.499330e+03 7.325162e+01 5.031242e+02 3.578718e+03  # [ MuSqWrongsign ]
3.803000e+03 1.740000e+02 -1.038729e+03 1.797479e+06 5.508348e-04 1.467882e+02 3.694369e+03 7.342116e+01 5.038064e+02 3.772775e+03  # [ MuSqWrongsign ]
4.000000e+03 1.740000e+02 -1.117839e+03 2.006673e+06 3.359725e-04 1.472123e+02 3.889446e+03 7.355882e+01 5.044638e+02 3.966943e+03  # [ MuSqWrongsign ]
6.000000e+01 2.310000e+02 3.065866e+02 1.854727e+04 2.926796e-04 1.612191e+02 1.685459e+01 8.816993e+01 5.672143e+02 5.152568e+02  # 
2.570000e+02 2.310000e+02 3.043588e+02 2.468652e+04 2.065221e-04 1.623792e+02 1.796395e+02 8.889422e+01 5.773559e+02 5.699434e+02  # 
4.540000e+02 2.310000e+02 2.990879e+02 3.829942e+04 1.227286e-04 1.632131e+02 3.681166e+02 8.945591e+01 5.902080e+02 6.747136e+02  # 
6.510000e+02 2.310000e+02 2.910285e+02 5.928925e+04 2.243259e-04 1.634839e+02 5.604368e+02 8.983276e+01 6.003570e+02 8.121212e+02  # 
8.480000e+02 2.310000e+02 2.790399e+02 8.749585e+04 1.154137e-04 1.628107e+02 7.541404e+02 8.999144e+01 6.083977e+02 9.694585e+02  # 
1.045000e+03 2.310000e+02 2.611226e+02 1.227493e+05 1.942769e-04 1.604160e+02 9.487275e+02 8.978542e+01 6.148560e+02 1.138799e+03  # 
1.242000e+03 2.310000e+02 2.341730e+02 1.648461e+05 6.791161e-04 1.545084e+02 1.144314e+03 8.885829e+01 6.200736e+02 1.315517e+03  # 
1.439000e+03 2.310000e+02 1.933014e+02 2.135548e+05 2.312972e-04 1.400520e+02 1.342252e+03 8.574287e+01 6.244154e+02 1.496990e+03  # 
1.636000e+03 2.310000e+02 1.332549e+02 2.688506e+05 7.447689e-04 1.056352e+02 1.550360e+03 7.252875e+01 6.283653e+02 1.681705e+03  # 
1.833000e+03 2.310000e+02 -8.830165e+01 3.347959e+05 7.617320e-04 7.152681e+01 1.768097e+03 4.969652e+01 6.319150e+02 1.868626e+03  # [ MuSqWrongsign ]
2.030000e+03 2.310000e+02 -2.498027e+02 4.326746e+05 9.738587e-05 1.618623e+02 1.921640e+03 9.102131e+01 6.336820e+02 2.056950e+03  # [ MuSqWrongsign ]
2.227000e+03 2.310000e+02 -3.464207e+02 5.369419e+05 9.067596e-04 1.777776e+02 2.113574e+03 9.401655e+01 6.358489e+02 2.246587e+03  # [ MuSqWrongsign ]
2.424000e+03 2.310000e+02 -4.321387e+02 6.515284e+05 8.168944e-05 1.839611e+02 2.307311e+03 9.526672e+01 6.377987e+02 2.437137e+03  # [ MuSqWrongsign ]
2.621000e+03 2.310000e+02 -5.136071e+02 7.770353e+05 4.157615e-05 1.873371e+02 2.501587e+03 9.602348e+01 6.395581e+02 2.628396e+03  # [ MuSqWrongsign ]
2.818000e+03 2.310000e+02 -5.932704e+02 9.138296e+05 7.069175e-04 1.895361e+02 2.696110e+03 9.657135e+01 6.411372e+02 2.820211e+03  # [ MuSqWrongsign ]
3.015000e+03 2.310000e+02 -6.713526e+02 1.061737e+06 8.408772e-04 1.911185e+02 2.890799e+03 9.697991e+01 6.425931e+02 3.012478e+03  # [ MuSqWrongsign ]
3.212000e+03 2.310000e+02 -7.494199e+02 1.221334e+06 7.098699e-04 1.923427e+02 3.085581e+03 9.732331e+01 6.439122e+02 3.205111e+03  # [ MuSqWrongsign ]
3.409000e+03 2.310000e+02 -8.276368e+02 1.392716e+06 5.596832e-04 1.933302e+02 3.280430e+03 9.762218e+01 6.451114e+02 3.398046e+03  # [ MuSqWrongsign ]
3.606000e+03 2.310000e+02 -9.058316e+02 1.575804e+06 5.116215e-04 1.941571e+02 3.475337e+03 9.788118e+01 6.462123e+02 3.591236e+03  # [ MuSqWrongsign ]
3.803000e+03 2.310000e+02 -9.837736e+02 1.770445e+06 2.921375e-04 1.948601e+02 3.670303e+03 9.809271e+01 6.472596e+02 3.784643e+03  # [ MuSqWrongsign ]
4.000000e+03 2.310000e+02 -1.063657e+03 1.978183e+06 8.238231e-04 1.954836e+02 3.865274e+03 9.832580e+01 6.481480e+02 3.978233e+03  # [ MuSqWrongsign ]
6.000000e+01 2.880000e+02 3.745128e+02 2.876960e+04 4.877199e-04 2.090938e+02 1.002657e+01 1.127336e+02 6.936325e+02 6.275740e+02  # 
2.570000e+02 2.880000e+02 3.722659e+02 3.489511e+04 2.243031e-04 2.103219e+02 1.624478e+02 1.134636e+02 7.022748e+02 6.737177e+02  # 
4.540000e+02 2.880000e+02 3.664176e+02 4.841307e+04 8.736379e-05 2.112825e+02 3.477936e+02 1.141086e+02 7.154875e+02 7.648815e+02  # 
6.510000e+02 2.880000e+02 3.574755e+02 6.927032e+04 2.452567e-04 2.117713e+02 5.387042e+02 1.145965e+02 7.270490e+02 8.880579e+02  # 
8.480000e+02 2.880000e+02 3.450085e+02 9.734270e+04 7.275297e-04 2.115472e+02 7.315339e+02 1.149186e+02 7.365225e+02 1.033126e+03  # 
1.045000e+03 2.880000e+02 3.280802e+02 1.325094e+05 7.670487e-04 2.101596e+02 9.253519e+02 1.150313e+02 7.443798e+02 1.192659e+03  # 
1.242000e+03 2.880000e+02 3.046303e+02 1.745771e+05 2.727060e-04 2.066333e+02 1.119898e+03 1.148327e+02 7.508850e+02 1.361696e+03  # 
1.439000e+03 2.880000e+02 2.711574e+02 2.232772e+05 8.110345e-04 1.983802e+02 1.315382e+03 1.139513e+02 7.562989e+02 1.537114e+03  # 
1.636000e+03 2.880000e+02 2.256613e+02 2.786149e+05 4.283284e-04 1.799790e+02 1.512968e+03 1.111138e+02 7.610525e+02 1.717010e+03  # 
1.833000e+03 2.880000e+02 1.585303e+02 3.401351e+05 4.236737e-05 1.366366e+02 1.720835e+03 9.809125e+01 7.652917e+02 1.900074e+03  # 
2.030000e+03 2.880000e+02 6.791801e+01 4.085783e+05 5.782418e-01 5.893228e+01 1.971690e+03 4.206788e+01 7.699190e+02 2.085611e+03  # [ No convergence ]
2.227000e+03 2.880000e+02 -2.574888e+02 5.201342e+05 7.638157e-04 1.965117e+02 2.094049e+03 1.146112e+02 7.714688e+02 2.272335e+03  # [ MuSqWrongsign ]
2.424000e+03 2.880000e+02 -3.626127e+02 6.358335e+05 1.469058e-04 2.218908e+02 2.285152e+03 1.184227e+02 7.739638e+02 2.460663e+03  # [ MuSqWrongsign ]
2.621000e+03 2.880000e+02 -4.531536e+02 7.614447e+05 1.801244e-04 2.303100e+02 2.478685e+03 1.198582e+02 7.762584e+02 2.650047e+03  # [ MuSqWrongsign ]
2.818000e+03 2.880000e+02 -5.377549e+02 8.977817e+05 3.804928e-04 2.345240e+02 2.672846e+03 1.207105e+02 7.783546e+02 2.840260e+03  # [ MuSqWrongsign ]
3.015000e+03 2.880000e+02 -6.193920e+02 1.045190e+06 9.887974e-04 2.371517e+02 2.867287e+03 1.213212e+02 7.802655e+02 3.031139e+03  # [ MuSqWrongsign ]
3.212000e+03 2.880000e+02 -7.005236e+02 1.204418e+06 4.946077e-04 2.390374e+02 3.061866e+03 1.218309e+02 7.819501e+02 3.222557e+03  # [ MuSqWrongsign ]
3.409000e+03 2.880000e+02 -7.782051e+02 1.373836e+06 6.817081e-04 2.404481e+02 3.256613e+03 1.221841e+02 7.836209e+02 3.414440e+03  # [ MuSqWrongsign ]
3.606000e+03 2.880000e+02 -8.574321e+02 1.555754e+06 7.111759e-04 2.415975e+02 3.451403e+03 1.225248e+02 7.851092e+02 3.606691e+03  # [ MuSqWrongsign ]
3.803000e+03 2.880000e+02 -9.372199e+02 1.749912e+06 7.602103e-04 2.425734e+02 3.646231e+03 1.228557e+02 7.864120e+02 3.799259e+03  # [ MuSqWrongsign ]
4.000000e+03 2.880000e+02 -1.014758e+03 1.954401e+06 7.213784e-04 2.433866e+02 3.841160e+03 1.230839e+02 7.877595e+02 3.992105e+03  # [ MuSqWrongsign ]
6.000000e+01 3.450000e+02 4.403349e+02 4.105446e+04 5.387647e-04 2.566459e+02 4.249754e+00 1.372039e+02 8.183195e+02 7.382644e+02  # 
2.570000e+02 3.450000e+02 4.381446e+02 4.716780e+04 1.877169e-04 2.579111e+02 1.467338e+02 1.379572e+02 8.259130e+02 7.782024e+02  # 
4.540000e+02 3.450000e+02 4.322397e+02 6.061564e+04 2.313641e-04 2.590149e+02 3.285205e+02 1.386385e+02 8.386109e+02 8.589852e+02  # 
6.510000e+02 3.450000e+02 4.231047e+02 8.136674e+04 6.761211e-04 2.597264e+02 5.178153e+02 1.391819e+02 8.512765e+02 9.703133e+02  # 
8.480000e+02 3.450000e+02 4.100756e+02 1.092443e+05 1.967170e-04 2.598325e+02 7.096035e+02 1.396899e+02 8.617812e+02 1.104041e+03  # 
1.045000e+03 3.450000e+02 3.932119e+02 1.442322e+05 2.989229e-04 2.590685e+02 9.026968e+02 1.399888e+02 8.707443e+02 1.253889e+03  # 
1.242000e+03 3.450000e+02 3.708534e+02 1.861204e+05 9.820687e-04 2.567611e+02 1.096558e+03 1.401072e+02 8.783026e+02 1.414926e+03  # 
1.439000e+03 3.450000e+02 3.420596e+02 2.348509e+05 3.191747e-05 2.517062e+02 1.291130e+03 1.398600e+02 8.848798e+02 1.583907e+03  # 
1.636000e+03 3.450000e+02 3.040490e+02 2.901963e+05 3.924153e-04 2.407717e+02 1.486596e+03 1.389405e+02 8.905622e+02 1.758505e+03  # 
1.833000e+03 3.450000e+02 2.519927e+02 3.518398e+05 5.533484e-04 2.158782e+02 1.684221e+03 1.360153e+02 8.954951e+02 1.937183e+03  # 
2.030000e+03 3.450000e+02 1.802500e+02 4.196641e+05 1.477986e-04 1.639068e+02 1.892551e+03 1.224723e+02 9.001291e+02 2.118983e+03  # 
2.227000e+03 3.450000e+02 4.250260e+01 4.913291e+05 6.410326e-01 3.712972e+01 2.185421e+03 2.442819e+01 9.055684e+02 2.303350e+03  # [ No convergence ]
2.424000e+03 3.450000e+02 -2.698509e+02 6.168386e+05 8.589523e-05 2.279958e+02 2.266173e+03 1.385381e+02 9.068780e+02 2.488677e+03  # [ MuSqWrongsign ]
2.621000e+03 3.450000e+02 -3.824128e+02 7.442754e+05 1.897786e-04 2.655636e+02 2.456541e+03 1.430652e+02 9.096463e+02 2.675834e+03  # [ MuSqWrongsign ]
2.818000e+03 3.450000e+02 -4.773378e+02 8.812014e+05 2.400170e-04 2.766797e+02 2.649904e+03 1.446503e+02 9.122264e+02 2.864142e+03  # [ MuSqWrongsign ]
3.015000e+03 3.450000e+02 -5.652153e+02 1.028761e+06 6.817409e-05 2.817909e+02 2.843960e+03 1.455888e+02 9.145999e+02 3.053369e+03  # [ MuSqWrongsign ]
3.212000e+03 3.450000e+02 -6.491561e+02 1.187226e+06 5.443908e-04 2.848484e+02 3.038334e+03 1.462458e+02 9.167990e+02 3.243351e+03  # [ MuSqWrongsign ]
3.409000e+03 3.450000e+02 -7.309118e+02 1.356875e+06 1.556821e-05 2.869750e+02 3.232871e+03 1.467720e+02 9.188051e+02 3.433952e+03  # [ MuSqWrongsign ]
3.606000e+03 3.450000e+02 -8.114469e+02 1.537924e+06 9.813605e-04 2.885866e+02 3.427530e+03 1.472032e+02 9.206780e+02 3.625077e+03  # [ MuSqWrongsign ]
3.803000e+03 3.450000e+02 -8.911853e+02 1.730448e+06 2.511370e-04 2.898821e+02 3.622271e+03 1.475749e+02 9.224140e+02 3.816642e+03  # [ MuSqWrongsign ]
4.000000e+03 3.450000e+02 -9.710117e+02 1.934931e+06 5.750579e-04 2.909664e+02 3.817063e+03 1.479190e+02 9.240121e+02 4.008580e+03  # [ MuSqWrongsign ]
6.000000e+01 4.020000e+02 5.046533e+02 5.538309e+04 4.029692e-04 3.039768e+02 -9.249871e-01 1.616466e+02 9.416976e+02 8.477010e+02  # 
2.570000e+02 4.020000e+02 5.024670e+02 6.146847e+04 5.588804e-04 3.052742e+02 1.322652e+02 1.624512e+02 9.484001e+02 8.828648e+02  # 
4.540000e+02 4.020000e+02 4.964417e+02 7.481168e+04 2.141636e-04 3.064992e+02 3.100631e+02 1.632337e+02 9.606017e+02 9.552508e+02  # 
6.510000e+02 4.020000e+02 4.872373e+02 9.544603e+04 4.156932e-04 3.073790e+02 4.975099e+02 1.638387e+02 9.730731e+02 1.056718e+03  # 
8.480000e+02 4.020000e+02 4.745572e+02 1.232300e+05 7.357822e-04 3.078132e+02 6.882808e+02 1.643588e+02 9.849753e+02 1.180559e+03  # 
1.045000e+03 4.020000e+02 4.578890e+02 1.580420e+05 5.526892e-04 3.075324e+02 8.805995e+02 1.647998e+02 9.948826e+02 1.321233e+03  # 
1.242000e+03 4.020000e+02 4.364739e+02 1.997645e+05 9.098088e-04 3.061126e+02 1.073828e+03 1.651171e+02 1.003381e+03 1.474327e+03  # 
1.439000e+03 4.020000e+02 4.108008e+02 2.485060e+05 4.454321e-04 3.030000e+02 1.267831e+03 1.651138e+02 1.011035e+03 1.636692e+03  # 
1.636000e+03 4.020000e+02 3.777569e+02 3.038751e+05 3.493277e-04 2.963000e+02 1.462411e+03 1.648373e+02 1.017645e+03 1.805696e+03  # 
1.833000e+03 4.020000e+02 3.324814e+02 3.653709e+05 2.013895e-04 2.807013e+02 1.657870e+03 1.639042e+02 1.023212e+03 1.979591e+03  # 
2.030000e+03 4.020000e+02 2.747734e+02 4.332707e+05 5.132464e-04 2.479244e+02 1.855717e+03 1.607127e+02 1.028378e+03 2.157375e+03  # 
2.227000e+03 4.020000e+02 1.939196e+02 5.068439e+05 2.716106e-05 1.830474e+02 2.067312e+03 1.438709e+02 1.033153e+03 2.338107e+03  # 
2.424000e+03 4.020000e+02 3.947552e+01 5.830845e+05 8.102776e-01 3.545385e+01 2.381848e+03 2.411879e+01 1.038950e+03 2.521463e+03  # [ No convergence ]
2.621000e+03 4.020000e+02 -2.869510e+02 7.230141e+05 4.002704e-04 2.579083e+02 2.437921e+03 1.628865e+02 1.040428e+03 2.705643e+03  # [ MuSqWrongsign ]
2.818000e+03 4.020000e+02 -4.052032e+02 8.623289e+05 8.194981e-05 3.087330e+02 2.627758e+03 1.679236e+02 1.043422e+03 2.891759e+03  # [ MuSqWrongsign ]
3.015000e+03 4.020000e+02 -5.043880e+02 1.010918e+06 3.161264e-04 3.230857e+02 2.820984e+03 1.696259e+02 1.046245e+03 3.079091e+03  # [ MuSqWrongsign ]
3.212000e+03 4.020000e+02 -5.950319e+02 1.169822e+06 9.395377e-05 3.291448e+02 3.014966e+03 1.706167e+02 1.048861e+03 3.267408e+03  # [ MuSqWrongsign ]
3.409000e+03 4.020000e+02 -6.814587e+02 1.339689e+06 1.078598e-04 3.326358e+02 3.209262e+03 1.713324e+02 1.051268e+03 3.456539e+03  # [ MuSqWrongsign ]
3.606000e+03 4.020000e+02 -7.658946e+02 1.521083e+06 3.082599e-04 3.350271e+02 3.403720e+03 1.719241e+02 1.053451e+03 3.646349e+03  # [ MuSqWrongsign ]
3.803000e+03 4.020000e+02 -8.465169e+02 1.712554e+06 2.825503e-04 3.367781e+02 3.598367e+03 1.723405e+02 1.055642e+03 3.836760e+03  # [ MuSqWrongsign ]
4.000000e+03 4.020000e+02 -9.274669e+02 1.916233e+06 2.080143e-04 3.382063e+02 3.793055e+03 1.727477e+02 1.057597e+03 4.027652e+03  # [ MuSqWrongsign ]
6.000000e+01 4.590000e+02 5.673218e+02 7.161942e+04 6.205863e-04 3.511900e+02 -5.919785e+00 1.862668e+02 1.063560e+03 9.556473e+02  # 
2.570000e+02 4.590000e+02 5.652016e+02 7.768824e+04 4.068834e-04 3.524951e+02 1.187476e+02 1.870976e+02 1.069627e+03 9.871375e+02  # 
4.540000e+02 4.590000e+02 5.597225e+02 9.105783e+04 4.774794e-04 3.538153e+02 2.924997e+02 1.877734e+02 1.081434e+03 1.053054e+03  # 
6.510000e+02 4.590000e+02 5.504316e+02 1.115417e+05 3.776830e-04 3.548527e+02 4.778415e+02 1.884915e+02 1.094145e+03 1.146156e+03  # 
8.480000e+02 4.590000e+02 5.377381e+02 1.391576e+05 8.751349e-05 3.554997e+02 6.673765e+02 1.891138e+02 1.106148e+03 1.261156e+03  # 
1.045000e+03 4.590000e+02 5.218326e+02 1.738923e+05 2.880439e-04 3.556219e+02 8.589636e+02 1.895601e+02 1.117230e+03 1.393515e+03  # 
1.242000e+03 4.590000e+02 5.013820e+02 2.154804e+05 6.897926e-04 3.548704e+02 1.051578e+03 1.899918e+02 1.126605e+03 1.538975e+03  # 
1.439000e+03 4.590000e+02 4.761028e+02 2.639005e+05 9.578746e-05 3.527521e+02 1.244976e+03 1.902402e+02 1.134867e+03 1.694532e+03  # 
1.636000e+03 4.590000e+02 4.458815e+02 3.191917e+05 2.150142e-04 3.482951e+02 1.439010e+03 1.902337e+02 1.142342e+03 1.857827e+03  # 
1.833000e+03 4.590000e+02 4.060510e+02 3.806902e+05 8.246879e-04 3.382930e+02 1.633589e+03 1.899605e+02 1.148706e+03 2.026804e+03  # 
2.030000e+03 4.590000e+02 3.569429e+02 4.486664e+05 8.271517e-04 3.172851e+02 1.829176e+03 1.888600e+02 1.154555e+03 2.200364e+03  # 
2.227000e+03 4.590000e+02 2.934119e+02 5.226767e+05 1.067522e-04 2.749731e+02 2.027491e+03 1.851645e+02 1.159876e+03 2.377448e+03  # 
2.424000e+03 4.590000e+02 2.039932e+02 6.018811e+05 6.329297e-04 1.974968e+02 2.244376e+03 1.629993e+02 1.164841e+03 2.557336e+03  # 
2.621000e+03 4.590000e+02 1.382684e+02 6.918335e+05 4.981351e-02 1.348193e+02 2.484999e+03 1.169621e+02 1.172108e+03 2.740224e+03  # [ No convergence ]
2.818000e+03 4.590000e+02 -3.091594e+02 8.390857e+05 3.289471e-04 2.885605e+02 2.609164e+03 1.877825e+02 1.172383e+03 2.922990e+03  # [ MuSqWrongsign ]
3.015000e+03 4.590000e+02 -4.306279e+02 9.900844e+05 1.023049e-04 3.513935e+02 2.798821e+03 1.929749e+02 1.175653e+03 3.108209e+03  # [ MuSqWrongsign ]
3.212000e+03 4.590000e+02 -5.332395e+02 1.150388e+06 3.803874e-04 3.695002e+02 2.991957e+03 1.947448e+02 1.178672e+03 3.294661e+03  # [ MuSqWrongsign ]
3.409000e+03 4.590000e+02 -6.266860e+02 1.320924e+06 3.785710e-04 3.765857e+02 3.185875e+03 1.957785e+02 1.181499e+03 3.482144e+03  # [ MuSqWrongsign ]
3.606000e+03 4.590000e+02 -7.165900e+02 1.503002e+06 3.159394e-04 3.805245e+02 3.380068e+03 1.965849e+02 1.184036e+03 3.670472e+03  # [ MuSqWrongsign ]
3.803000e+03 4.590000e+02 -8.010874e+02 1.694897e+06 1.697169e-04 3.830838e+02 3.574530e+03 1.971415e+02 1.186564e+03 3.859563e+03  # [ MuSqWrongsign ]
4.000000e+03 4.590000e+02 -8.836854e+02 1.898042e+06 2.443326e-04 3.850166e+02 3.769113e+03 1.976072e+02 1.188896e+03 4.049275e+03  # [ MuSqWrongsign ]
6.000000e+01 5.160000e+02 6.292352e+02 8.988285e+04 4.251867e-04 3.983288e+02 -1.056939e+01 2.108057e+02 1.184623e+03 1.062890e+03  # 
2.570000e+02 5.160000e+02 6.271032e+02 9.591345e+04 3.015949e-04 3.996227e+02 1.062672e+02 2.116993e+02 1.190153e+03 1.091331e+03  # 
4.540000e+02 5.160000e+02 6.216006e+02 1.091866e+05 2.964965e-04 4.010101e+02 2.755613e+02 2.124857e+02 1.201019e+03 1.151447e+03  # 
6.510000e+02 5.160000e+02 6.124964e+02 1.295668e+05 3.564572e-04 4.021803e+02 4.586972e+02 2.132375e+02 1.213971e+03 1.237609e+03  # 
8.480000e+02 5.160000e+02 6.001507e+02 1.570768e+05 1.668461e-04 4.030113e+02 6.469523e+02 2.138803e+02 1.226138e+03 1.344970e+03  # 
1.045000e+03 5.160000e+02 5.846078e+02 1.916671e+05 3.419248e-04 4.034179e+02 8.376767e+02 2.143812e+02 1.237903e+03 1.469654e+03  # 
1.242000e+03 5.160000e+02 5.648059e+02 2.330888e+05 1.563400e-04 4.031351e+02 1.029644e+03 2.148992e+02 1.248085e+03 1.607890e+03  # 
1.439000e+03 5.160000e+02 5.407380e+02 2.813579e+05 1.563874e-04 4.018309e+02 1.222522e+03 2.152602e+02 1.257108e+03 1.756931e+03  # 
1.636000e+03 5.160000e+02 5.119556e+02 3.364312e+05 2.097173e-04 3.987734e+02 1.416042e+03 2.154604e+02 1.265228e+03 1.914423e+03  # 
1.833000e+03 5.160000e+02 4.773058e+02 3.981582e+05 8.137745e-04 3.924776e+02 1.610136e+03 2.154156e+02 1.272571e+03 2.078500e+03  # 
2.030000e+03 5.160000e+02 4.322161e+02 4.658591e+05 9.351898e-04 3.783009e+02 1.804760e+03 2.150927e+02 1.278873e+03 2.247567e+03  # 
2.227000e+03 5.160000e+02 3.777588e+02 5.399772e+05 2.315159e-05 3.495924e+02 2.000522e+03 2.137954e+02 1.284788e+03 2.420827e+03  # 
2.424000e+03 5.160000e+02 3.079821e+02 6.199133e+05 6.813432e-04 2.966065e+02 2.199635e+03 2.092738e+02 1.290240e+03 2.597365e+03  # 
2.621000e+03 5.160000e+02 2.095446e+02 7.045471e+05 4.674357e-04 2.065095e+02 2.425410e+03 1.781885e+02 1.295378e+03 2.776570e+03  # 
2.818000e+03 5.160000e+02 8.794249e+01 7.969425e+05 5.394604e-01 8.632175e+01 2.723774e+03 7.453835e+01 1.300826e+03 2.958111e+03  # [ No convergence ]
3.015000e+03 5.160000e+02 -3.337201e+02 9.645967e+05 7.846554e-04 3.194011e+02 2.780178e+03 2.129356e+02 1.303217e+03 3.140628e+03  # [ MuSqWrongsign ]
3.212000e+03 5.160000e+02 -4.591500e+02 1.127881e+06 3.312508e-04 3.938580e+02 2.969727e+03 2.182156e+02 1.306585e+03 3.325019e+03  # [ MuSqWrongsign ]
3.409000e+03 5.160000e+02 -5.644224e+02 1.300004e+06 4.028540e-04 4.159728e+02 3.162816e+03 2.200121e+02 1.309777e+03 3.510680e+03  # [ MuSqWrongsign ]
3.606000e+03 5.160000e+02 -6.620216e+02 1.483170e+06 2.692512e-04 4.241981e+02 3.356621e+03 2.211468e+02 1.312681e+03 3.697378e+03  # [ MuSqWrongsign ]
3.803000e+03 5.160000e+02 -7.523388e+02 1.676164e+06 3.178756e-04 4.284653e+02 3.550822e+03 2.219173e+02 1.315489e+03 3.884998e+03  # [ MuSqWrongsign ]
4.000000e+03 5.160000e+02 -8.378726e+02 1.879269e+06 2.313941e-05 4.312277e+02 3.745260e+03 2.224763e+02 1.318229e+03 4.073406e+03  # [ MuSqWrongsign ]
6.000000e+01 5.730000e+02 6.897540e+02 1.099422e+05 5.539036e-04 4.454089e+02 -1.533512e+01 2.356163e+02 1.304409e+03 1.168814e+03  # 
2.570000e+02 5.730000e+02 6.879266e+02 1.160244e+05 3.366450e-04 4.466844e+02 9.454263e+01 2.364193e+02 1.309534e+03 1.195038e+03  # 
4.540000e+02 5.730000e+02 6.826141e+02 1.292529e+05 2.319736e-04 4.481352e+02 2.593461e+02 2.372336e+02 1.319882e+03 1.250394e+03  # 
6.510000e+02 5.730000e+02 6.738756e+02 1.495768e+05 3.285511e-04 4.494010e+02 4.401518e+02 2.379824e+02 1.332945e+03 1.330668e+03  # 
8.480000e+02 5.730000e+02 6.618773e+02 1.769774e+05 2.121053e-04 4.503957e+02 6.270118e+02 2.386470e+02 1.345442e+03 1.431288e+03  # 
1.045000e+03 5.730000e+02 6.465703e+02 2.113891e+05 2.704529e-04 4.510310e+02 8.167622e+02 2.392316e+02 1.357087e+03 1.548938e+03  # 
1.242000e+03 5.730000e+02 6.273405e+02 2.526436e+05 1.111039e-04 4.510924e+02 1.008033e+03 2.398268e+02 1.368173e+03 1.680427e+03  # 
1.439000e+03 5.730000e+02 6.046941e+02 3.008599e+05 9.140864e-04 4.503859e+02 1.200420e+03 2.402215e+02 1.378049e+03 1.823308e+03  # 
1.636000e+03 5.730000e+02 5.770125e+02 3.556961e+05 2.435825e-04 4.483429e+02 1.393460e+03 2.405595e+02 1.386757e+03 1.975074e+03  # 
1.833000e+03 5.730000e+02 5.445502e+02 4.172766e+05 2.939997e-04 4.440253e+02 1.587087e+03 2.407119e+02 1.394704e+03 2.134073e+03  # 
2.030000e+03 5.730000e+02 5.051103e+02 4.852412e+05 3.348790e-04 4.349903e+02 1.781200e+03 2.406698e+02 1.401826e+03 2.298757e+03  # 
2.227000e+03 5.730000e+02 4.548056e+02 5.590216e+05 1.446889e-04 4.148797e+02 1.975915e+03 2.402532e+02 1.408092e+03 2.467949e+03  # 
2.424000e+03 5.730000e+02 3.943230e+02 6.390443e+05 7.295818e-04 3.763137e+02 2.171934e+03 2.386833e+02 1.413974e+03 2.640959e+03  # 
2.621000e+03 5.730000e+02 3.185666e+02 7.248414e+05 4.893620e-04 3.128473e+02 2.372403e+03 2.327790e+02 1.419610e+03 2.817098e+03  # 
2.818000e+03 5.730000e+02 2.099700e+02 8.146124e+05 8.060823e-04 2.095934e+02 2.612374e+03 1.874719e+02 1.424925e+03 2.995749e+03  # 
3.015000e+03 5.730000e+02 1.518789e+02 9.250505e+05 9.364426e-03 1.519537e+02 2.856671e+03 1.378840e+02 1.429885e+03 3.176450e+03  # [ No convergence ]
3.212000e+03 5.730000e+02 -3.613641e+02 1.099963e+06 1.594248e-04 3.517947e+02 2.950875e+03 2.384335e+02 1.432917e+03 3.358406e+03  # [ MuSqWrongsign ]
3.409000e+03 5.730000e+02 -4.895367e+02 1.275562e+06 7.638837e-04 4.360003e+02 3.140523e+03 2.435955e+02 1.436408e+03 3.542075e+03  # [ MuSqWrongsign ]
3.606000e+03 5.730000e+02 -5.975907e+02 1.459815e+06 5.690245e-04 4.625212e+02 3.333579e+03 2.454044e+02 1.439755e+03 3.727027e+03  # [ MuSqWrongsign ]
3.803000e+03 5.730000e+02 -6.957167e+02 1.654059e+06 2.112782e-05 4.717345e+02 3.527395e+03 2.465016e+02 1.442901e+03 3.913051e+03  # [ MuSqWrongsign ]
4.000000e+03 5.730000e+02 -7.879445e+02 1.858801e+06 6.356771e-04 4.764228e+02 3.721565e+03 2.472812e+02 1.445899e+03 4.100005e+03  # [ MuSqWrongsign ]
6.000000e+01 6.300000e+02 7.496477e+02 1.319425e+05 5.850418e-04 4.924644e+02 -1.994303e+01 2.604073e+02 1.423832e+03 1.274115e+03  # 
2.570000e+02 6.300000e+02 7.479043e+02 1.380193e+05 3.726104e-04 4.937142e+02 8.352989e+01 2.612018e+02 1.428576e+03 1.298314e+03  # 
4.540000e+02 6.300000e+02 7.429212e+02 1.512533e+05 5.857978e-04 4.952136e+02 2.438411e+02 2.619916e+02 1.438145e+03 1.349728e+03  # 
6.510000e+02 6.300000e+02 7.343386e+02 1.714667e+05 1.927428e-04 4.965540e+02 4.220986e+02 2.628134e+02 1.450888e+03 1.424686e+03  # 
8.480000e+02 6.300000e+02 7.228160e+02 1.988044e+05 5.917832e-04 4.976640e+02 6.074937e+02 2.634674e+02 1.463835e+03 1.519493e+03  # 
1.045000e+03 6.300000e+02 7.074619e+02 2.329530e+05 2.368983e-04 4.984821e+02 7.961190e+02 2.642090e+02 1.475572e+03 1.630642e+03  # 
1.242000e+03 6.300000e+02 6.893094e+02 2.741872e+05 2.811245e-04 4.988451e+02 9.867831e+02 2.647313e+02 1.487033e+03 1.756066e+03  # 
1.439000e+03 6.300000e+02 6.663764e+02 3.219679e+05 6.822495e-04 4.985158e+02 1.178430e+03 2.653764e+02 1.497316e+03 1.892725e+03  # 
1.636000e+03 6.300000e+02 6.407450e+02 3.768563e+05 3.473449e-04 4.972515e+02 1.371132e+03 2.656665e+02 1.506935e+03 2.039192e+03  # 
1.833000e+03 6.300000e+02 6.090902e+02 4.380684e+05 6.597460e-05 4.941515e+02 1.564269e+03 2.660172e+02 1.515284e+03 2.193073e+03  # 
2.030000e+03 6.300000e+02 5.733808e+02 5.061651e+05 1.138644e-04 4.880304e+02 1.758036e+03 2.660732e+02 1.523221e+03 2.353400e+03  # 
2.227000e+03 6.300000e+02 5.275739e+02 5.799101e+05 9.867536e-04 4.742701e+02 1.952150e+03 2.660589e+02 1.530013e+03 2.518546e+03  # 
2.424000e+03 6.300000e+02 4.744904e+02 6.601672e+05 2.211486e-04 4.472734e+02 2.147061e+03 2.654300e+02 1.536505e+03 2.688005e+03  # 
2.621000e+03 6.300000e+02 4.087127e+02 7.460926e+05 2.193697e-04 3.986453e+02 2.343464e+03 2.634597e+02 1.542496e+03 2.860890e+03  # 
2.818000e+03 6.300000e+02 3.269307e+02 8.376225e+05 6.735723e-04 3.255120e+02 2.545943e+03 2.555243e+02 1.548203e+03 3.036674e+03  # 
3.015000e+03 6.300000e+02 2.049900e+02 9.318869e+05 1.629585e-04 2.065552e+02 2.806622e+03 1.894917e+02 1.553627e+03 3.214848e+03  # 
3.212000e+03 6.300000e+02 -1.986385e+02 1.060320e+06 8.887605e-04 2.003681e+02 3.006648e+03 1.841536e+02 1.558248e+03 3.394843e+03  # [ MuSqWrongsign ]
3.409000e+03 6.300000e+02 -3.932368e+02 1.245859e+06 3.123326e-04 3.872813e+02 3.121225e+03 2.643039e+02 1.561648e+03 3.576258e+03  # [ MuSqWrongsign ]
3.606000e+03 6.300000e+02 -5.229253e+02 1.433694e+06 5.239756e-04 4.785411e+02 3.311182e+03 2.691380e+02 1.565264e+03 3.759292e+03  # [ MuSqWrongsign ]
3.803000e+03 6.300000e+02 -6.327400e+02 1.630008e+06 1.079188e-04 5.091877e+02 3.504236e+03 2.709308e+02 1.568734e+03 3.943603e+03  # [ MuSqWrongsign ]
4.000000e+03 6.300000e+02 -7.341627e+02 1.837065e+06 3.952022e-04 5.195720e+02 3.697986e+03 2.720805e+02 1.571911e+03 4.128973e+03  # [ MuSqWrongsign ]
6.000000e+01 6.870000e+02 8.090999e+02 1.559118e+05 3.917940e-04 5.395038e+02 -2.437208e+01 2.851322e+02 1.542822e+03 1.378952e+03  # 
2.570000e+02 6.870000e+02 8.072634e+02 1.619286e+05 3.611030e-04 5.406655e+02 7.316580e+01 2.860202e+02 1.547096e+03 1.401284e+03  # 
4.540000e+02 6.870000e+02 8.020110e+02 1.749718e+05 4.637573e-04 5.422528e+02 2.287488e+02 2.870061e+02 1.555436e+03 1.448837e+03  # 
6.510000e+02 6.870000e+02 7.940197e+02 1.952211e+05 2.340940e-04 5.436787e+02 4.045439e+02 2.877078e+02 1.568046e+03 1.519413e+03  # 
8.480000e+02 6.870000e+02 7.828239e+02 2.224649e+05 5.722083e-04 5.448712e+02 5.883341e+02 2.883951e+02 1.581315e+03 1.609025e+03  # 
1.045000e+03 6.870000e+02 7.683199e+02 2.566109e+05 6.958180e-04 5.458403e+02 7.759989e+02 2.890531e+02 1.593581e+03 1.714692e+03  # 
1.242000e+03 6.870000e+02 7.503091e+02 2.975819e+05 1.330453e-04 5.464316e+02 9.657944e+02 2.897115e+02 1.604962e+03 1.834168e+03  # 
1.439000e+03 6.870000e+02 7.289301e+02 3.454182e+05 2.589281e-04 5.464728e+02 1.156975e+03 2.902765e+02 1.616050e+03 1.965428e+03  # 
1.636000e+03 6.870000e+02 7.037565e+02 4.000002e+05 1.717340e-04 5.457314e+02 1.349087e+03 2.907465e+02 1.626066e+03 2.106440e+03  # 
1.833000e+03 6.870000e+02 6.733483e+02 4.609868e+05 4.304384e-04 5.435912e+02 1.541770e+03 2.912272e+02 1.634911e+03 2.255379e+03  # 
2.030000e+03 6.870000e+02 6.383392e+02 5.286225e+05 1.191753e-04 5.390760e+02 1.735067e+03 2.915008e+02 1.643133e+03 2.411094e+03  # 
2.227000e+03 6.870000e+02 5.989955e+02 6.030548e+05 3.414864e-04 5.302645e+02 1.928931e+03 2.914983e+02 1.650967e+03 2.572479e+03  # 
2.424000e+03 6.870000e+02 5.510864e+02 6.833899e+05 5.573569e-04 5.118062e+02 2.123209e+03 2.913205e+02 1.657940e+03 2.738270e+03  # 
2.621000e+03 6.870000e+02 4.902230e+02 7.689459e+05 3.959619e-05 4.739945e+02 2.318204e+03 2.906217e+02 1.664123e+03 2.907731e+03  # 
2.818000e+03 6.870000e+02 4.175204e+02 8.603714e+05 8.626159e-04 4.139154e+02 2.515244e+03 2.880078e+02 1.670092e+03 3.080487e+03  # 
3.015000e+03 6.870000e+02 3.268853e+02 9.570597e+05 8.376617e-04 3.289536e+02 2.722525e+03 2.752542e+02 1.675876e+03 3.255997e+03  # 
3.212000e+03 6.870000e+02 1.932806e+02 1.056007e+06 9.141982e-04 1.961256e+02 3.009574e+03 1.828242e+02 1.681585e+03 3.433847e+03  # 
3.409000e+03 6.870000e+02 -2.474371e+02 1.206375e+06 8.742805e-04 2.508814e+02 3.156204e+03 2.308613e+02 1.685883e+03 3.613213e+03  # [ MuSqWrongsign ]
3.606000e+03 6.870000e+02 -4.281103e+02 1.402182e+06 4.717235e-04 4.251567e+02 3.291368e+03 2.904035e+02 1.689539e+03 3.794138e+03  # [ MuSqWrongsign ]
3.803000e+03 6.870000e+02 -5.582006e+02 1.602155e+06 5.480637e-04 5.213522e+02 3.481735e+03 2.948101e+02 1.693269e+03 3.976610e+03  # [ MuSqWrongsign ]
4.000000e+03 6.870000e+02 -6.695005e+02 1.810583e+06 3.616588e-05 5.559922e+02 3.674823e+03 2.965496e+02 1.696847e+03 4.160346e+03  # [ MuSqWrongsign ]
6.000000e+01 7.440000e+02 8.674452e+02 1.815718e+05 4.646691e-04 5.865338e+02 -2.902465e+01 3.101291e+02 1.660791e+03 1.482718e+03  # 
2.570000e+02 7.440000e+02 8.658232e+02 1.876340e+05 3.878615e-04 5.876370e+02 6.330590e+01 3.109329e+02 1.664913e+03 1.503699e+03  # 
4.540000e+02 7.440000e+02 8.607323e+02 2.006301e+05 6.388928e-04 5.892904e+02 2.143760e+02 3.119447e+02 1.672679e+03 1.548204e+03  # 
6.510000e+02 7.440000e+02 8.529918e+02 2.208248e+05 2.731801e-04 5.907430e+02 3.874451e+02 3.126892e+02 1.684494e+03 1.614669e+03  # 
8.480000e+02 7.440000e+02 8.419757e+02 2.479206e+05 2.905461e-04 5.920581e+02 5.695299e+02 3.134219e+02 1.697933e+03 1.699534e+03  # 
1.045000e+03 7.440000e+02 8.278019e+02 2.819325e+05 1.232611e-04 5.931132e+02 7.560260e+02 3.141375e+02 1.710453e+03 1.800082e+03  # 
1.242000e+03 7.440000e+02 8.104215e+02 3.228038e+05 3.599780e-04 5.938758e+02 9.450360e+02 3.147950e+02 1.722211e+03 1.914321e+03  # 
1.439000e+03 7.440000e+02 7.900800e+02 3.706045e+05 9.614354e-04 5.941928e+02 1.135681e+03 3.153117e+02 1.733471e+03 2.040455e+03  # 
1.636000e+03 7.440000e+02 7.655251e+02 4.249372e+05 3.315607e-04 5.938818e+02 1.327249e+03 3.158804e+02 1.744094e+03 2.176319e+03  # 
1.833000e+03 7.440000e+02 7.357727e+02 4.855838e+05 8.799990e-04 5.923931e+02 1.519404e+03 3.165405e+02 1.753299e+03 2.320384e+03  # 
2.030000e+03 7.440000e+02 7.036754e+02 5.534096e+05 1.032452e-04 5.893229e+02 1.712473e+03 3.167491e+02 1.762369e+03 2.471926e+03  # 
2.227000e+03 7.440000e+02 6.661325e+02 6.275909e+05 9.389688e-04 5.830076e+02 1.905929e+03 3.169243e+02 1.770572e+03 2.629213e+03  # 
2.424000e+03 7.440000e+02 6.216300e+02 7.078623e+05 1.224429e-04 5.699043e+02 2.099787e+03 3.169706e+02 1.778034e+03 2.791339e+03  # 
2.621000e+03 7.440000e+02 5.662611e+02 7.934651e+05 8.397111e-04 5.419626e+02 2.294086e+03 3.168007e+02 1.784634e+03 2.957434e+03  # 
2.818000e+03 7.440000e+02 5.032336e+02 8.854730e+05 1.290565e-04 4.956217e+02 2.489419e+03 3.157466e+02 1.791106e+03 3.127197e+03  # 
3.015000e+03 7.440000e+02 4.247847e+02 9.825185e+05 7.278862e-05 4.259309e+02 2.687312e+03 3.122699e+02 1.797137e+03 3.299899e+03  # 
3.212000e+03 7.440000e+02 3.246136e+02 1.084081e+06 3.181918e-04 3.292105e+02 2.903281e+03 2.908177e+02 1.802949e+03 3.475168e+03  # 
3.409000e+03 7.440000e+02 1.725125e+02 1.186463e+06 8.947441e-04 1.759416e+02 3.223330e+03 1.653698e+02 1.808932e+03 3.652754e+03  # 
3.606000e+03 7.440000e+02 -2.890834e+02 1.360681e+06 8.579265e-04 2.942666e+02 3.313283e+03 2.700557e+02 1.812905e+03 3.831552e+03  # [ MuSqWrongsign ]
3.803000e+03 7.440000e+02 -4.648131e+02 1.568791e+06 5.461074e-04 4.645503e+02 3.461445e+03 3.165869e+02 1.816679e+03 4.012012e+03  # [ MuSqWrongsign ]
4.000000e+03 7.440000e+02 -5.951326e+02 1.780935e+06 7.397884e-04 5.645887e+02 3.652222e+03 3.205646e+02 1.820507e+03 4.193984e+03  # [ MuSqWrongsign ]
6.000000e+01 8.010000e+02 9.253283e+02 2.091017e+05 4.937443e-04 6.335828e+02 -3.359783e+01 3.351131e+02 1.778305e+03 1.585992e+03  # 
2.570000e+02 8.010000e+02 9.237642e+02 2.151612e+05 3.738595e-04 6.345964e+02 5.389722e+01 3.359218e+02 1.782183e+03 1.605689e+03  # 
4.540000e+02 8.010000e+02 9.187931e+02 2.281036e+05 5.431980e-04 6.362859e+02 2.005010e+02 3.369837e+02 1.789428e+03 1.647504e+03  # 
6.510000e+02 8.010000e+02 9.112976e+02 2.482415e+05 2.487357e-04 6.378082e+02 3.708068e+02 3.377351e+02 1.800476e+03 1.710284e+03  # 
8.480000e+02 8.010000e+02 9.006246e+02 2.752609e+05 2.261297e-04 6.391894e+02 5.511382e+02 3.384786e+02 1.813889e+03 1.790957e+03  # 
1.045000e+03 8.010000e+02 8.867893e+02 3.091437e+05 2.429382e-04 6.403293e+02 7.364121e+02 3.392427e+02 1.826718e+03 1.886876e+03  # 
1.242000e+03 8.010000e+02 8.700065e+02 3.499190e+05 1.187537e-04 6.412445e+02 9.245987e+02 3.398854e+02 1.838819e+03 1.996284e+03  # 
1.439000e+03 8.010000e+02 8.499402e+02 3.974635e+05 1.480100e-04 6.417754e+02 1.114518e+03 3.405059e+02 1.850191e+03 2.117384e+03  # 
1.636000e+03 8.010000e+02 8.260295e+02 4.515886e+05 4.056437e-04 6.417670e+02 1.305536e+03 3.411481e+02 1.860942e+03 2.248430e+03  # 
1.833000e+03 8.010000e+02 7.992020e+02 5.126317e+05 1.145117e-04 6.409470e+02 1.497543e+03 3.415651e+02 1.871355e+03 2.388328e+03  # 
2.030000e+03 8.010000e+02 7.671490e+02 5.798915e+05 5.692451e-04 6.387026e+02 1.690009e+03 3.420791e+02 1.880466e+03 2.535276e+03  # 
2.227000e+03 8.010000e+02 7.300233e+02 6.535129e+05 2.650613e-04 6.339014e+02 1.883019e+03 3.424582e+02 1.888879e+03 2.688431e+03  # 
2.424000e+03 8.010000e+02 6.876181e+02 7.335292e+05 8.024020e-04 6.241233e+02 2.076521e+03 3.426524e+02 1.896776e+03 2.846895e+03  # 
2.621000e+03 8.010000e+02 6.384540e+02 8.197106e+05 7.863367e-04 6.043221e+02 2.270467e+03 3.426432e+02 1.904116e+03 3.009797e+03  # 
2.818000e+03 8.010000e+02 5.807303e+02 9.117275e+05 4.100616e-04 5.678112e+02 2.465039e+03 3.421987e+02 1.910958e+03 3.176468e+03  # 
3.015000e+03 8.010000e+02 5.120295e+02 1.009306e+06 3.029268e-04 5.111287e+02 2.660699e+03 3.408179e+02 1.917421e+03 3.346385e+03  # 
3.212000e+03 8.010000e+02 4.276658e+02 1.111862e+06 7.542455e-04 4.325011e+02 2.860127e+03 3.357949e+02 1.923518e+03 3.519063e+03  # 
3.409000e+03 8.010000e+02 3.163821e+02 1.217857e+06 7.534202e-04 3.228079e+02 3.092975e+03 2.974562e+02 1.929405e+03 3.694159e+03  # 
3.606000e+03 8.010000e+02 1.232931e+02 1.319977e+06 8.702824e-04 1.259313e+02 3.467332e+03 1.177039e+02 1.935658e+03 3.871533e+03  # 
3.803000e+03 8.010000e+02 -3.354069e+02 1.526560e+06 2.388891e-04 3.423667e+02 3.469376e+03 3.102552e+02 1.939231e+03 4.049793e+03  # [ MuSqWrongsign ]
4.000000e+03 8.010000e+02 -5.046497e+02 1.746337e+06 5.539573e-04 5.067306e+02 3.631413e+03 3.428947e+02 1.943137e+03 4.229854e+03  # [ MuSqWrongsign ]
6.000000e+01 8.580000e+02 9.826035e+02 2.384207e+05 3.416821e-04 6.805899e+02 -3.825777e+01 3.602202e+02 1.895248e+03 1.688667e+03  # 
2.570000e+02 8.580000e+02 9.809097e+02 2.443919e+05 3.204540e-04 6.815539e+02 4.476079e+01 3.610922e+02 1.898751e+03 1.707066e+03  # 
4.540000e+02 8.580000e+02 9.762970e+02 2.573835e+05 5.853906e-04 6.832911e+02 1.871471e+02 3.620653e+02 1.905738e+03 1.746703e+03  # 
6.510000e+02 8.580000e+02 9.691111e+02 2.775047e+05 4.726096e-04 6.848503e+02 3.546524e+02 3.628043e+02 1.916261e+03 1.806248e+03  # 
8.480000e+02 8.580000e+02 9.586966e+02 3.044268e+05 3.781981e-04 6.862793e+02 5.331182e+02 3.635956e+02 1.929191e+03 1.883042e+03  # 
1.045000e+03 8.580000e+02 9.455314e+02 3.383143e+05 5.367931e-04 6.875198e+02 7.172453e+02 3.642757e+02 1.942575e+03 1.974941e+03  # 
1.242000e+03 8.580000e+02 9.289091e+02 3.788452e+05 1.290438e-04 6.885546e+02 9.044221e+02 3.650404e+02 1.954748e+03 2.079694e+03  # 
1.439000e+03 8.580000e+02 9.090541e+02 4.261098e+05 4.477935e-04 6.892682e+02 1.093568e+03 3.657739e+02 1.966195e+03 2.196059e+03  # 
1.636000e+03 8.580000e+02 8.865644e+02 4.803306e+05 4.069986e-04 6.895121e+02 1.284185e+03 3.663034e+02 1.977378e+03 2.322823e+03  # 
1.833000e+03 8.580000e+02 8.602232e+02 5.410716e+05 1.709687e-04 6.890719e+02 1.475657e+03 3.668540e+02 1.988095e+03 2.458218e+03  # 
2.030000e+03 8.580000e+02 8.289606e+02 6.080103e+05 4.651977e-04 6.875229e+02 1.667701e+03 3.674653e+02 1.997579e+03 2.600908e+03  # 
2.227000e+03 8.580000e+02 7.949012e+02 6.819310e+05 4.777165e-04 6.842046e+02 1.860496e+03 3.677791e+02 2.006742e+03 2.750359e+03  # 
2.424000e+03 8.580000e+02 7.551172e+02 7.619588e+05 6.274893e-04 6.772614e+02 2.053698e+03 3.680448e+02 2.015153e+03 2.905237e+03  # 
2.621000e+03 8.580000e+02 7.104651e+02 8.484627e+05 9.113021e-04 6.636084e+02 2.247345e+03 3.681340e+02 2.023059e+03 3.064859e+03  # 
2.818000e+03 8.580000e+02 6.547948e+02 9.398464e+05 3.288758e-05 6.347022e+02 2.441257e+03 3.681980e+02 2.029959e+03 3.228243e+03  # 
3.015000e+03 8.580000e+02 5.920995e+02 1.037527e+06 6.071056e-04 5.879966e+02 2.636001e+03 3.675927e+02 2.036729e+03 3.395278e+03  # 
3.212000e+03 8.580000e+02 5.171158e+02 1.140450e+06 6.329010e-04 5.212804e+02 2.832167e+03 3.657108e+02 2.043143e+03 3.565327e+03  # 
3.409000e+03 8.580000e+02 4.263574e+02 1.248329e+06 7.253125e-04 4.340045e+02 3.034387e+03 3.578863e+02 2.049335e+03 3.738018e+03  # 
3.606000e+03 8.580000e+02 3.037523e+02 1.358757e+06 3.172742e-04 3.113969e+02 3.292613e+03 2.941647e+02 2.055219e+03 3.912944e+03  # 
3.803000e+03 8.580000e+02 9.674989e+01 1.466108e+06 5.713000e-02 9.877647e+01 3.689785e+03 9.158205e+01 2.062025e+03 4.090264e+03  # [ No convergence ]
4.000000e+03 8.580000e+02 -3.838816e+02 1.703538e+06 4.574792e-04 3.926405e+02 3.628192e+03 3.477460e+02 2.064927e+03 4.267926e+03  # [ MuSqWrongsign ]
6.000000e+01 9.150000e+02 1.039421e+03 2.695432e+05 5.195168e-04 7.276325e+02 -4.288829e+01 3.853394e+02 2.011738e+03 1.790852e+03  # 
2.570000e+02 9.150000e+02 1.037806e+03 2.755110e+05 5.160560e-04 7.285704e+02 3.615238e+01 3.861606e+02 2.015069e+03 1.808260e+03  # 
4.540000e+02 9.150000e+02 1.033516e+03 2.885629e+05 4.492685e-04 7.302881e+02 1.743763e+02 3.870979e+02 2.021826e+03 1.845963e+03  # 
6.510000e+02 9.150000e+02 1.026332e+03 3.085386e+05 5.106887e-04 7.318933e+02 3.389066e+02 3.879510e+02 2.031635e+03 1.902361e+03  # 
8.480000e+02 9.150000e+02 1.016151e+03 3.353579e+05 2.254600e-04 7.333812e+02 5.154494e+02 3.887837e+02 2.043955e+03 1.975586e+03  # 
1.045000e+03 9.150000e+02 1.003193e+03 3.690825e+05 3.342654e-04 7.346987e+02 6.982313e+02 3.895211e+02 2.057519e+03 2.063588e+03  # 
1.242000e+03 9.150000e+02 9.874978e+02 4.096985e+05 5.497114e-04 7.358058e+02 8.845915e+02 3.901708e+02 2.070226e+03 2.164483e+03  # 
1.439000e+03 9.150000e+02 9.678728e+02 4.566894e+05 5.096094e-04 7.366588e+02 1.072914e+03 3.910273e+02 2.081761e+03 2.276414e+03  # 
1.636000e+03 9.150000e+02 9.461832e+02 5.108182e+05 3.629307e-04 7.371257e+02 1.263008e+03 3.915390e+02 2.093239e+03 2.398947e+03  # 
1.833000e+03 9.150000e+02 9.207155e+02 5.714046e+05 1.785152e-04 7.370500e+02 1.454032e+03 3.921067e+02 2.103968e+03 2.530140e+03  # 
2.030000e+03 9.150000e+02 8.913932e+02 6.384847e+05 5.612553e-04 7.360435e+02 1.645764e+03 3.926765e+02 2.114348e+03 2.668998e+03  # 
2.227000e+03 9.150000e+02 8.571353e+02 7.116979e+05 4.603579e-05 7.335680e+02 1.838031e+03 3.932406e+02 2.123510e+03 2.814326e+03  # 
2.424000e+03 9.150000e+02 8.189468e+02 7.915217e+05 1.554526e-04 7.283640e+02 2.030868e+03 3.936311e+02 2.132260e+03 2.965591e+03  # 
2.621000e+03 9.150000e+02 7.753912e+02 8.775435e+05 9.817939e-04 7.177866e+02 2.224132e+03 3.939060e+02 2.140422e+03 3.121807e+03  # 
2.818000e+03 9.150000e+02 7.286848e+02 9.705575e+05 2.863935e-04 6.984472e+02 2.418029e+03 3.937758e+02 2.148490e+03 3.282537e+03  # 
3.015000e+03 9.150000e+02 6.683757e+02 1.067586e+06 8.845396e-04 6.595426e+02 2.612053e+03 3.937519e+02 2.155291e+03 3.446516e+03  # 
3.212000e+03 9.150000e+02 6.011823e+02 1.170972e+06 3.473355e-04 6.036341e+02 2.807025e+03 3.929278e+02 2.162054e+03 3.613914e+03  # 
3.409000e+03 9.150000e+02 5.206230e+02 1.279307e+06 4.367212e-04 5.285280e+02 3.003912e+03 3.903248e+02 2.168465e+03 3.784111e+03  # 
3.606000e+03 9.150000e+02 4.199873e+02 1.391536e+06 6.280690e-05 4.297232e+02 3.212210e+03 3.764238e+02 2.174617e+03 3.956768e+03  # 
3.803000e+03 9.150000e+02 2.850845e+02 1.505820e+06 9.187696e-04 2.933921e+02 3.502216e+03 2.809030e+02 2.180769e+03 4.131670e+03  # 
4.000000e+03 9.150000e+02 1.654548e+02 1.644558e+06 8.904221e-01 1.704307e+02 3.815137e+03 1.626195e+02 2.186823e+03 4.308460e+03  # [ No convergence ]
6.000000e+01 9.720000e+02 1.095996e+03 3.025553e+05 3.583623e-04 7.746789e+02 -4.742657e+01 4.104090e+02 2.127974e+03 1.892757e+03  # 
2.570000e+02 9.720000e+02 1.094392e+03 3.084975e+05 3.453911e-04 7.755503e+02 2.789718e+01 4.112432e+02 2.131100e+03 1.909236e+03  # 
4.540000e+02 9.720000e+02 1.089967e+03 3.213934e+05 3.147777e-04 7.772761e+02 1.618979e+02 4.123208e+02 2.137292e+03 1.944831e+03  # 
6.510000e+02 9.720000e+02 1.083052e+03 3.413478e+05 5.431377e-04 7.789354e+02 3.235739e+02 4.131520e+02 2.146660e+03 1.998592e+03  # 
8.480000e+02 9.720000e+02 1.073200e+03 3.681180e+05 3.332362e-04 7.804624e+02 4.981815e+02 4.139841e+02 2.158525e+03 2.068608e+03  # 
1.045000e+03 9.720000e+02 1.060471e+03 4.016943e+05 2.197348e-04 7.818547e+02 6.795622e+02 4.147814e+02 2.171917e+03 2.153016e+03  # 
1.242000e+03 9.720000e+02 1.045275e+03 4.422407e+05 5.161054e-04 7.830362e+02 8.649596e+02 4.154192e+02 2.185014e+03 2.250180e+03  # 
1.439000e+03 9.720000e+02 1.026450e+03 4.892101e+05 2.084458e-04 7.839997e+02 1.052590e+03 4.162311e+02 2.196941e+03 2.358245e+03  # 
1.636000e+03 9.720000e+02 1.005077e+03 5.430674e+05 1.522556e-04 7.846709e+02 1.242027e+03 4.168297e+02 2.208477e+03 2.476600e+03  # 
1.833000e+03 9.720000e+02 9.807709e+02 6.036709e+05 8.903593e-04 7.848315e+02 1.432637e+03 4.173558e+02 2.219617e+03 2.603951e+03  # 
2.030000e+03 9.720000e+02 9.521603e+02 6.704811e+05 1.292890e-04 7.842601e+02 1.623915e+03 4.180101e+02 2.230060e+03 2.738834e+03  # 
2.227000e+03 9.720000e+02 9.202335e+02 7.439404e+05 3.719792e-04 7.825707e+02 1.815945e+03 4.184994e+02 2.240036e+03 2.880670e+03  # 
2.424000e+03 9.720000e+02 8.823737e+02 8.231428e+05 5.486472e-04 7.786424e+02 2.008293e+03 4.191304e+02 2.248803e+03 3.028156e+03  # 
2.621000e+03 9.720000e+02 8.411587e+02 9.091389e+05 9.170739e-04 7.708757e+02 2.201293e+03 4.194485e+02 2.257400e+03 3.181110e+03  # 
2.818000e+03 9.720000e+02 7.949912e+02 1.001444e+06 7.789763e-04 7.555313e+02 2.394754e+03 4.195794e+02 2.265596e+03 3.338629e+03  # 
3.015000e+03 9.720000e+02 7.440244e+02 1.100211e+06 9.006595e-04 7.279850e+02 2.588671e+03 4.194691e+02 2.273411e+03 3.500102e+03  # 
3.212000e+03 9.720000e+02 6.844005e+02 1.204418e+06 3.568502e-04 6.833300e+02 2.783026e+03 4.191102e+02 2.280720e+03 3.664929e+03  # 
3.409000e+03 9.720000e+02 6.062318e+02 1.311503e+06 2.924608e-04 6.136885e+02 2.978108e+03 4.182139e+02 2.286814e+03 3.832314e+03  # 
3.606000e+03 9.720000e+02 5.193886e+02 1.424964e+06 5.161936e-04 5.301847e+02 3.176278e+03 4.143278e+02 2.293243e+03 4.002666e+03  # 
3.803000e+03 9.720000e+02 4.126978e+02 1.542420e+06 5.434748e-05 4.239489e+02 3.395943e+03 3.890469e+02 2.299631e+03 4.175429e+03  # 
4.000000e+03 9.720000e+02 2.572124e+02 1.658736e+06 6.710225e-04 2.655546e+02 3.723457e+03 2.560223e+02 2.305769e+03 4.350209e+03  # 
6.000000e+01 1.029000e+03 1.151640e+03 3.370744e+05 5.621268e-04 8.217523e+02 -5.225771e+01 4.357628e+02 2.243351e+03 1.993754e+03  # 
2.570000e+02 1.029000e+03 1.150065e+03 3.430004e+05 5.482979e-04 8.225764e+02 1.968585e+01 4.365811e+02 2.246317e+03 2.009424e+03  # 
4.540000e+02 1.029000e+03 1.146027e+03 3.560065e+05 4.881625e-04 8.242756e+02 1.498701e+02 4.375550e+02 2.252428e+03 2.043560e+03  # 
6.510000e+02 1.029000e+03 1.139288e+03 3.759089e+05 4.373673e-04 8.259809e+02 3.086289e+02 4.384133e+02 2.261340e+03 2.094873e+03  # 
8.480000e+02 1.029000e+03 1.129410e+03 4.024639e+05 5.253119e-04 8.275542e+02 4.811170e+02 4.393771e+02 2.272504e+03 2.161704e+03  # 
1.045000e+03 1.029000e+03 1.117308e+03 4.361048e+05 1.645124e-04 8.289705e+02 6.611992e+02 4.400861e+02 2.285775e+03 2.243056e+03  # 
1.242000e+03 1.029000e+03 1.102266e+03 4.764245e+05 3.816406e-04 8.302619e+02 8.455126e+02 4.407936e+02 2.299121e+03 2.336592e+03  # 
1.439000e+03 1.029000e+03 1.084296e+03 5.234323e+05 4.065739e-04 8.313261e+02 1.032471e+03 4.415083e+02 2.311478e+03 2.441128e+03  # 
1.636000e+03 1.029000e+03 1.062918e+03 5.769060e+05 9.116442e-04 8.320955e+02 1.221107e+03 4.423083e+02 2.322987e+03 2.555468e+03  # 
1.833000e+03 1.029000e+03 1.039417e+03 6.374115e+05 4.422846e-04 8.324977e+02 1.411278e+03 4.427966e+02 2.334394e+03 2.679079e+03  # 
2.030000e+03 1.029000e+03 1.010955e+03 7.037695e+05 5.791211e-04 8.322074e+02 1.601998e+03 4.436232e+02 2.344693e+03 2.810078e+03  # 
2.227000e+03 1.029000e+03 9.812180e+02 7.775303e+05 1.633998e-04 8.311245e+02 1.793886e+03 4.439263e+02 2.355502e+03 2.948618e+03  # 
2.424000e+03 1.029000e+03 9.462843e+02 8.571579e+05 1.995842e-04 8.283717e+02 1.986080e+03 4.444293e+02 2.365077e+03 3.092941e+03  # 
2.621000e+03 1.029000e+03 9.053325e+02 9.424456e+05 1.119756e-04 8.224001e+02 2.178589e+03 4.450178e+02 2.373644e+03 3.242377e+03  # 
2.818000e+03 1.029000e+03 8.607532e+02 1.034416e+06 2.900605e-05 8.106879e+02 2.371701e+03 4.453034e+02 2.382024e+03 3.396744e+03  # 
3.015000e+03 1.029000e+03 8.102651e+02 1.132360e+06 2.706985e-05 7.877981e+02 2.565196e+03 4.454563e+02 2.389932e+03 3.555224e+03  # 
3.212000e+03 1.029000e+03 7.564226e+02 1.237292e+06 7.784266e-04 7.516202e+02 2.759277e+03 4.452084e+02 2.397852e+03 3.717554e+03  # 
3.409000e+03 1.029000e+03 6.860383e+02 1.345110e+06 2.515602e-04 6.922986e+02 2.953623e+03 4.449071e+02 2.404429e+03 3.882520e+03  # 
3.606000e+03 1.029000e+03 6.077449e+02 1.459075e+06 8.220962e-05 6.189804e+02 3.149376e+03 4.433208e+02 2.411122e+03 4.050534e+03  # 
3.803000e+03 1.029000e+03 5.144246e+02 1.577553e+06 1.811868e-04 5.274232e+02 3.349898e+03 4.370824e+02 2.417578e+03 4.221040e+03  # 
4.000000e+03 1.029000e+03 3.942501e+02 1.698325e+06 6.908921e-04 4.064265e+02 3.595356e+03 3.860160e+02 2.423848e+03 4.393763e+03  # 
6.000000e+01 1.086000e+03 1.207099e+03 3.734516e+05 4.182580e-04 8.688329e+02 -5.700358e+01 4.610639e+02 2.358529e+03 2.094530e+03  # 
2.570000e+02 1.086000e+03 1.205627e+03 3.793962e+05 7.444318e-04 8.696288e+02 1.188232e+01 4.618118e+02 2.361403e+03 2.109520e+03  # 
4.540000e+02 1.086000e+03 1.201923e+03 3.925100e+05 4.414089e-04 8.712613e+02 1.383446e+02 4.627242e+02 2.367425e+03 2.142318e+03  # 
6.510000e+02 1.086000e+03 1.195130e+03 4.122301e+05 6.127284e-04 8.730526e+02 2.941028e+02 4.636880e+02 2.375726e+03 2.191193e+03  # 
8.480000e+02 1.086000e+03 1.186069e+03 4.390202e+05 5.017933e-04 8.746326e+02 4.647704e+02 4.644574e+02 2.386837e+03 2.255692e+03  # 
1.045000e+03 1.086000e+03 1.173785e+03 4.723049e+05 3.270764e-04 8.761424e+02 6.432147e+02 4.653596e+02 2.399454e+03 2.333611e+03  # 
1.242000e+03 1.086000e+03 1.158952e+03 5.124474e+05 1.930162e-04 8.774650e+02 8.263705e+02 4.661709e+02 2.412834e+03 2.423834e+03  # 
1.439000e+03 1.086000e+03 1.141540e+03 5.593802e+05 4.117180e-04 8.786307e+02 1.012558e+03 4.668535e+02 2.425476e+03 2.524956e+03  # 
1.636000e+03 1.086000e+03 1.121146e+03 6.129148e+05 1.591480e-04 8.795279e+02 1.200663e+03 4.675571e+02 2.437429e+03 2.635893e+03  # 
1.833000e+03 1.086000e+03 1.097678e+03 6.730215e+05 1.736919e-04 8.800289e+02 1.390113e+03 4.682647e+02 2.448786e+03 2.755700e+03  # 
2.030000e+03 1.086000e+03 1.070663e+03 7.394754e+05 7.972679e-04 8.800673e+02 1.580532e+03 4.689797e+02 2.459490e+03 2.883287e+03  # 
2.227000e+03 1.086000e+03 1.040343e+03 8.124444e+05 3.745703e-04 8.793216e+02 1.771785e+03 4.695878e+02 2.469842e+03 3.017998e+03  # 
2.424000e+03 1.086000e+03 1.007871e+03 8.924489e+05 5.327739e-04 8.774108e+02 1.963881e+03 4.698962e+02 2.480360e+03 3.159273e+03  # 
2.621000e+03 1.086000e+03 9.692239e+02 9.778810e+05 8.969487e-04 8.730117e+02 2.156120e+03 4.705052e+02 2.489436e+03 3.305616e+03  # 
2.818000e+03 1.086000e+03 9.279949e+02 1.070271e+06 1.856564e-04 8.646948e+02 2.349093e+03 4.707125e+02 2.498436e+03 3.457139e+03  # 
3.015000e+03 1.086000e+03 8.780294e+02 1.167370e+06 4.654083e-04 8.466068e+02 2.542102e+03 4.711808e+02 2.506248e+03 3.612505e+03  # 
3.212000e+03 1.086000e+03 8.257671e+02 1.271775e+06 1.953153e-04 8.161458e+02 2.735765e+03 4.712006e+02 2.514244e+03 3.772037e+03  # 
3.409000e+03 1.086000e+03 7.617602e+02 1.380258e+06 5.681327e-04 7.659974e+02 2.929733e+03 4.711263e+02 2.521359e+03 3.934623e+03  # 
3.606000e+03 1.086000e+03 6.900096e+02 1.494580e+06 2.476193e-04 7.010990e+02 3.124487e+03 4.704140e+02 2.528337e+03 4.100291e+03  # 
3.803000e+03 1.086000e+03 6.067838e+02 1.613948e+06 1.922154e-04 6.208694e+02 3.320979e+03 4.680944e+02 2.535066e+03 4.268611e+03  # 
4.000000e+03 1.086000e+03 5.052145e+02 1.736891e+06 8.833057e-04 5.198315e+02 3.526447e+03 4.569149e+02 2.541497e+03 4.439245e+03  # 
6.000000e+01 1.143000e+03 1.262264e+03 4.115992e+05 7.919809e-04 9.159665e+02 -6.169251e+01 4.863343e+02 2.473399e+03 2.194963e+03  # 
2.570000e+02 1.143000e+03 1.260723e+03 4.174914e+05 6.010539e-04 9.166613e+02 4.210587e+00 4.871549e+02 2.476071e+03 2.209227e+03  # 
4.540000e+02 1.143000e+03 1.257178e+03 4.306155e+05 3.556160e-04 9.182542e+02 1.270546e+02 4.880477e+02 2.481878e+03 2.240664e+03  # 
6.510000e+02 1.143000e+03 1.250195e+03 4.500795e+05 6.721747e-04 9.201209e+02 2.797515e+02 4.891882e+02 2.489525e+03 2.287218e+03  # 
8.480000e+02 1.143000e+03 1.241465e+03 4.768732e+05 5.642790e-04 9.217206e+02 4.484012e+02 4.899250e+02 2.500279e+03 2.349281e+03  # 
1.045000e+03 1.143000e+03 1.229722e+03 5.102136e+05 3.585612e-04 9.232488e+02 6.254412e+02 4.907581e+02 2.512733e+03 2.424530e+03  # 
1.242000e+03 1.143000e+03 1.215371e+03 5.503045e+05 4.111952e-04 9.246669e+02 8.075679e+02 4.915124e+02 2.526046e+03 2.511781e+03  # 
1.439000e+03 1.143000e+03 1.198580e+03 5.972451e+05 4.749079e-04 9.258449e+02 9.929228e+02 4.921932e+02 2.539214e+03 2.609816e+03  # 
1.636000e+03 1.143000e+03 1.178778e+03 6.506765e+05 5.451344e-04 9.268728e+02 1.180385e+03 4.928842e+02 2.551400e+03 2.717386e+03  # 
1.833000e+03 1.143000e+03 1.156075e+03 7.107052e+05 3.276386e-04 9.275439e+02 1.369329e+03 4.935720e+02 2.563002e+03 2.833801e+03  # 
2.030000e+03 1.143000e+03 1.129849e+03 7.770161e+05 2.482327e-04 9.278153e+02 1.559288e+03 4.943175e+02 2.573888e+03 2.957965e+03  # 
2.227000e+03 1.143000e+03 1.100839e+03 8.500153e+05 2.534234e-04 9.274273e+02 1.750195e+03 4.949116e+02 2.584554e+03 3.089415e+03  # 
2.424000e+03 1.143000e+03 1.067630e+03 9.290773e+05 8.059703e-05 9.259907e+02 1.941672e+03 4.955500e+02 2.594719e+03 3.227032e+03  # 
2.621000e+03 1.143000e+03 1.031029e+03 1.014661e+06 1.753209e-04 9.227134e+02 2.133742e+03 4.960689e+02 2.604440e+03 3.370432e+03  # 
2.818000e+03 1.143000e+03 9.913494e+02 1.106919e+06 1.896888e-04 9.163498e+02 2.326389e+03 4.963811e+02 2.613740e+03 3.518975e+03  # 
3.015000e+03 1.143000e+03 9.442484e+02 1.204208e+06 6.579106e-04 9.027408e+02 2.519157e+03 4.968961e+02 2.621910e+03 3.671546e+03  # 
3.212000e+03 1.143000e+03 8.924506e+02 1.307691e+06 7.325242e-04 8.771147e+02 2.712459e+03 4.971187e+02 2.629984e+03 3.828290e+03  # 
3.409000e+03 1.143000e+03 8.342107e+02 1.416972e+06 2.938911e-05 8.355110e+02 2.906154e+03 4.971572e+02 2.637637e+03 3.988516e+03  # 
3.606000e+03 1.143000e+03 7.680523e+02 1.531751e+06 2.288217e-04 7.783513e+02 3.100344e+03 4.968755e+02 2.644922e+03 4.151847e+03  # 
3.803000e+03 1.143000e+03 6.919475e+02 1.651603e+06 5.533511e-04 7.066354e+02 3.295444e+03 4.958319e+02 2.651874e+03 4.317937e+03  # 
4.000000e+03 1.143000e+03 6.017725e+02 1.775545e+06 9.116654e-04 6.180368e+02 3.493172e+03 4.922842e+02 2.658560e+03 4.486504e+03  # 
6.000000e+01 1.200000e+03 1.317235e+03 4.516013e+05 4.255004e-04 9.630208e+02 -6.640469e+01 5.116414e+02 2.588082e+03 2.295205e+03  # 
2.570000e+02 1.200000e+03 1.315175e+03 4.571219e+05 9.772551e-04 9.637448e+02 -3.401806e+00 5.126520e+02 2.590149e+03 2.308350e+03  # 
4.540000e+02 1.200000e+03 1.311435e+03 4.700493e+05 7.633712e-04 9.653048e+02 1.157927e+02 5.136893e+02 2.595485e+03 2.338262e+03  # 
6.510000e+02 1.200000e+03 1.305539e+03 4.900306e+05 5.241185e-04 9.671743e+02 2.660575e+02 5.144433e+02 2.603555e+03 2.383729e+03  # 
8.480000e+02 1.200000e+03 1.296986e+03 5.167535e+05 4.294627e-04 9.687878e+02 4.325623e+02 5.152396e+02 2.613854e+03 2.443412e+03  # 
1.045000e+03 1.200000e+03 1.284880e+03 5.496276e+05 5.518334e-04 9.703899e+02 6.078201e+02 5.163312e+02 2.625440e+03 2.515519e+03  # 
1.242000e+03 1.200000e+03 1.271588e+03 5.900422e+05 3.160004e-04 9.718215e+02 7.890758e+02 5.168420e+02 2.639156e+03 2.600397e+03  # 
1.439000e+03 1.200000e+03 1.254885e+03 6.366935e+05 4.576380e-04 9.730864e+02 9.734493e+02 5.176386e+02 2.652338e+03 2.695245e+03  # 
1.636000e+03 1.200000e+03 1.235563e+03 6.900088e+05 2.936852e-04 9.741754e+02 1.160203e+03 5.183575e+02 2.664737e+03 2.799661e+03  # 
1.833000e+03 1.200000e+03 1.213427e+03 7.498930e+05 3.055108e-04 9.749965e+02 1.348595e+03 5.190516e+02 2.676545e+03 2.912820e+03  # 
2.030000e+03 1.200000e+03 1.187870e+03 8.160421e+05 2.889417e-04 9.754523e+02 1.538078e+03 5.198248e+02 2.687604e+03 3.033720e+03  # 
2.227000e+03 1.200000e+03 1.159564e+03 8.888494e+05 2.879918e-04 9.753157e+02 1.728553e+03 5.204788e+02 2.698429e+03 3.161939e+03  # 
2.424000e+03 1.200000e+03 1.127982e+03 9.680612e+05 1.897295e-04 9.743462e+02 1.919766e+03 5.210637e+02 2.708857e+03 3.296576e+03  # 
2.621000e+03 1.200000e+03 1.093082e+03 1.053702e+06 8.015248e-04 9.720018e+02 2.111614e+03 5.215329e+02 2.719104e+03 3.436999e+03  # 
2.818000e+03 1.200000e+03 1.052257e+03 1.144683e+06 6.270594e-04 9.667609e+02 2.303668e+03 5.222230e+02 2.728118e+03 3.582195e+03  # 
3.015000e+03 1.200000e+03 1.007811e+03 1.242169e+06 6.441673e-04 9.563025e+02 2.496265e+03 5.227011e+02 2.736878e+03 3.732182e+03  # 
3.212000e+03 1.200000e+03 9.594306e+02 1.346065e+06 5.185752e-04 9.364991e+02 2.689404e+03 5.229058e+02 2.745380e+03 3.886375e+03  # 
3.409000e+03 1.200000e+03 9.041333e+02 1.455329e+06 1.312219e-04 9.014714e+02 2.882777e+03 5.231103e+02 2.753308e+03 4.044106e+03  # 
3.606000e+03 1.200000e+03 8.417275e+02 1.570075e+06 7.011589e-05 8.506553e+02 3.076599e+03 5.230581e+02 2.760820e+03 4.205056e+03  # 
3.803000e+03 1.200000e+03 7.715465e+02 1.690383e+06 2.199609e-04 7.863673e+02 3.271016e+03 5.225701e+02 2.768108e+03 4.368973e+03  # 
4.000000e+03 1.200000e+03 6.897934e+02 1.815163e+06 3.521578e-04 7.072526e+02 3.466620e+03 5.210360e+02 2.775032e+03 4.535449e+03  # 


# mt=1.763000e+02 tanb=1.000000e+01
#     m0     m12   mu    m3sq   fracDiff   
6.000000e+01 6.000000e+01 7.398950e+01 9.102579e+02 7.172183e-04 1.425090e+01 6.622916e+01 5.120884e+00 1.719042e+02 1.633455e+02  # 
2.570000e+02 6.000000e+01 1.048262e+02 7.683735e+03 4.082255e-04 2.249904e+01 2.453351e+02 1.101445e+01 1.805208e+02 2.907273e+02  # 
4.540000e+02 6.000000e+01 1.495252e+02 2.277620e+04 3.530735e-04 3.048027e+01 4.333240e+02 1.638027e+01 1.854804e+02 4.672935e+02  # 
6.510000e+02 6.000000e+01 1.907443e+02 4.577949e+04 7.540536e-04 3.526555e+01 6.252363e+02 1.899340e+01 1.884439e+02 6.544605e+02  # 
8.480000e+02 6.000000e+01 2.254059e+02 7.642656e+04 2.311446e-04 3.811681e+01 8.188678e+02 2.028365e+01 1.904161e+02 8.450944e+02  # 
1.045000e+03 6.000000e+01 2.529626e+02 1.145334e+05 3.703980e-04 3.990166e+01 1.013245e+03 2.100476e+01 1.918071e+02 1.037255e+03  # 
1.242000e+03 6.000000e+01 2.734658e+02 1.599765e+05 9.745543e-04 4.106397e+01 1.207990e+03 2.144789e+01 1.928281e+02 1.230227e+03  # 
1.439000e+03 6.000000e+01 2.874463e+02 2.126994e+05 3.469427e-04 4.183206e+01 1.402938e+03 2.172489e+01 1.936340e+02 1.423685e+03  # 
1.636000e+03 6.000000e+01 2.943745e+02 2.726077e+05 4.813403e-04 4.230074e+01 1.598016e+03 2.189784e+01 1.942473e+02 1.617464e+03  # 
1.833000e+03 6.000000e+01 2.948074e+02 3.397085e+05 1.587445e-04 4.252962e+01 1.793187e+03 2.197780e+01 1.947630e+02 1.811463e+03  # 
2.030000e+03 6.000000e+01 2.875467e+02 4.139169e+05 4.133374e-04 4.249255e+01 1.988446e+03 2.197281e+01 1.951639e+02 2.005629e+03  # 
2.227000e+03 6.000000e+01 2.720505e+02 4.952316e+05 6.504255e-04 4.213530e+01 2.183817e+03 2.185416e+01 1.954698e+02 2.199929e+03  # 
2.424000e+03 6.000000e+01 2.479224e+02 5.837106e+05 3.567019e-04 4.131433e+01 2.379361e+03 2.155439e+01 1.956974e+02 2.394338e+03  # 
2.621000e+03 6.000000e+01 2.127953e+02 6.793473e+05 4.428508e-04 3.958725e+01 2.575305e+03 2.085502e+01 1.958154e+02 2.588855e+03  # 
2.818000e+03 6.000000e+01 1.630245e+02 7.822680e+05 3.621045e-04 3.558366e+01 2.772510e+03 1.890332e+01 1.957843e+02 2.783496e+03  # 
3.015000e+03 6.000000e+01 9.306056e+01 8.926777e+05 9.644903e-04 2.392627e+01 2.975519e+03 1.115946e+01 1.955281e+02 2.978273e+03  # 
3.212000e+03 6.000000e+01 -2.571446e+02 1.035746e+06 1.670858e-04 4.225569e+01 3.159744e+03 2.191096e+01 1.966406e+02 3.172520e+03  # [ MuSqWrongsign ]
3.409000e+03 6.000000e+01 -3.765888e+02 1.190200e+06 7.405207e-04 4.552310e+01 3.353744e+03 2.299178e+01 1.971042e+02 3.367023e+03  # [ MuSqWrongsign ]
3.606000e+03 6.000000e+01 -4.731414e+02 1.354157e+06 7.069613e-04 4.682433e+01 3.548497e+03 2.337216e+01 1.973712e+02 3.561651e+03  # [ MuSqWrongsign ]
3.803000e+03 6.000000e+01 -5.585251e+02 1.527757e+06 5.651730e-04 4.755222e+01 3.743448e+03 2.357432e+01 1.975786e+02 3.756326e+03  # [ MuSqWrongsign ]
4.000000e+03 6.000000e+01 -6.395893e+02 1.711986e+06 5.023962e-04 4.803814e+01 3.938484e+03 2.370563e+01 1.977519e+02 3.951061e+03  # [ MuSqWrongsign ]
6.000000e+01 1.170000e+02 1.655650e+02 4.814011e+03 1.202040e-04 6.471684e+01 3.887648e+01 3.719504e+01 3.090607e+02 2.843580e+02  # 
2.570000e+02 1.170000e+02 1.784024e+02 1.159242e+04 5.431461e-04 6.856361e+01 2.193133e+02 3.898579e+01 3.200877e+02 3.721801e+02  # 
4.540000e+02 1.170000e+02 2.045020e+02 2.676187e+04 4.067523e-04 7.394073e+01 4.100947e+02 4.111838e+01 3.286317e+02 5.195997e+02  # 
6.510000e+02 1.170000e+02 2.365301e+02 5.008794e+04 3.527477e-04 7.873937e+01 6.026427e+02 4.279033e+01 3.344247e+02 6.912938e+02  # 
8.480000e+02 1.170000e+02 2.686561e+02 8.129045e+04 9.432668e-04 8.234219e+01 7.961778e+02 4.394731e+01 3.385023e+02 8.731117e+02  # 
1.045000e+03 1.170000e+02 2.980955e+02 1.201576e+05 4.085347e-04 8.494237e+01 9.902942e+02 4.475551e+01 3.415278e+02 1.059770e+03  # 
1.242000e+03 1.170000e+02 3.235865e+02 1.665324e+05 3.216185e-04 8.684106e+01 1.184769e+03 4.533455e+01 3.438694e+02 1.249050e+03  # 
1.439000e+03 1.170000e+02 3.447052e+02 2.203115e+05 6.847272e-04 8.825453e+01 1.379470e+03 4.576288e+01 3.457468e+02 1.439893e+03  # 
1.636000e+03 1.170000e+02 3.614241e+02 2.814326e+05 5.257470e-04 8.931866e+01 1.574320e+03 4.608420e+01 3.473119e+02 1.631738e+03  # 
1.833000e+03 1.170000e+02 3.715732e+02 3.496394e+05 6.621252e-04 9.006635e+01 1.769277e+03 4.634367e+01 3.485596e+02 1.824262e+03  # 
2.030000e+03 1.170000e+02 3.780059e+02 4.251644e+05 7.312092e-04 9.063643e+01 1.964307e+03 4.653149e+01 3.496712e+02 2.017272e+03  # 
2.227000e+03 1.170000e+02 3.794904e+02 5.078715e+05 1.189834e-04 9.102569e+01 2.159399e+03 4.666406e+01 3.506379e+02 2.210641e+03  # 
2.424000e+03 1.170000e+02 3.751942e+02 5.976731e+05 4.165700e-05 9.120755e+01 2.354543e+03 4.675261e+01 3.514811e+02 2.404277e+03  # 
2.621000e+03 1.170000e+02 3.660179e+02 6.946697e+05 3.678621e-04 9.121827e+01 2.549741e+03 4.678285e+01 3.522401e+02 2.598127e+03  # 
2.818000e+03 1.170000e+02 3.504715e+02 7.987485e+05 9.557784e-05 9.096523e+01 2.745001e+03 4.675106e+01 3.529156e+02 2.792144e+03  # 
3.015000e+03 1.170000e+02 3.291419e+02 9.100373e+05 8.868429e-04 9.039168e+01 2.940340e+03 4.663516e+01 3.535348e+02 2.986295e+03  # 
3.212000e+03 1.170000e+02 3.013836e+02 1.028519e+06 1.104607e-04 8.932376e+01 3.135806e+03 4.638285e+01 3.541078e+02 3.180557e+03  # 
3.409000e+03 1.170000e+02 2.676063e+02 1.154369e+06 8.507674e-04 8.746955e+01 3.331486e+03 4.590436e+01 3.546475e+02 3.374909e+03  # 
3.606000e+03 1.170000e+02 2.271560e+02 1.287665e+06 2.273100e-04 8.409780e+01 3.527620e+03 4.495791e+01 3.551714e+02 3.569331e+03  # 
3.803000e+03 1.170000e+02 1.833032e+02 1.428733e+06 4.449446e-04 7.815347e+01 3.724712e+03 4.302401e+01 3.557218e+02 3.763804e+03  # 
4.000000e+03 1.170000e+02 8.307924e+01 1.575602e+06 8.474312e-01 4.505482e+01 3.938013e+03 2.491312e+01 3.562418e+02 3.958306e+03  # [ No convergence ]
6.000000e+01 1.740000e+02 2.435361e+02 1.106695e+04 4.256474e-04 1.140998e+02 2.502310e+01 6.353411e+01 4.397155e+02 4.012252e+02  # 
2.570000e+02 1.740000e+02 2.508866e+02 1.783542e+04 4.674198e-04 1.166280e+02 1.978112e+02 6.455960e+01 4.510273e+02 4.685000e+02  # 
4.540000e+02 1.740000e+02 2.668838e+02 3.295650e+04 9.548991e-04 1.202038e+02 3.880398e+02 6.570203e+01 4.620085e+02 5.915500e+02  # 
6.510000e+02 1.740000e+02 2.891894e+02 5.628973e+04 7.542189e-04 1.239879e+02 5.805014e+02 6.683124e+01 4.702293e+02 7.454438e+02  # 
8.480000e+02 1.740000e+02 3.147493e+02 8.765831e+04 2.433851e-04 1.273927e+02 7.738624e+02 6.778636e+01 4.764486e+02 9.154617e+02  # 
1.045000e+03 1.740000e+02 3.410211e+02 1.268846e+05 8.342137e-04 1.302140e+02 9.677507e+02 6.855336e+01 4.812938e+02 1.094153e+03  # 
1.242000e+03 1.740000e+02 3.652531e+02 1.737090e+05 1.447741e-04 1.324520e+02 1.161965e+03 6.919880e+01 4.850521e+02 1.277799e+03  # 
1.439000e+03 1.740000e+02 3.872072e+02 2.280769e+05 6.370613e-04 1.342396e+02 1.356425e+03 6.971432e+01 4.881419e+02 1.464526e+03  # 
1.636000e+03 1.740000e+02 4.064522e+02 2.899099e+05 3.974844e-04 1.356854e+02 1.551070e+03 7.011936e+01 4.907504e+02 1.653262e+03  # 
1.833000e+03 1.740000e+02 4.215766e+02 3.590039e+05 5.139947e-04 1.368334e+02 1.745829e+03 7.046938e+01 4.929084e+02 1.843361e+03  # 
2.030000e+03 1.740000e+02 4.329957e+02 4.353928e+05 3.824982e-05 1.377432e+02 1.940682e+03 7.076301e+01 4.947781e+02 2.034438e+03  # 
2.227000e+03 1.740000e+02 4.433333e+02 5.193400e+05 6.205925e-04 1.385433e+02 2.135625e+03 7.096511e+01 4.965305e+02 2.226245e+03  # 
2.424000e+03 1.740000e+02 4.443073e+02 6.098457e+05 8.399352e-05 1.390451e+02 2.330612e+03 7.118804e+01 4.978654e+02 2.418584e+03  # 
2.621000e+03 1.740000e+02 4.428697e+02 7.077025e+05 8.088123e-04 1.394233e+02 2.525656e+03 7.134695e+01 4.991445e+02 2.611349e+03  # 
2.818000e+03 1.740000e+02 4.378435e+02 8.128137e+05 3.521064e-04 1.396747e+02 2.720752e+03 7.145699e+01 5.003121e+02 2.804453e+03  # 
3.015000e+03 1.740000e+02 4.279177e+02 9.250135e+05 4.450806e-04 1.397421e+02 2.915893e+03 7.152931e+01 5.013647e+02 2.997824e+03  # 
3.212000e+03 1.740000e+02 4.129052e+02 1.044287e+06 9.285523e-04 1.395932e+02 3.111087e+03 7.155194e+01 5.023272e+02 3.191417e+03  # 
3.409000e+03 1.740000e+02 3.929860e+02 1.170748e+06 2.213881e-04 1.391808e+02 3.306342e+03 7.151333e+01 5.032118e+02 3.385193e+03  # 
3.606000e+03 1.740000e+02 3.667973e+02 1.304256e+06 1.802374e-04 1.383228e+02 3.501685e+03 7.138976e+01 5.040301e+02 3.579117e+03  # 
3.803000e+03 1.740000e+02 3.193005e+02 1.443429e+06 9.008043e-04 1.357694e+02 3.697375e+03 7.096249e+01 5.046348e+02 3.773182e+03  # 
4.000000e+03 1.740000e+02 2.991380e+02 1.593294e+06 1.796199e-04 1.343915e+02 3.892841e+03 7.064907e+01 5.055359e+02 3.967337e+03  # 
6.000000e+01 2.310000e+02 3.167798e+02 1.965073e+04 5.542177e-04 1.625510e+02 1.625454e+01 8.833977e+01 5.677169e+02 5.157290e+02  # 
2.570000e+02 2.310000e+02 3.215588e+02 2.639673e+04 2.450715e-04 1.645832e+02 1.789872e+02 8.924550e+01 5.777333e+02 5.703329e+02  # 
4.540000e+02 2.310000e+02 3.321147e+02 4.145342e+04 5.956242e-04 1.672889e+02 3.671138e+02 9.010712e+01 5.905668e+02 6.751660e+02  # 
6.510000e+02 2.310000e+02 3.476936e+02 6.471634e+04 8.599504e-04 1.702929e+02 5.588375e+02 9.100332e+01 6.006088e+02 8.124946e+02  # 
8.480000e+02 2.310000e+02 3.668955e+02 9.606552e+04 5.919138e-04 1.732469e+02 7.517810e+02 9.184718e+01 6.085676e+02 9.697733e+02  # 
1.045000e+03 2.310000e+02 3.880385e+02 1.353575e+05 5.980247e-04 1.759426e+02 9.453609e+02 9.258276e+01 6.149614e+02 1.139078e+03  # 
1.242000e+03 2.310000e+02 4.098000e+02 1.824702e+05 9.536924e-04 1.782964e+02 1.139340e+03 9.320519e+01 6.202118e+02 1.315809e+03  # 
1.439000e+03 2.310000e+02 4.296969e+02 2.371111e+05 4.011511e-04 1.802599e+02 1.333546e+03 9.379295e+01 6.244333e+02 1.497256e+03  # 
1.636000e+03 2.310000e+02 4.490464e+02 2.994305e+05 5.426243e-04 1.819440e+02 1.527988e+03 9.424723e+01 6.281314e+02 1.681937e+03  # 
1.833000e+03 2.310000e+02 4.656499e+02 3.691310e+05 4.076638e-04 1.833587e+02 1.722568e+03 9.465200e+01 6.312415e+02 1.868823e+03  # 
2.030000e+03 2.310000e+02 4.780142e+02 4.459803e+05 1.452341e-04 1.845085e+02 1.917238e+03 9.503987e+01 6.338326e+02 2.057290e+03  # 
2.227000e+03 2.310000e+02 4.881674e+02 5.302259e+05 6.492485e-04 1.854796e+02 2.112015e+03 9.535456e+01 6.361758e+02 2.246960e+03  # 
2.424000e+03 2.310000e+02 4.984015e+02 6.221795e+05 4.786087e-04 1.863717e+02 2.306902e+03 9.556421e+01 6.384173e+02 2.437553e+03  # 
2.621000e+03 2.310000e+02 4.988674e+02 7.204262e+05 2.603776e-04 1.869586e+02 2.501793e+03 9.584528e+01 6.401232e+02 2.628810e+03  # 
2.818000e+03 2.310000e+02 4.991351e+02 8.263196e+05 4.791679e-04 1.874864e+02 2.696770e+03 9.603209e+01 6.418140e+02 2.820642e+03  # 
3.015000e+03 2.310000e+02 4.945577e+02 9.391934e+05 9.445190e-05 1.878412e+02 2.891790e+03 9.619649e+01 6.433174e+02 3.012918e+03  # 
3.212000e+03 2.310000e+02 4.871718e+02 1.059381e+06 9.476396e-05 1.880740e+02 3.086856e+03 9.631992e+01 6.447203e+02 3.205560e+03  # 
3.409000e+03 2.310000e+02 4.746918e+02 1.186496e+06 5.040833e-04 1.881008e+02 3.281969e+03 9.640804e+01 6.460013e+02 3.398502e+03  # 
3.606000e+03 2.310000e+02 4.579832e+02 1.320751e+06 6.200752e-04 1.879212e+02 3.477133e+03 9.644909e+01 6.471865e+02 3.591698e+03  # 
3.803000e+03 2.310000e+02 4.360240e+02 1.462006e+06 2.238669e-04 1.874228e+02 3.672359e+03 9.643451e+01 6.482849e+02 3.785106e+03  # 
4.000000e+03 2.310000e+02 4.096269e+02 1.610509e+06 4.442567e-04 1.865229e+02 3.867663e+03 9.634096e+01 6.493174e+02 3.978697e+03  # 
6.000000e+01 2.880000e+02 3.869353e+02 3.047299e+04 3.777107e-04 2.104347e+02 9.537978e+00 1.128536e+02 6.941950e+02 6.281070e+02  # 
2.570000e+02 2.880000e+02 3.905350e+02 3.723168e+04 2.116222e-04 2.122529e+02 1.619915e+02 1.136665e+02 7.027703e+02 6.742524e+02  # 
4.540000e+02 2.880000e+02 3.976583e+02 5.219000e+04 1.665430e-04 2.145253e+02 3.471127e+02 1.145189e+02 7.157387e+02 7.653753e+02  # 
6.510000e+02 2.880000e+02 4.089189e+02 7.538208e+04 9.889733e-04 2.170529e+02 5.377000e+02 1.152758e+02 7.274075e+02 8.885860e+02  # 
8.480000e+02 2.880000e+02 4.230933e+02 1.066302e+05 5.867080e-04 2.196411e+02 7.300026e+02 1.160699e+02 7.367415e+02 1.033537e+03  # 
1.045000e+03 2.880000e+02 4.394598e+02 1.458601e+05 9.540581e-04 2.221133e+02 9.231447e+02 1.168101e+02 7.444488e+02 1.192974e+03  # 
1.242000e+03 2.880000e+02 4.573249e+02 1.930018e+05 6.621994e-04 2.244038e+02 1.116822e+03 1.174325e+02 7.509629e+02 1.362011e+03  # 
1.439000e+03 2.880000e+02 4.754956e+02 2.479097e+05 4.848627e-04 2.264456e+02 1.310821e+03 1.179882e+02 7.564781e+02 1.537467e+03  # 
1.636000e+03 2.880000e+02 4.921752e+02 3.103266e+05 1.075947e-04 2.282367e+02 1.505009e+03 1.185322e+02 7.610483e+02 1.717308e+03  # 
1.833000e+03 2.880000e+02 5.076186e+02 3.802831e+05 2.705833e-04 2.297926e+02 1.699400e+03 1.189881e+02 7.650610e+02 1.900331e+03  # 
2.030000e+03 2.880000e+02 5.219931e+02 4.577940e+05 1.527625e-04 2.311684e+02 1.893932e+03 1.193791e+02 7.686042e+02 2.085670e+03  # 
2.227000e+03 2.880000e+02 5.340836e+02 5.426621e+05 9.698211e-04 2.323541e+02 2.088577e+03 1.197219e+02 7.717405e+02 2.272735e+03  # 
2.424000e+03 2.880000e+02 5.432871e+02 6.347714e+05 5.053714e-04 2.333792e+02 2.283298e+03 1.200409e+02 7.744826e+02 2.461111e+03  # 
2.621000e+03 2.880000e+02 5.462183e+02 7.335562e+05 4.379276e-04 2.341643e+02 2.478039e+03 1.204045e+02 7.767486e+02 2.650491e+03  # 
2.818000e+03 2.880000e+02 5.488642e+02 8.399571e+05 1.895831e-04 2.348845e+02 2.672899e+03 1.206545e+02 7.789610e+02 2.840725e+03  # 
3.015000e+03 2.880000e+02 5.482661e+02 9.535341e+05 4.671345e-04 2.354625e+02 2.867810e+03 1.208782e+02 7.809718e+02 3.031620e+03  # 
3.212000e+03 2.880000e+02 5.449646e+02 1.074334e+06 1.787036e-04 2.359224e+02 3.062775e+03 1.210619e+02 7.828385e+02 3.223060e+03  # 
3.409000e+03 2.880000e+02 5.376155e+02 1.202157e+06 1.314807e-04 2.362277e+02 3.257784e+03 1.212205e+02 7.845375e+02 3.414945e+03  # 
3.606000e+03 2.880000e+02 5.246256e+02 1.336762e+06 8.281449e-04 2.363146e+02 3.452825e+03 1.213702e+02 7.860371e+02 3.607201e+03  # 
3.803000e+03 2.880000e+02 5.102155e+02 1.478856e+06 5.589823e-04 2.362805e+02 3.647939e+03 1.214390e+02 7.875374e+02 3.799783e+03  # 
4.000000e+03 2.880000e+02 4.907570e+02 1.627856e+06 6.949005e-04 2.359621e+02 3.843096e+03 1.214767e+02 7.889072e+02 3.992631e+03  # 
6.000000e+01 3.450000e+02 4.551822e+02 4.352615e+04 5.929224e-04 2.579793e+02 3.912702e+00 1.372319e+02 8.190994e+02 7.390255e+02  # 
2.570000e+02 3.450000e+02 4.578993e+02 5.027056e+04 4.839578e-04 2.596775e+02 1.464092e+02 1.380643e+02 8.265607e+02 7.788843e+02  # 
4.540000e+02 3.450000e+02 4.631246e+02 6.518165e+04 5.348943e-04 2.617440e+02 3.280628e+02 1.388768e+02 8.391143e+02 8.596347e+02  # 
6.510000e+02 3.450000e+02 4.710146e+02 8.822458e+04 5.009595e-04 2.639809e+02 5.170599e+02 1.396865e+02 8.514514e+02 9.708170e+02  # 
8.480000e+02 3.450000e+02 4.817667e+02 1.193959e+05 3.825331e-04 2.663140e+02 7.085874e+02 1.404062e+02 8.621280e+02 1.104617e+03  # 
1.045000e+03 3.450000e+02 4.945423e+02 1.585601e+05 6.954589e-05 2.685951e+02 9.012265e+02 1.411147e+02 8.710607e+02 1.254410e+03  # 
1.242000e+03 3.450000e+02 5.085550e+02 2.055993e+05 5.349829e-04 2.707837e+02 1.094492e+03 1.417876e+02 8.785802e+02 1.415396e+03  # 
1.439000e+03 3.450000e+02 5.237321e+02 2.605236e+05 7.638487e-04 2.728026e+02 1.288209e+03 1.423568e+02 8.851505e+02 1.584353e+03  # 
1.636000e+03 3.450000e+02 5.383957e+02 3.230654e+05 9.304118e-04 2.746363e+02 1.482172e+03 1.429152e+02 8.907297e+02 1.758898e+03  # 
1.833000e+03 3.450000e+02 5.525287e+02 3.932234e+05 6.946935e-04 2.763019e+02 1.676363e+03 1.434042e+02 8.956109e+02 1.937559e+03  # 
2.030000e+03 3.450000e+02 5.652045e+02 4.708397e+05 9.993549e-04 2.777713e+02 1.870697e+03 1.438680e+02 8.998762e+02 2.119262e+03  # 
2.227000e+03 3.450000e+02 5.750740e+02 5.556634e+05 7.023363e-04 2.790660e+02 2.065135e+03 1.443242e+02 9.035412e+02 2.303252e+03  # 
2.424000e+03 3.450000e+02 5.857470e+02 6.483287e+05 3.105956e-04 2.802536e+02 2.259751e+03 1.446429e+02 9.070652e+02 2.489099e+03  # 
2.621000e+03 3.450000e+02 5.936907e+02 7.482019e+05 2.940315e-04 2.812837e+02 2.454440e+03 1.449453e+02 9.102048e+02 2.676335e+03  # 
2.818000e+03 3.450000e+02 5.945616e+02 8.544709e+05 8.229102e-04 2.820876e+02 2.649110e+03 1.453457e+02 9.127279e+02 2.864631e+03  # 
3.015000e+03 3.450000e+02 5.963625e+02 9.685863e+05 3.495988e-05 2.828554e+02 2.843925e+03 1.456030e+02 9.152578e+02 3.053889e+03  # 
3.212000e+03 3.450000e+02 5.952453e+02 1.089849e+06 1.384796e-04 2.834816e+02 3.038788e+03 1.458411e+02 9.175790e+02 3.243890e+03  # 
3.409000e+03 3.450000e+02 5.900209e+02 1.218042e+06 4.591822e-04 2.839389e+02 3.233687e+03 1.460729e+02 9.196810e+02 3.434503e+03  # 
3.606000e+03 3.450000e+02 5.826883e+02 1.353542e+06 3.550205e-05 2.843126e+02 3.428655e+03 1.462452e+02 9.216549e+02 3.625642e+03  # 
3.803000e+03 3.450000e+02 5.708656e+02 1.495906e+06 6.131857e-05 2.844690e+02 3.623653e+03 1.464093e+02 9.234757e+02 3.817214e+03  # 
4.000000e+03 3.450000e+02 5.559085e+02 1.645423e+06 6.330718e-05 2.844613e+02 3.818707e+03 1.465262e+02 9.251838e+02 4.009163e+03  # 
6.000000e+01 4.020000e+02 5.214991e+02 5.867716e+04 4.612387e-04 3.053169e+02 -1.297570e+00 1.617517e+02 9.422979e+02 8.482824e+02  # 
2.570000e+02 4.020000e+02 5.236425e+02 6.541352e+04 3.624134e-04 3.069399e+02 1.319302e+02 1.625952e+02 9.489399e+02 8.834408e+02  # 
4.540000e+02 4.020000e+02 5.275261e+02 8.026972e+04 3.165669e-04 3.089024e+02 3.097097e+02 1.634042e+02 9.611557e+02 9.559441e+02  # 
6.510000e+02 4.020000e+02 5.333846e+02 1.032309e+05 2.512655e-04 3.109722e+02 4.969635e+02 1.641830e+02 9.734139e+02 1.057324e+03  # 
8.480000e+02 4.020000e+02 5.414881e+02 1.342983e+05 3.856172e-04 3.131210e+02 6.875223e+02 1.648799e+02 9.852418e+02 1.181187e+03  # 
1.045000e+03 4.020000e+02 5.512262e+02 1.733338e+05 6.587170e-04 3.152745e+02 8.795362e+02 1.655875e+02 9.951955e+02 1.321833e+03  # 
1.242000e+03 4.020000e+02 5.622529e+02 2.202767e+05 8.112471e-04 3.173412e+02 1.072351e+03 1.662805e+02 1.003721e+03 1.474906e+03  # 
1.439000e+03 4.020000e+02 5.740445e+02 2.750336e+05 2.689275e-04 3.193158e+02 1.265694e+03 1.669154e+02 1.011105e+03 1.637100e+03  # 
1.636000e+03 4.020000e+02 5.869943e+02 3.376913e+05 7.867852e-04 3.211756e+02 1.459464e+03 1.674191e+02 1.017727e+03 1.806103e+03  # 
1.833000e+03 4.020000e+02 5.986448e+02 4.077917e+05 1.389273e-04 3.228760e+02 1.653393e+03 1.679864e+02 1.023329e+03 1.980007e+03  # 
2.030000e+03 4.020000e+02 6.099606e+02 4.855220e+05 2.558236e-04 3.244279e+02 1.847549e+03 1.684730e+02 1.028368e+03 2.157747e+03  # 
2.227000e+03 4.020000e+02 6.192570e+02 5.705548e+05 5.471992e-04 3.258051e+02 2.041824e+03 1.689609e+02 1.032783e+03 2.338379e+03  # 
2.424000e+03 4.020000e+02 6.276665e+02 6.630985e+05 7.171280e-04 3.270744e+02 2.236255e+03 1.693737e+02 1.036795e+03 2.521312e+03  # 
2.621000e+03 4.020000e+02 6.367508e+02 7.634712e+05 6.091166e-04 3.282552e+02 2.430855e+03 1.696647e+02 1.040633e+03 2.706107e+03  # 
2.818000e+03 4.020000e+02 6.392308e+02 8.702066e+05 2.042076e-04 3.292060e+02 2.625412e+03 1.700907e+02 1.043759e+03 2.892256e+03  # 
3.015000e+03 4.020000e+02 6.456809e+02 9.854291e+05 3.927007e-04 3.301718e+02 2.820187e+03 1.702946e+02 1.047053e+03 3.079687e+03  # 
3.212000e+03 4.020000e+02 6.414910e+02 1.106170e+06 2.313519e-04 3.308389e+02 3.014860e+03 1.706967e+02 1.049550e+03 3.267978e+03  # 
3.409000e+03 4.020000e+02 6.384147e+02 1.234818e+06 7.770585e-04 3.314719e+02 3.209675e+03 1.709577e+02 1.052090e+03 3.457132e+03  # 
3.606000e+03 4.020000e+02 6.331136e+02 1.370704e+06 4.615250e-04 3.319748e+02 3.404542e+03 1.711879e+02 1.054483e+03 3.646970e+03  # 
3.803000e+03 4.020000e+02 6.247320e+02 1.513654e+06 1.989598e-04 3.323553e+02 3.599464e+03 1.713854e+02 1.056689e+03 3.837383e+03  # 
4.000000e+03 4.020000e+02 6.130478e+02 1.663666e+06 4.237915e-04 3.325555e+02 3.794422e+03 1.715652e+02 1.058753e+03 4.028285e+03  # 
6.000000e+01 4.590000e+02 5.867267e+02 7.598817e+04 3.413254e-04 3.525408e+02 -6.093117e+00 1.862259e+02 1.064484e+03 9.565681e+02  # 
2.570000e+02 4.590000e+02 5.884871e+02 8.272216e+04 3.923750e-04 3.541023e+02 1.186042e+02 1.870791e+02 1.070502e+03 9.880509e+02  # 
4.540000e+02 4.590000e+02 5.915544e+02 9.756053e+04 6.514985e-04 3.559795e+02 2.922313e+02 1.878866e+02 1.082093e+03 1.053847e+03  # 
6.510000e+02 4.590000e+02 5.959585e+02 1.204414e+05 7.380679e-04 3.579764e+02 4.775078e+02 1.886587e+02 1.094747e+03 1.146997e+03  # 
8.480000e+02 4.590000e+02 6.019206e+02 1.513675e+05 8.226181e-04 3.600025e+02 6.668874e+02 1.894078e+02 1.106396e+03 1.262005e+03  # 
1.045000e+03 4.590000e+02 6.090221e+02 1.902088e+05 1.339231e-04 3.620561e+02 8.581118e+02 1.901897e+02 1.117395e+03 1.394109e+03  # 
1.242000e+03 4.590000e+02 6.176875e+02 2.370512e+05 5.766746e-05 3.640489e+02 1.050449e+03 1.908646e+02 1.126873e+03 1.539590e+03  # 
1.439000e+03 4.590000e+02 6.271337e+02 2.917196e+05 6.987336e-04 3.659885e+02 1.243428e+03 1.915017e+02 1.135129e+03 1.695109e+03  # 
1.636000e+03 4.590000e+02 6.372915e+02 3.542090e+05 8.018500e-04 3.678239e+02 1.436853e+03 1.920829e+02 1.142455e+03 1.858300e+03  # 
1.833000e+03 4.590000e+02 6.469326e+02 4.242655e+05 1.698767e-04 3.695349e+02 1.630549e+03 1.926657e+02 1.148856e+03 2.027282e+03  # 
2.030000e+03 4.590000e+02 6.569684e+02 5.020885e+05 5.143422e-04 3.711270e+02 1.824519e+03 1.931590e+02 1.154683e+03 2.200825e+03  # 
2.227000e+03 4.590000e+02 6.663552e+02 5.874581e+05 6.295180e-04 3.725996e+02 2.018681e+03 1.936037e+02 1.159932e+03 2.377881e+03  # 
2.424000e+03 4.590000e+02 6.737522e+02 6.800777e+05 8.517427e-04 3.739557e+02 2.212929e+03 1.940800e+02 1.164501e+03 2.557650e+03  # 
2.621000e+03 4.590000e+02 6.811642e+02 7.803901e+05 8.371488e-04 3.752006e+02 2.407369e+03 1.944374e+02 1.168839e+03 2.739705e+03  # 
2.818000e+03 4.590000e+02 6.833401e+02 8.872349e+05 4.029006e-05 3.762400e+02 2.601770e+03 1.949337e+02 1.172457e+03 2.923453e+03  # 
3.015000e+03 4.590000e+02 6.862975e+02 1.001928e+06 2.021149e-04 3.772377e+02 2.796360e+03 1.952725e+02 1.176001e+03 3.108747e+03  # 
3.212000e+03 4.590000e+02 6.867640e+02 1.123748e+06 5.262256e-04 3.781155e+02 2.991012e+03 1.955994e+02 1.179224e+03 3.295246e+03  # 
3.409000e+03 4.590000e+02 6.854605e+02 1.252862e+06 5.470261e-04 3.788670e+02 3.185731e+03 1.958927e+02 1.182253e+03 3.482770e+03  # 
3.606000e+03 4.590000e+02 6.809765e+02 1.388948e+06 4.512408e-04 3.794938e+02 3.380500e+03 1.961736e+02 1.185013e+03 3.671138e+03  # 
3.803000e+03 4.590000e+02 6.738628e+02 1.532136e+06 2.452299e-04 3.800020e+02 3.575328e+03 1.964212e+02 1.187579e+03 3.860234e+03  # 
4.000000e+03 4.590000e+02 6.645015e+02 1.682528e+06 7.228608e-04 3.803614e+02 3.770205e+03 1.966400e+02 1.190019e+03 4.049956e+03  # 
6.000000e+01 5.160000e+02 6.507426e+02 9.535775e+04 5.179665e-04 3.996760e+02 -1.076846e+01 2.108201e+02 1.185461e+03 1.063730e+03  # 
2.570000e+02 5.160000e+02 6.521860e+02 1.020832e+05 3.005797e-04 4.011697e+02 1.061229e+02 2.117021e+02 1.191017e+03 1.092246e+03  # 
4.540000e+02 5.160000e+02 6.545034e+02 1.168631e+05 1.985892e-04 4.030291e+02 2.753701e+02 2.125446e+02 1.201770e+03 1.152329e+03  # 
6.510000e+02 5.160000e+02 6.577809e+02 1.396614e+05 2.282472e-04 4.049601e+02 4.584587e+02 2.133373e+02 1.214683e+03 1.238553e+03  # 
8.480000e+02 5.160000e+02 6.622193e+02 1.704724e+05 3.154034e-04 4.069400e+02 6.465919e+02 2.140811e+02 1.226713e+03 1.345869e+03  # 
1.045000e+03 5.160000e+02 6.675784e+02 2.092012e+05 7.204000e-05 4.088994e+02 8.370084e+02 2.148657e+02 1.237896e+03 1.470337e+03  # 
1.242000e+03 5.160000e+02 6.741645e+02 2.558925e+05 7.971148e-04 4.108571e+02 1.028782e+03 2.155479e+02 1.248343e+03 1.608589e+03  # 
1.439000e+03 5.160000e+02 6.819867e+02 3.105437e+05 8.345014e-04 4.127437e+02 1.221395e+03 2.161413e+02 1.257540e+03 1.757689e+03  # 
1.636000e+03 5.160000e+02 6.897165e+02 3.728340e+05 9.222536e-04 4.145604e+02 1.414449e+03 2.167874e+02 1.265516e+03 1.915054e+03  # 
1.833000e+03 5.160000e+02 6.975964e+02 4.428235e+05 8.927318e-04 4.162999e+02 1.607879e+03 2.173905e+02 1.272615e+03 2.078979e+03  # 
2.030000e+03 5.160000e+02 7.053830e+02 5.204668e+05 3.445925e-05 4.179183e+02 1.801594e+03 2.179482e+02 1.279027e+03 2.248088e+03  # 
2.227000e+03 5.160000e+02 7.139312e+02 6.059713e+05 3.761225e-04 4.194268e+02 1.995603e+03 2.183774e+02 1.285029e+03 2.421375e+03  # 
2.424000e+03 5.160000e+02 7.199746e+02 6.985554e+05 5.487731e-04 4.208189e+02 2.189655e+03 2.189166e+02 1.290167e+03 2.597788e+03  # 
2.621000e+03 5.160000e+02 7.245260e+02 7.984619e+05 9.451212e-04 4.220925e+02 2.383860e+03 2.194117e+02 1.294846e+03 2.776847e+03  # 
2.818000e+03 5.160000e+02 7.309686e+02 9.065030e+05 3.902934e-04 4.233201e+02 2.578313e+03 2.197164e+02 1.299456e+03 2.958169e+03  # 
3.015000e+03 5.160000e+02 7.311694e+02 1.020718e+06 8.420197e-04 4.243555e+02 2.772681e+03 2.202128e+02 1.303226e+03 3.141108e+03  # 
3.212000e+03 5.160000e+02 7.362612e+02 1.143805e+06 2.694120e-04 4.253940e+02 2.967347e+03 2.204162e+02 1.307303e+03 3.325692e+03  # 
3.409000e+03 5.160000e+02 7.305614e+02 1.271946e+06 3.527482e-04 4.261643e+02 3.161834e+03 2.209117e+02 1.310356e+03 3.511312e+03  # 
3.606000e+03 5.160000e+02 7.273121e+02 1.408373e+06 3.507409e-05 4.268967e+02 3.356510e+03 2.212242e+02 1.313554e+03 3.698075e+03  # 
3.803000e+03 5.160000e+02 7.220437e+02 1.551993e+06 3.571162e-05 4.275491e+02 3.551264e+03 2.214883e+02 1.316536e+03 3.885727e+03  # 
4.000000e+03 5.160000e+02 7.136224e+02 1.702546e+06 1.610584e-04 4.280227e+02 3.746047e+03 2.217580e+02 1.319307e+03 4.074133e+03  # 
6.000000e+01 5.730000e+02 7.137862e+02 1.167723e+05 5.504231e-04 4.467639e+02 -1.535697e+01 2.354984e+02 1.305516e+03 1.169964e+03  # 
2.570000e+02 5.730000e+02 7.148507e+02 1.234464e+05 5.012911e-04 4.482121e+02 9.439295e+01 2.364452e+02 1.310344e+03 1.195919e+03  # 
4.540000e+02 5.730000e+02 7.168240e+02 1.382416e+05 2.395558e-04 4.500407e+02 2.592190e+02 2.372479e+02 1.320730e+03 1.251377e+03  # 
6.510000e+02 5.730000e+02 7.192795e+02 1.609703e+05 1.998936e-04 4.519401e+02 4.399609e+02 2.380547e+02 1.333684e+03 1.331639e+03  # 
8.480000e+02 5.730000e+02 7.224979e+02 1.916640e+05 3.834796e-04 4.538571e+02 6.266865e+02 2.388414e+02 1.346004e+03 1.432195e+03  # 
1.045000e+03 5.730000e+02 7.264727e+02 2.302713e+05 3.727243e-04 4.557949e+02 8.162281e+02 2.396129e+02 1.357392e+03 1.549711e+03  # 
1.242000e+03 5.730000e+02 7.319829e+02 2.769752e+05 8.219208e-04 4.577108e+02 1.007486e+03 2.401909e+02 1.368619e+03 1.681406e+03  # 
1.439000e+03 5.730000e+02 7.374778e+02 3.313396e+05 5.851247e-04 4.595848e+02 1.199529e+03 2.409064e+02 1.378367e+03 1.824080e+03  # 
1.636000e+03 5.730000e+02 7.434736e+02 3.935041e+05 1.459959e-04 4.613761e+02 1.392216e+03 2.415741e+02 1.387052e+03 1.975783e+03  # 
1.833000e+03 5.730000e+02 7.499146e+02 4.634440e+05 2.907023e-04 4.631158e+02 1.585381e+03 2.421690e+02 1.394889e+03 2.134685e+03  # 
2.030000e+03 5.730000e+02 7.551482e+02 5.407405e+05 9.821449e-04 4.647345e+02 1.778735e+03 2.428783e+02 1.401699e+03 2.299189e+03  # 
2.227000e+03 5.730000e+02 7.618518e+02 6.260849e+05 4.536329e-04 4.663003e+02 1.972548e+03 2.433264e+02 1.408261e+03 2.468516e+03  # 
2.424000e+03 5.730000e+02 7.668564e+02 7.186686e+05 1.818795e-04 4.677167e+02 2.166439e+03 2.438743e+02 1.414044e+03 2.641473e+03  # 
2.621000e+03 5.730000e+02 7.725155e+02 8.190894e+05 5.419670e-04 4.690920e+02 2.360585e+03 2.442818e+02 1.419500e+03 2.817541e+03  # 
2.818000e+03 5.730000e+02 7.748594e+02 9.263264e+05 7.751288e-04 4.703180e+02 2.554753e+03 2.447884e+02 1.424260e+03 2.996009e+03  # 
3.015000e+03 5.730000e+02 7.803879e+02 1.042080e+06 9.621457e-04 4.715038e+02 2.749230e+03 2.450342e+02 1.429151e+03 3.176725e+03  # 
3.212000e+03 5.730000e+02 7.774829e+02 1.163293e+06 1.649791e-04 4.724950e+02 2.943507e+03 2.456028e+02 1.432918e+03 3.358916e+03  # 
3.409000e+03 5.730000e+02 7.767386e+02 1.292757e+06 8.729482e-04 4.734375e+02 3.138026e+03 2.459558e+02 1.436809e+03 3.542703e+03  # 
3.606000e+03 5.730000e+02 7.731351e+02 1.429152e+06 2.920784e-04 4.742561e+02 3.332587e+03 2.463225e+02 1.440343e+03 3.727702e+03  # 
3.803000e+03 5.730000e+02 7.691089e+02 1.573121e+06 2.700463e-04 4.750054e+02 3.527263e+03 2.466035e+02 1.443762e+03 3.913791e+03  # 
4.000000e+03 5.730000e+02 7.611529e+02 1.723755e+06 9.195438e-05 4.755816e+02 3.721953e+03 2.469157e+02 1.446858e+03 4.100762e+03  # 
6.000000e+01 6.300000e+02 7.760981e+02 1.402488e+05 5.822293e-04 4.937988e+02 -1.986421e+01 2.602235e+02 1.425148e+03 1.275487e+03  # 
2.570000e+02 6.300000e+02 7.770024e+02 1.469178e+05 3.695438e-04 4.951912e+02 8.347354e+01 2.611568e+02 1.429602e+03 1.299419e+03  # 
4.540000e+02 6.300000e+02 7.784399e+02 1.616368e+05 2.715958e-04 4.970359e+02 2.437015e+02 2.620333e+02 1.438945e+03 1.350685e+03  # 
6.510000e+02 6.300000e+02 7.802999e+02 1.843139e+05 2.974430e-04 4.989133e+02 4.219684e+02 2.628428e+02 1.451710e+03 1.425739e+03  # 
8.480000e+02 6.300000e+02 7.824342e+02 2.148508e+05 2.347764e-04 5.008168e+02 6.071519e+02 2.637008e+02 1.464266e+03 1.520286e+03  # 
1.045000e+03 6.300000e+02 7.858872e+02 2.535205e+05 7.608126e-04 5.027216e+02 7.958864e+02 2.643116e+02 1.476350e+03 1.631805e+03  # 
1.242000e+03 6.300000e+02 7.893649e+02 2.998909e+05 3.343193e-04 5.046168e+02 9.862870e+02 2.650754e+02 1.487256e+03 1.756992e+03  # 
1.439000e+03 6.300000e+02 7.935958e+02 3.541680e+05 3.720897e-04 5.064494e+02 1.177855e+03 2.657694e+02 1.497900e+03 1.893805e+03  # 
1.636000e+03 6.300000e+02 7.983284e+02 4.162524e+05 6.304310e-04 5.082590e+02 1.370188e+03 2.664092e+02 1.507321e+03 2.040041e+03  # 
1.833000e+03 6.300000e+02 8.032807e+02 4.860705e+05 5.900527e-04 5.099724e+02 1.563023e+03 2.670357e+02 1.515799e+03 2.193951e+03  # 
2.030000e+03 6.300000e+02 8.074368e+02 5.633217e+05 4.454419e-04 5.116319e+02 1.756154e+03 2.677229e+02 1.523267e+03 2.353973e+03  # 
2.227000e+03 6.300000e+02 8.125876e+02 6.485271e+05 3.927331e-04 5.131959e+02 1.949717e+03 2.682257e+02 1.530374e+03 2.519263e+03  # 
2.424000e+03 6.300000e+02 8.168254e+02 7.411406e+05 1.797812e-04 5.146720e+02 2.143425e+03 2.687854e+02 1.536717e+03 2.688629e+03  # 
2.621000e+03 6.300000e+02 8.195044e+02 8.409859e+05 7.956468e-04 5.160525e+02 2.337288e+03 2.693515e+02 1.542437e+03 2.861385e+03  # 
2.818000e+03 6.300000e+02 8.224624e+02 9.485765e+05 5.697221e-04 5.173796e+02 2.531392e+03 2.697889e+02 1.547852e+03 3.037057e+03  # 
3.015000e+03 6.300000e+02 8.243874e+02 1.063564e+06 9.396665e-04 5.185660e+02 2.725611e+03 2.702098e+02 1.552907e+03 3.215116e+03  # 
3.212000e+03 6.300000e+02 8.243101e+02 1.185649e+06 7.358356e-04 5.196874e+02 2.919891e+03 2.706585e+02 1.557432e+03 3.395111e+03  # 
3.409000e+03 6.300000e+02 8.226242e+02 1.315005e+06 7.507622e-04 5.206620e+02 3.114247e+03 2.711007e+02 1.561665e+03 3.576805e+03  # 
3.606000e+03 6.300000e+02 8.196898e+02 1.451614e+06 9.999424e-04 5.215777e+02 3.308737e+03 2.714605e+02 1.565658e+03 3.759955e+03  # 
3.803000e+03 6.300000e+02 8.210174e+02 1.597153e+06 7.504697e-04 5.225023e+02 3.503453e+03 2.716025e+02 1.569864e+03 3.944465e+03  # 
4.000000e+03 6.300000e+02 8.080175e+02 1.746330e+06 6.954473e-04 5.230464e+02 3.697899e+03 2.721386e+02 1.572879e+03 4.129780e+03  # 
6.000000e+01 6.870000e+02 8.375566e+02 1.656880e+05 5.739324e-04 5.408414e+02 -2.438617e+01 2.850528e+02 1.543981e+03 1.380165e+03  # 
2.570000e+02 6.870000e+02 8.382722e+02 1.723318e+05 4.004249e-04 5.421560e+02 7.309766e+01 2.860017e+02 1.548071e+03 1.402333e+03  # 
4.540000e+02 6.870000e+02 8.392734e+02 1.869756e+05 4.819405e-04 5.440313e+02 2.287305e+02 2.869454e+02 1.556456e+03 1.449999e+03  # 
6.510000e+02 6.870000e+02 8.407658e+02 2.096437e+05 3.454215e-04 5.458904e+02 4.044401e+02 2.877260e+02 1.568922e+03 1.520529e+03  # 
8.480000e+02 6.870000e+02 8.424312e+02 2.401674e+05 1.633428e-04 5.477614e+02 5.881117e+02 2.885270e+02 1.581954e+03 1.610007e+03  # 
1.045000e+03 6.870000e+02 8.443305e+02 2.785160e+05 4.418189e-04 5.496764e+02 7.756165e+02 2.893299e+02 1.593964e+03 1.715531e+03  # 
1.242000e+03 6.870000e+02 8.468554e+02 3.247991e+05 4.754397e-04 5.515291e+02 9.653087e+02 2.900713e+02 1.605300e+03 1.835060e+03  # 
1.439000e+03 6.870000e+02 8.501724e+02 3.790261e+05 2.958327e-04 5.533654e+02 1.156408e+03 2.906935e+02 1.616082e+03 1.966385e+03  # 
1.636000e+03 6.870000e+02 8.538993e+02 4.410600e+05 9.283399e-04 5.551446e+02 1.348360e+03 2.912994e+02 1.626501e+03 2.107429e+03  # 
1.833000e+03 6.870000e+02 8.572061e+02 5.106253e+05 2.701372e-04 5.568879e+02 1.540802e+03 2.919956e+02 1.635450e+03 2.256357e+03  # 
2.030000e+03 6.870000e+02 8.600322e+02 5.877099e+05 9.560836e-04 5.585655e+02 1.733636e+03 2.927166e+02 1.643455e+03 2.411890e+03  # 
2.227000e+03 6.870000e+02 8.633165e+02 6.726072e+05 1.872191e-04 5.601535e+02 1.926893e+03 2.933153e+02 1.650954e+03 2.573057e+03  # 
2.424000e+03 6.870000e+02 8.663316e+02 7.650893e+05 2.052172e-04 5.616617e+02 2.120422e+03 2.938725e+02 1.657852e+03 2.738796e+03  # 
2.621000e+03 6.870000e+02 8.696189e+02 8.653265e+05 3.151735e-04 5.630789e+02 2.314205e+03 2.943498e+02 1.664331e+03 2.908390e+03  # 
2.818000e+03 6.870000e+02 8.724569e+02 9.730940e+05 8.304618e-04 5.644366e+02 2.508196e+03 2.947616e+02 1.670361e+03 3.081160e+03  # 
3.015000e+03 6.870000e+02 8.720957e+02 1.087562e+06 7.162085e-04 5.656776e+02 2.702179e+03 2.953163e+02 1.675616e+03 3.256449e+03  # 
3.212000e+03 6.870000e+02 8.709809e+02 1.209474e+06 1.530045e-04 5.668337e+02 2.896295e+03 2.958318e+02 1.680516e+03 3.434014e+03  # 
3.409000e+03 6.870000e+02 8.726864e+02 1.339925e+06 8.420958e-04 5.679517e+02 3.090711e+03 2.960962e+02 1.685556e+03 3.613673e+03  # 
3.606000e+03 6.870000e+02 8.664349e+02 1.475634e+06 1.178215e-04 5.688871e+02 3.284954e+03 2.966480e+02 1.689586e+03 3.794729e+03  # 
3.803000e+03 6.870000e+02 8.676019e+02 1.621286e+06 4.243633e-04 5.698687e+02 3.479596e+03 2.967940e+02 1.694205e+03 3.977475e+03  # 
4.000000e+03 6.870000e+02 8.552321e+02 1.770464e+06 3.007454e-04 5.704914e+02 3.673927e+03 2.973795e+02 1.697566e+03 4.161137e+03  # 
6.000000e+01 7.440000e+02 8.981860e+02 1.930387e+05 4.736399e-04 5.878949e+02 -2.897696e+01 3.100138e+02 1.662037e+03 1.484020e+03  # 
2.570000e+02 7.440000e+02 8.987417e+02 1.996570e+05 6.198574e-04 5.891221e+02 6.318707e+01 3.109755e+02 1.665816e+03 1.504675e+03  # 
4.540000e+02 7.440000e+02 8.998733e+02 2.144205e+05 3.572783e-04 5.910044e+02 2.144765e+02 3.117841e+02 1.673954e+03 1.549621e+03  # 
6.510000e+02 7.440000e+02 9.006098e+02 2.368989e+05 4.191844e-04 5.928799e+02 3.873399e+02 3.127218e+02 1.685266e+03 1.615742e+03  # 
8.480000e+02 7.440000e+02 9.019620e+02 2.674312e+05 2.982209e-04 5.947551e+02 5.694404e+02 3.134347e+02 1.698805e+03 1.700734e+03  # 
1.045000e+03 7.440000e+02 9.033024e+02 3.057373e+05 1.785038e-04 5.966166e+02 7.558483e+02 3.142280e+02 1.711183e+03 1.801238e+03  # 
1.242000e+03 7.440000e+02 9.052562e+02 3.520003e+05 5.288682e-04 5.984626e+02 9.448211e+02 3.149022e+02 1.722986e+03 1.915574e+03  # 
1.439000e+03 7.440000e+02 9.069929e+02 4.058894e+05 2.503713e-04 6.003105e+02 1.135181e+03 3.156845e+02 1.733782e+03 2.041413e+03  # 
1.636000e+03 7.440000e+02 9.092664e+02 4.676590e+05 2.978712e-04 6.021010e+02 1.326611e+03 3.163699e+02 1.744290e+03 2.177319e+03  # 
1.833000e+03 7.440000e+02 9.116445e+02 5.371410e+05 8.079651e-04 6.038441e+02 1.518725e+03 3.170414e+02 1.754002e+03 2.321571e+03  # 
2.030000e+03 7.440000e+02 9.137516e+02 6.142054e+05 9.434855e-04 6.055232e+02 1.711310e+03 3.177223e+02 1.762685e+03 2.472792e+03  # 
2.227000e+03 7.440000e+02 9.160679e+02 6.990091e+05 9.116204e-05 6.071230e+02 1.904308e+03 3.183425e+02 1.770707e+03 2.629933e+03  # 
2.424000e+03 7.440000e+02 9.183002e+02 7.914464e+05 4.113857e-04 6.086862e+02 2.097670e+03 3.188677e+02 1.778159e+03 2.792026e+03  # 
2.621000e+03 7.440000e+02 9.183306e+02 8.908317e+05 9.986705e-04 6.101421e+02 2.291051e+03 3.195995e+02 1.784635e+03 2.958041e+03  # 
2.818000e+03 7.440000e+02 9.207004e+02 9.986669e+05 9.372271e-04 6.115071e+02 2.484939e+03 3.199660e+02 1.791288e+03 3.127879e+03  # 
3.015000e+03 7.440000e+02 9.219612e+02 1.113805e+06 8.020503e-04 6.127996e+02 2.678890e+03 3.204101e+02 1.797301e+03 3.300561e+03  # 
3.212000e+03 7.440000e+02 9.200323e+02 1.235566e+06 5.654840e-04 6.140331e+02 2.872883e+03 3.209390e+02 1.802592e+03 3.475613e+03  # 
3.409000e+03 7.440000e+02 9.169729e+02 1.364649e+06 1.017204e-04 6.151286e+02 3.066960e+03 3.214785e+02 1.807531e+03 3.652823e+03  # 
3.606000e+03 7.440000e+02 9.170010e+02 1.502417e+06 2.210572e-04 6.161950e+02 3.261348e+03 3.217519e+02 1.812653e+03 3.832067e+03  # 
3.803000e+03 7.440000e+02 9.128808e+02 1.646516e+06 9.207188e-04 6.171473e+02 3.455698e+03 3.221500e+02 1.817140e+03 4.012773e+03  # 
4.000000e+03 7.440000e+02 9.031598e+02 1.796492e+06 8.868410e-04 6.179217e+02 3.650012e+03 3.226668e+02 1.821024e+03 4.194758e+03  # 
6.000000e+01 8.010000e+02 9.581352e+02 2.223082e+05 6.820030e-04 6.349417e+02 -3.362895e+01 3.350847e+02 1.779454e+03 1.587199e+03  # 
2.570000e+02 8.010000e+02 9.587674e+02 2.289938e+05 6.386789e-04 6.360628e+02 5.378690e+01 3.359698e+02 1.783148e+03 1.606731e+03  # 
4.540000e+02 8.010000e+02 9.595018e+02 2.436593e+05 5.588791e-04 6.379693e+02 2.005547e+02 3.368798e+02 1.790638e+03 1.648854e+03  # 
6.510000e+02 8.010000e+02 9.605737e+02 2.663565e+05 5.959508e-04 6.398174e+02 3.709093e+02 3.375784e+02 1.801755e+03 1.711791e+03  # 
8.480000e+02 8.010000e+02 9.610533e+02 2.966412e+05 2.283679e-04 6.417325e+02 5.511005e+02 3.384517e+02 1.814846e+03 1.792249e+03  # 
1.045000e+03 8.010000e+02 9.615184e+02 3.347352e+05 3.168471e-04 6.435934e+02 7.362322e+02 3.393516e+02 1.827399e+03 1.887993e+03  # 
1.242000e+03 8.010000e+02 9.627858e+02 3.808951e+05 2.226627e-04 6.454657e+02 9.244011e+02 3.399949e+02 1.839526e+03 1.997487e+03  # 
1.439000e+03 8.010000e+02 9.642116e+02 4.348511e+05 8.010359e-04 6.472627e+02 1.114245e+03 3.406699e+02 1.850892e+03 2.118654e+03  # 
1.636000e+03 8.010000e+02 9.648247e+02 4.961968e+05 3.105198e-04 6.490753e+02 1.305017e+03 3.415389e+02 1.861171e+03 2.249518e+03  # 
1.833000e+03 8.010000e+02 9.667301e+02 5.657134e+05 1.252153e-04 6.508188e+02 1.496853e+03 3.421060e+02 1.871646e+03 2.389366e+03  # 
2.030000e+03 8.010000e+02 9.682100e+02 6.427513e+05 1.854609e-04 6.525098e+02 1.689163e+03 3.427528e+02 1.880989e+03 2.536363e+03  # 
2.227000e+03 8.010000e+02 9.689871e+02 7.272115e+05 4.365349e-04 6.541364e+02 1.881812e+03 3.434734e+02 1.889349e+03 2.689423e+03  # 
2.424000e+03 8.010000e+02 9.700381e+02 8.194419e+05 3.448675e-04 6.556965e+02 2.074888e+03 3.440746e+02 1.897216e+03 2.847824e+03  # 
2.621000e+03 8.010000e+02 9.701464e+02 9.189993e+05 4.739010e-05 6.572224e+02 2.268203e+03 3.446829e+02 1.904369e+03 3.010587e+03  # 
2.818000e+03 8.010000e+02 9.709770e+02 1.026503e+06 6.761817e-04 6.586078e+02 2.461842e+03 3.451495e+02 1.911321e+03 3.177291e+03  # 
3.015000e+03 8.010000e+02 9.697477e+02 1.140938e+06 4.369390e-04 6.599665e+02 2.655531e+03 3.457343e+02 1.917455e+03 3.347032e+03  # 
3.212000e+03 8.010000e+02 9.682830e+02 1.262976e+06 4.198067e-04 6.612188e+02 2.849429e+03 3.462324e+02 1.923323e+03 3.519603e+03  # 
3.409000e+03 8.010000e+02 9.652601e+02 1.392163e+06 6.256415e-04 6.623450e+02 3.043406e+03 3.467626e+02 1.928756e+03 3.694516e+03  # 
3.606000e+03 8.010000e+02 9.650586e+02 1.529988e+06 2.616491e-04 6.634905e+02 3.237725e+03 3.470103e+02 1.934293e+03 3.871647e+03  # 
3.803000e+03 8.010000e+02 9.573920e+02 1.672917e+06 4.213382e-04 6.644556e+02 3.431838e+03 3.475851e+02 1.938790e+03 4.050269e+03  # 
4.000000e+03 8.010000e+02 9.564466e+02 1.825862e+06 2.788943e-04 6.654236e+02 3.626372e+03 3.477474e+02 1.943893e+03 4.230751e+03  # 
6.000000e+01 8.580000e+02 1.017944e+03 2.536901e+05 5.262532e-04 6.820019e+02 -3.806995e+01 3.600140e+02 1.896702e+03 1.690184e+03  # 
2.570000e+02 8.580000e+02 1.018444e+03 2.603511e+05 3.179678e-04 6.830336e+02 4.490088e+01 3.609246e+02 1.900139e+03 1.708539e+03  # 
4.540000e+02 8.580000e+02 1.019025e+03 2.750049e+05 2.599013e-04 6.849294e+02 1.873173e+02 3.618635e+02 1.907203e+03 1.748312e+03  # 
6.510000e+02 8.580000e+02 1.019481e+03 2.975044e+05 3.404506e-04 6.868198e+02 3.547066e+02 3.627055e+02 1.917452e+03 1.807661e+03  # 
8.480000e+02 8.580000e+02 1.019740e+03 3.277894e+05 2.525032e-04 6.886851e+02 5.330951e+02 3.635651e+02 1.930138e+03 1.884399e+03  # 
1.045000e+03 8.580000e+02 1.020018e+03 3.658978e+05 3.296338e-04 6.905803e+02 7.171074e+02 3.643563e+02 1.943319e+03 1.976118e+03  # 
1.242000e+03 8.580000e+02 1.020070e+03 4.116997e+05 3.530229e-04 6.924391e+02 9.041745e+02 3.652165e+02 1.955346e+03 2.080826e+03  # 
1.439000e+03 8.580000e+02 1.020494e+03 4.654042e+05 6.153479e-04 6.942717e+02 1.093300e+03 3.659516e+02 1.966858e+03 2.197308e+03  # 
1.636000e+03 8.580000e+02 1.021445e+03 5.270350e+05 1.554360e-04 6.960866e+02 1.283835e+03 3.665432e+02 1.977925e+03 2.324050e+03  # 
1.833000e+03 8.580000e+02 1.022416e+03 5.963795e+05 7.360368e-04 6.978258e+02 1.475220e+03 3.671576e+02 1.988398e+03 2.459494e+03  # 
2.030000e+03 8.580000e+02 1.022451e+03 6.730478e+05 2.831830e-04 6.995128e+02 1.667064e+03 3.679462e+02 1.998218e+03 2.602192e+03  # 
2.227000e+03 8.580000e+02 1.023069e+03 7.576067e+05 4.806961e-04 7.011959e+02 1.859561e+03 3.685418e+02 2.007279e+03 2.751476e+03  # 
2.424000e+03 8.580000e+02 1.023391e+03 8.497378e+05 3.161101e-04 7.027800e+02 2.052405e+03 3.691461e+02 2.015625e+03 2.906256e+03  # 
2.621000e+03 8.580000e+02 1.023280e+03 9.493849e+05 6.861683e-04 7.042769e+02 2.245527e+03 3.697499e+02 2.023356e+03 3.065736e+03  # 
2.818000e+03 8.580000e+02 1.021927e+03 1.056234e+06 9.847041e-04 7.057168e+02 2.438805e+03 3.704234e+02 2.030354e+03 3.229142e+03  # 
3.015000e+03 8.580000e+02 1.019460e+03 1.170344e+06 2.495421e-04 7.070867e+02 2.632294e+03 3.710672e+02 2.036846e+03 3.396012e+03  # 
3.212000e+03 8.580000e+02 1.018088e+03 1.292597e+06 6.777907e-04 7.084060e+02 2.826086e+03 3.715405e+02 2.043175e+03 3.566006e+03  # 
3.409000e+03 8.580000e+02 1.014518e+03 1.421592e+06 9.785291e-04 7.096047e+02 3.019966e+03 3.720531e+02 2.049007e+03 3.738531e+03  # 
3.606000e+03 8.580000e+02 1.010502e+03 1.558167e+06 8.239580e-04 7.107300e+02 3.213985e+03 3.725255e+02 2.054521e+03 3.913311e+03  # 
3.803000e+03 8.580000e+02 1.005439e+03 1.702035e+06 7.367213e-04 7.117894e+02 3.408127e+03 3.729612e+02 2.059704e+03 4.090039e+03  # 
4.000000e+03 8.580000e+02 1.002661e+03 1.854443e+06 4.285952e-04 7.127602e+02 3.602488e+03 3.732283e+02 2.064997e+03 4.268620e+03  # 
6.000000e+01 9.150000e+02 1.077220e+03 2.870037e+05 5.778913e-04 7.290370e+02 -4.257524e+01 3.850374e+02 2.013446e+03 1.792636e+03  # 
2.570000e+02 9.150000e+02 1.077434e+03 2.935533e+05 3.356851e-04 7.300009e+02 3.625871e+01 3.860363e+02 2.016506e+03 1.809795e+03  # 
4.540000e+02 9.150000e+02 1.077962e+03 3.082163e+05 6.077297e-04 7.319463e+02 1.745414e+02 3.869124e+02 2.023245e+03 1.847518e+03  # 
6.510000e+02 9.150000e+02 1.077884e+03 3.305279e+05 5.446740e-04 7.338424e+02 3.388998e+02 3.879210e+02 2.032715e+03 1.903656e+03  # 
8.480000e+02 9.150000e+02 1.078093e+03 3.608722e+05 2.436025e-04 7.356820e+02 5.154848e+02 3.887064e+02 2.045111e+03 1.977066e+03  # 
1.045000e+03 9.150000e+02 1.078061e+03 3.989314e+05 3.382510e-04 7.375715e+02 6.982318e+02 3.894753e+02 2.058533e+03 2.065030e+03  # 
1.242000e+03 9.150000e+02 1.077908e+03 4.447435e+05 2.601456e-04 7.394340e+02 8.844476e+02 3.902578e+02 2.070963e+03 2.165745e+03  # 
1.439000e+03 9.150000e+02 1.078091e+03 4.984679e+05 5.205822e-04 7.412735e+02 1.072951e+03 3.909149e+02 2.082911e+03 2.278077e+03  # 
1.636000e+03 9.150000e+02 1.077612e+03 5.596445e+05 2.387718e-04 7.430805e+02 1.262711e+03 3.917426e+02 2.093857e+03 2.400238e+03  # 
1.833000e+03 9.150000e+02 1.076929e+03 6.284560e+05 4.175046e-04 7.448529e+02 1.453457e+03 3.925723e+02 2.104207e+03 2.531215e+03  # 
2.030000e+03 9.150000e+02 1.077717e+03 7.055805e+05 7.705998e-04 7.465696e+02 1.645277e+03 3.930269e+02 2.114732e+03 2.670325e+03  # 
2.227000e+03 9.150000e+02 1.076252e+03 7.894649e+05 3.716621e-04 7.482342e+02 1.837211e+03 3.939069e+02 2.123997e+03 2.815516e+03  # 
2.424000e+03 9.150000e+02 1.076387e+03 8.816790e+05 4.864632e-04 7.498608e+02 2.029919e+03 3.944010e+02 2.132989e+03 2.966853e+03  # 
2.621000e+03 9.150000e+02 1.074828e+03 9.808928e+05 4.794324e-04 7.514012e+02 2.222728e+03 3.951161e+02 2.140943e+03 3.122883e+03  # 
2.818000e+03 9.150000e+02 1.072658e+03 1.087537e+06 3.474467e-05 7.528989e+02 2.415841e+03 3.957769e+02 2.148359e+03 3.283203e+03  # 
3.015000e+03 9.150000e+02 1.071553e+03 1.202293e+06 6.685246e-04 7.542908e+02 2.609352e+03 3.962276e+02 2.155673e+03 3.447439e+03  # 
3.212000e+03 9.150000e+02 1.067606e+03 1.323598e+06 6.371248e-04 7.556079e+02 2.802807e+03 3.969172e+02 2.162053e+03 3.614621e+03  # 
3.409000e+03 9.150000e+02 1.065665e+03 1.453378e+06 1.332051e-04 7.568470e+02 2.996658e+03 3.973254e+02 2.168540e+03 3.784844e+03  # 
3.606000e+03 9.150000e+02 1.062753e+03 1.590446e+06 5.912541e-04 7.580442e+02 3.190662e+03 3.976948e+02 2.174634e+03 3.957466e+03  # 
3.803000e+03 9.150000e+02 1.057345e+03 1.734231e+06 7.936902e-04 7.591218e+02 3.384644e+03 3.981975e+02 2.180135e+03 4.132094e+03  # 
4.000000e+03 9.150000e+02 1.051546e+03 1.885538e+06 7.534851e-04 7.601576e+02 3.578795e+03 3.986064e+02 2.185408e+03 4.308618e+03  # 
6.000000e+01 9.720000e+02 1.135572e+03 3.220003e+05 3.830046e-04 7.760908e+02 -4.735154e+01 4.103302e+02 2.129338e+03 1.894190e+03  # 
2.570000e+02 9.720000e+02 1.135769e+03 3.285462e+05 8.939444e-04 7.770512e+02 2.787820e+01 4.112444e+02 2.132260e+03 1.910477e+03  # 
4.540000e+02 9.720000e+02 1.136086e+03 3.431613e+05 6.623001e-04 7.789264e+02 1.619804e+02 4.122231e+02 2.138601e+03 1.946275e+03  # 
6.510000e+02 9.720000e+02 1.136420e+03 3.657264e+05 5.517841e-04 7.808147e+02 3.237152e+02 4.129905e+02 2.148058e+03 2.000202e+03  # 
8.480000e+02 9.720000e+02 1.136415e+03 3.960277e+05 5.681560e-04 7.826801e+02 4.983661e+02 4.137722e+02 2.159973e+03 2.070363e+03  # 
1.045000e+03 9.720000e+02 1.135993e+03 4.339801e+05 5.861027e-04 7.845613e+02 6.797127e+02 4.145962e+02 2.173200e+03 2.154758e+03  # 
1.242000e+03 9.720000e+02 1.135152e+03 4.795500e+05 1.912676e-04 7.864525e+02 8.648584e+02 4.154767e+02 2.185822e+03 2.251513e+03  # 
1.439000e+03 9.720000e+02 1.134518e+03 5.330075e+05 1.720102e-04 7.883204e+02 1.052536e+03 4.162256e+02 2.197841e+03 2.359714e+03  # 
1.636000e+03 9.720000e+02 1.133701e+03 5.941553e+05 1.295938e-04 7.900967e+02 1.241762e+03 4.170166e+02 2.209176e+03 2.477968e+03  # 
1.833000e+03 9.720000e+02 1.133432e+03 6.632641e+05 5.542786e-04 7.918912e+02 1.432306e+03 4.175902e+02 2.220208e+03 2.605300e+03  # 
2.030000e+03 9.720000e+02 1.132152e+03 7.396311e+05 2.223487e-04 7.936470e+02 1.623437e+03 4.183717e+02 2.230330e+03 2.740111e+03  # 
2.227000e+03 9.720000e+02 1.131021e+03 8.237819e+05 2.406498e-04 7.953084e+02 1.815241e+03 4.190699e+02 2.240333e+03 2.881865e+03  # 
2.424000e+03 9.720000e+02 1.130326e+03 9.158093e+05 9.370075e-04 7.969165e+02 2.007638e+03 4.196188e+02 2.249792e+03 3.029690e+03  # 
2.621000e+03 9.720000e+02 1.126941e+03 1.014348e+06 3.866905e-04 7.985295e+02 2.200055e+03 4.205145e+02 2.257806e+03 3.182192e+03  # 
2.818000e+03 9.720000e+02 1.124777e+03 1.121110e+06 4.242602e-04 8.000299e+02 2.393031e+03 4.211192e+02 2.265784e+03 3.339537e+03  # 
3.015000e+03 9.720000e+02 1.121969e+03 1.235271e+06 9.930229e-05 8.014885e+02 2.586249e+03 4.217075e+02 2.273207e+03 3.500761e+03  # 
3.212000e+03 9.720000e+02 1.118429e+03 1.356833e+06 5.101231e-04 8.028048e+02 2.779639e+03 4.223100e+02 2.280204e+03 3.665413e+03  # 
3.409000e+03 9.720000e+02 1.114378e+03 1.485838e+06 1.880614e-04 8.041162e+02 2.973259e+03 4.228329e+02 2.286783e+03 3.833039e+03  # 
3.606000e+03 9.720000e+02 1.109971e+03 1.622381e+06 4.333934e-04 8.053460e+02 3.167068e+03 4.232928e+02 2.293070e+03 4.003314e+03  # 
3.803000e+03 9.720000e+02 1.103699e+03 1.765847e+06 3.157365e-05 8.064699e+02 3.360926e+03 4.238188e+02 2.298868e+03 4.175811e+03  # 
4.000000e+03 9.720000e+02 1.100475e+03 1.918256e+06 2.238329e-04 8.075351e+02 3.555128e+03 4.240669e+02 2.304897e+03 4.350562e+03  # 
6.000000e+01 1.029000e+03 1.194004e+03 3.591557e+05 5.107113e-04 8.231595e+02 -5.186760e+01 4.354196e+02 2.245257e+03 1.995753e+03  # 
2.570000e+02 1.029000e+03 1.194077e+03 3.656544e+05 5.559633e-04 8.240533e+02 1.992405e+01 4.363618e+02 2.247966e+03 2.011175e+03  # 
4.540000e+02 1.029000e+03 1.194068e+03 3.801232e+05 6.931419e-04 8.259216e+02 1.499730e+02 4.374486e+02 2.253802e+03 2.045070e+03  # 
6.510000e+02 1.029000e+03 1.194283e+03 4.026785e+05 5.861256e-04 8.278292e+02 3.088164e+02 4.382179e+02 2.262845e+03 2.096587e+03  # 
8.480000e+02 1.029000e+03 1.193532e+03 4.326350e+05 6.683388e-04 8.297589e+02 4.812763e+02 4.391994e+02 2.273870e+03 2.163367e+03  # 
1.045000e+03 1.029000e+03 1.193134e+03 4.706766e+05 4.181120e-04 8.316105e+02 6.613353e+02 4.399235e+02 2.287041e+03 2.244730e+03  # 
1.242000e+03 1.029000e+03 1.192193e+03 5.162730e+05 2.249445e-04 8.334848e+02 8.455362e+02 4.407392e+02 2.300179e+03 2.338164e+03  # 
1.439000e+03 1.029000e+03 1.191442e+03 5.697775e+05 6.073291e-04 8.353114e+02 1.032507e+03 4.414263e+02 2.312606e+03 2.442826e+03  # 
1.636000e+03 1.029000e+03 1.189926e+03 6.306557e+05 1.727756e-04 8.371858e+02 1.221098e+03 4.422539e+02 2.324029e+03 2.557123e+03  # 
1.833000e+03 1.029000e+03 1.188467e+03 6.993438e+05 1.249095e-04 8.389337e+02 1.410956e+03 4.430369e+02 2.335031e+03 2.680475e+03  # 
2.030000e+03 1.029000e+03 1.186525e+03 7.755040e+05 4.851777e-04 8.407307e+02 1.601690e+03 4.438281e+02 2.345358e+03 2.811558e+03  # 
2.227000e+03 1.029000e+03 1.184792e+03 8.594920e+05 4.917902e-04 8.424303e+02 1.793183e+03 4.445133e+02 2.355426e+03 2.949748e+03  # 
2.424000e+03 1.029000e+03 1.183513e+03 9.513875e+05 2.805255e-04 8.440735e+02 1.985332e+03 4.450397e+02 2.365470e+03 3.094192e+03  # 
2.621000e+03 1.029000e+03 1.181876e+03 1.050822e+06 9.657339e-04 8.456197e+02 2.177842e+03 4.455944e+02 2.374665e+03 3.243944e+03  # 
2.818000e+03 1.029000e+03 1.178696e+03 1.157222e+06 1.618736e-04 8.471705e+02 2.370514e+03 4.463050e+02 2.382842e+03 3.398107e+03  # 
3.015000e+03 1.029000e+03 1.174730e+03 1.270958e+06 1.234809e-04 8.486602e+02 2.563432e+03 4.470241e+02 2.390437e+03 3.556348e+03  # 
3.212000e+03 1.029000e+03 1.169734e+03 1.391937e+06 5.943271e-04 8.500621e+02 2.756575e+03 4.477286e+02 2.397559e+03 3.718194e+03  # 
3.409000e+03 1.029000e+03 1.165235e+03 1.520827e+06 2.724999e-04 8.513791e+02 2.950041e+03 4.482707e+02 2.404521e+03 3.883354e+03  # 
3.606000e+03 1.029000e+03 1.159605e+03 1.656913e+06 6.034532e-04 8.526025e+02 3.143625e+03 4.488419e+02 2.411031e+03 4.051259e+03  # 
3.803000e+03 1.029000e+03 1.153300e+03 1.800388e+06 7.091773e-04 8.537671e+02 3.337386e+03 4.493559e+02 2.417214e+03 4.221630e+03  # 
4.000000e+03 1.029000e+03 1.147643e+03 1.951817e+06 8.449414e-04 8.549025e+02 3.531421e+03 4.496856e+02 2.423315e+03 4.394276e+03  # 
6.000000e+01 1.086000e+03 1.251537e+03 3.979134e+05 7.837489e-04 8.702787e+02 -5.665520e+01 4.607694e+02 2.360346e+03 2.096435e+03  # 
2.570000e+02 1.086000e+03 1.251755e+03 4.045223e+05 5.730763e-04 8.710745e+02 1.208827e+01 4.616328e+02 2.363096e+03 2.111324e+03  # 
4.540000e+02 1.086000e+03 1.252221e+03 4.192851e+05 5.592631e-04 8.728978e+02 1.386215e+02 4.624671e+02 2.369115e+03 2.144148e+03  # 
6.510000e+02 1.086000e+03 1.251763e+03 4.414960e+05 4.713717e-04 8.748824e+02 2.943091e+02 4.634845e+02 2.377300e+03 2.192974e+03  # 
8.480000e+02 1.086000e+03 1.251149e+03 4.715773e+05 3.970678e-04 8.767602e+02 4.648274e+02 4.643865e+02 2.388102e+03 2.257255e+03  # 
1.045000e+03 1.086000e+03 1.250222e+03 5.093752e+05 3.277299e-04 8.786779e+02 6.433440e+02 4.652120e+02 2.400772e+03 2.335330e+03  # 
1.242000e+03 1.086000e+03 1.249017e+03 5.548989e+05 3.761787e-04 8.805301e+02 8.264804e+02 4.660411e+02 2.414026e+03 2.425562e+03  # 
1.439000e+03 1.086000e+03 1.247923e+03 6.083077e+05 4.047487e-04 8.823620e+02 1.012646e+03 4.667332e+02 2.426721e+03 2.526776e+03  # 
1.636000e+03 1.086000e+03 1.245471e+03 6.687852e+05 7.651824e-04 8.842345e+02 1.200428e+03 4.677421e+02 2.438117e+03 2.637270e+03  # 
1.833000e+03 1.086000e+03 1.244019e+03 7.375573e+05 3.231304e-04 8.860355e+02 1.389935e+03 4.683750e+02 2.449559e+03 2.757205e+03  # 
2.030000e+03 1.086000e+03 1.241957e+03 8.137699e+05 3.013146e-04 8.877725e+02 1.580306e+03 4.691179e+02 2.460307e+03 2.884898e+03  # 
2.227000e+03 1.086000e+03 1.239800e+03 8.976405e+05 1.926489e-04 8.895145e+02 1.771478e+03 4.697844e+02 2.470616e+03 3.019631e+03  # 
2.424000e+03 1.086000e+03 1.236716e+03 9.887819e+05 9.438041e-04 8.911961e+02 1.963091e+03 4.705693e+02 2.480277e+03 3.160438e+03  # 
2.621000e+03 1.086000e+03 1.234500e+03 1.088044e+06 2.620055e-04 8.927970e+02 2.155366e+03 4.711147e+02 2.490043e+03 3.307015e+03  # 
2.818000e+03 1.086000e+03 1.231388e+03 1.194571e+06 2.746183e-04 8.943473e+02 2.347914e+03 4.717350e+02 2.498826e+03 3.458316e+03  # 
3.015000e+03 1.086000e+03 1.225109e+03 1.307278e+06 8.906439e-04 8.958998e+02 2.540406e+03 4.727095e+02 2.506306e+03 3.613428e+03  # 
3.212000e+03 1.086000e+03 1.223789e+03 1.430030e+06 2.857964e-04 8.972992e+02 2.733869e+03 4.729006e+02 2.514773e+03 3.773198e+03  # 
3.409000e+03 1.086000e+03 1.219064e+03 1.558864e+06 8.120027e-04 8.986626e+02 2.927167e+03 4.734674e+02 2.522059e+03 3.935841e+03  # 
3.606000e+03 1.086000e+03 1.211898e+03 1.694274e+06 2.682026e-04 8.999272e+02 3.120499e+03 4.741716e+02 2.528669e+03 4.101280e+03  # 
3.803000e+03 1.086000e+03 1.204050e+03 1.837053e+06 1.107919e-04 9.011407e+02 3.314002e+03 4.748384e+02 2.534902e+03 4.269331e+03  # 
4.000000e+03 1.086000e+03 1.197626e+03 1.988190e+06 9.311390e-04 9.022633e+02 3.507870e+03 4.752382e+02 2.541282e+03 4.439933e+03  # 
6.000000e+01 1.143000e+03 1.308890e+03 4.386540e+05 8.062257e-04 9.173879e+02 -6.138742e+01 4.860890e+02 2.475245e+03 2.196909e+03  # 
2.570000e+02 1.143000e+03 1.309372e+03 4.454436e+05 3.988901e-04 9.181260e+02 4.646750e+00 4.867809e+02 2.478133e+03 2.211413e+03  # 
4.540000e+02 1.143000e+03 1.309465e+03 4.600170e+05 5.466170e-04 9.198935e+02 1.273585e+02 4.877761e+02 2.483645e+03 2.242573e+03  # 
6.510000e+02 1.143000e+03 1.308830e+03 4.821541e+05 3.292622e-04 9.219051e+02 2.801047e+02 4.888559e+02 2.491415e+03 2.289318e+03  # 
8.480000e+02 1.143000e+03 1.308443e+03 5.124013e+05 5.688775e-04 9.238037e+02 4.487359e+02 4.895973e+02 2.502055e+03 2.351339e+03  # 
1.045000e+03 1.143000e+03 1.306956e+03 5.499288e+05 3.456543e-04 9.256881e+02 6.255725e+02 4.906168e+02 2.514123e+03 2.426315e+03  # 
1.242000e+03 1.143000e+03 1.305573e+03 5.953901e+05 4.131025e-04 9.275917e+02 8.076674e+02 4.913997e+02 2.527310e+03 2.513553e+03  # 
1.439000e+03 1.143000e+03 1.303356e+03 6.482369e+05 5.048945e-04 9.294739e+02 9.927283e+02 4.923638e+02 2.539866e+03 2.611109e+03  # 
1.636000e+03 1.143000e+03 1.301812e+03 7.092725e+05 1.773481e-04 9.313048e+02 1.180241e+03 4.929909e+02 2.552198e+03 2.718878e+03  # 
1.833000e+03 1.143000e+03 1.299586e+03 7.777138e+05 1.349983e-04 9.331180e+02 1.369101e+03 4.937463e+02 2.563672e+03 2.835232e+03  # 
2.030000e+03 1.143000e+03 1.297159e+03 8.538057e+05 4.071269e-04 9.348932e+02 1.559063e+03 4.944689e+02 2.574640e+03 2.959534e+03  # 
2.227000e+03 1.143000e+03 1.294955e+03 9.377501e+05 8.451552e-04 9.366292e+02 1.749952e+03 4.950615e+02 2.585347e+03 3.091075e+03  # 
2.424000e+03 1.143000e+03 1.291306e+03 1.028669e+06 3.696321e-04 9.383257e+02 1.941205e+03 4.959046e+02 2.595154e+03 3.228587e+03  # 
2.621000e+03 1.143000e+03 1.286726e+03 1.126826e+06 7.978273e-05 9.400004e+02 2.132894e+03 4.967925e+02 2.604546e+03 3.371629e+03  # 
2.818000e+03 1.143000e+03 1.284252e+03 1.233783e+06 2.083023e-04 9.415140e+02 2.325395e+03 4.972318e+02 2.614158e+03 3.520262e+03  # 
3.015000e+03 1.143000e+03 1.280037e+03 1.347540e+06 6.835545e-04 9.430367e+02 2.518014e+03 4.978685e+02 2.622700e+03 3.672999e+03  # 
3.212000e+03 1.143000e+03 1.274687e+03 1.468411e+06 4.200471e-04 9.445433e+02 2.710836e+03 4.985575e+02 2.630536e+03 3.829537e+03  # 
3.409000e+03 1.143000e+03 1.270580e+03 1.597604e+06 2.775812e-04 9.459394e+02 2.904125e+03 4.989750e+02 2.638431e+03 3.989857e+03  # 
3.606000e+03 1.143000e+03 1.264732e+03 1.733638e+06 8.174103e-04 9.472655e+02 3.097452e+03 4.995376e+02 2.645632e+03 4.153096e+03  # 
3.803000e+03 1.143000e+03 1.254575e+03 1.875310e+06 5.351346e-04 9.484710e+02 3.290615e+03 5.004408e+02 2.651829e+03 4.318760e+03  # 
4.000000e+03 1.143000e+03 1.247135e+03 2.025953e+06 3.293492e-05 9.496859e+02 3.484316e+03 5.009041e+02 2.658330e+03 4.487221e+03  # 
6.000000e+01 1.200000e+03 1.365794e+03 4.811997e+05 4.560743e-04 9.644962e+02 -6.622320e+01 5.115151e+02 2.589724e+03 2.296935e+03  # 
2.570000e+02 1.200000e+03 1.365973e+03 4.878122e+05 4.405528e-04 9.652254e+02 -2.954430e+00 5.122790e+02 2.592266e+03 2.310594e+03  # 
4.540000e+02 1.200000e+03 1.366067e+03 5.024138e+05 5.888807e-04 9.669113e+02 1.162735e+02 5.132654e+02 2.597610e+03 2.340543e+03  # 
6.510000e+02 1.200000e+03 1.365331e+03 5.244998e+05 7.135684e-04 9.689894e+02 2.661750e+02 5.143412e+02 2.605041e+03 2.385415e+03  # 
8.480000e+02 1.200000e+03 1.364757e+03 5.546842e+05 2.960079e-04 9.708793e+02 4.326749e+02 5.151323e+02 2.615245e+03 2.445082e+03  # 
1.045000e+03 1.200000e+03 1.363870e+03 5.926079e+05 3.347684e-04 9.727414e+02 6.083080e+02 5.158538e+02 2.627483e+03 2.517928e+03  # 
1.242000e+03 1.200000e+03 1.361901e+03 6.377459e+05 4.484430e-04 9.746958e+02 7.891297e+02 5.167794e+02 2.640306e+03 2.602048e+03  # 
1.439000e+03 1.200000e+03 1.359905e+03 6.907558e+05 3.766666e-04 9.765717e+02 9.734849e+02 5.175921e+02 2.653338e+03 2.696870e+03  # 
1.636000e+03 1.200000e+03 1.357053e+03 7.511103e+05 5.548217e-04 9.784121e+02 1.159956e+03 5.185773e+02 2.665316e+03 2.800971e+03  # 
1.833000e+03 1.200000e+03 1.354499e+03 8.194220e+05 8.317284e-04 9.802623e+02 1.348295e+03 5.193088e+02 2.677037e+03 2.914105e+03  # 
2.030000e+03 1.200000e+03 1.352628e+03 8.959197e+05 4.181963e-04 9.819811e+02 1.538037e+03 5.198039e+02 2.688698e+03 3.035576e+03  # 
2.227000e+03 1.200000e+03 1.348883e+03 9.791022e+05 1.147263e-04 9.837437e+02 1.728264e+03 5.206895e+02 2.699114e+03 3.163529e+03  # 
2.424000e+03 1.200000e+03 1.346095e+03 1.070548e+06 8.311210e-04 9.854424e+02 1.919488e+03 5.212415e+02 2.709654e+03 3.298308e+03  # 
2.621000e+03 1.200000e+03 1.341581e+03 1.168782e+06 3.168678e-04 9.871089e+02 2.110948e+03 5.220860e+02 2.719246e+03 3.438411e+03  # 
2.818000e+03 1.200000e+03 1.335958e+03 1.274127e+06 6.817097e-04 9.887917e+02 2.302787e+03 5.229736e+02 2.728396e+03 3.583496e+03  # 
3.015000e+03 1.200000e+03 1.332987e+03 1.388618e+06 2.111401e-04 9.902817e+02 2.495464e+03 5.233383e+02 2.737861e+03 3.733849e+03  # 
3.212000e+03 1.200000e+03 1.325900e+03 1.508636e+06 1.077683e-04 9.918094e+02 2.687912e+03 5.242344e+02 2.745713e+03 3.887560e+03  # 
3.409000e+03 1.200000e+03 1.322413e+03 1.638222e+06 1.807622e-04 9.932234e+02 2.881168e+03 5.245201e+02 2.754189e+03 4.045570e+03  # 
3.606000e+03 1.200000e+03 1.314857e+03 1.773419e+06 2.192451e-04 9.945762e+02 3.074173e+03 5.252747e+02 2.761390e+03 4.206296e+03  # 
3.803000e+03 1.200000e+03 1.306234e+03 1.915772e+06 8.161131e-04 9.958847e+02 3.267415e+03 5.259570e+02 2.768226e+03 4.369929e+03  # 
4.000000e+03 1.200000e+03 1.297814e+03 2.065959e+06 3.588348e-04 9.970534e+02 3.460888e+03 5.265420e+02 2.774948e+03 4.536281e+03  # 


# mt=1.707000e+02 tanb=5.000000e+01
#     m0     m12   mu    m3sq   fracDiff   
6.000000e+01 6.000000e+01 6.674933e+01 -4.428307e+01 7.439256e-05 1.177717e+01 3.667405e+01 4.332024e+00 1.580104e+02 1.557703e+02  # [ A0 tachyon m3sq-problem Higgs potential ufb ]
2.570000e+02 6.000000e+01 6.561591e+01 5.739119e+02 5.415676e-04 2.013054e+01 1.733593e+02 1.041011e+01 1.804618e+02 2.910767e+02  # 
4.540000e+02 6.000000e+01 5.858980e+01 8.757517e+02 2.125312e-04 1.858617e+01 3.189406e+02 9.209076e+00 1.851849e+02 4.677865e+02  # 
6.510000e+02 6.000000e+01 -2.853783e+01 8.345263e+02 9.013928e-04 8.485562e+00 4.689546e+02 2.541407e+00 1.875888e+02 6.551755e+02  # [ MuSqWrongsign ]
8.480000e+02 6.000000e+01 -1.160736e+02 3.800549e+03 5.607192e-04 3.275552e+01 5.944645e+02 1.893578e+01 1.901408e+02 8.460027e+02  # [ MuSqWrongsign ]
1.045000e+03 6.000000e+01 -1.854956e+02 7.373542e+03 2.770397e-04 4.063086e+01 7.347799e+02 2.211889e+01 1.918420e+02 1.038312e+03  # [ MuSqWrongsign ]
1.242000e+03 6.000000e+01 -2.550613e+02 1.193418e+04 1.458198e-04 4.428928e+01 8.781136e+02 2.306290e+01 1.931046e+02 1.231407e+03  # [ MuSqWrongsign ]
1.439000e+03 6.000000e+01 -3.265435e+02 1.758936e+04 2.533184e-04 4.631614e+01 1.022618e+03 2.350918e+01 1.940258e+02 1.424983e+03  # [ MuSqWrongsign ]
1.636000e+03 6.000000e+01 -3.994539e+02 2.435159e+04 8.559469e-04 4.757367e+01 1.167681e+03 2.377516e+01 1.947450e+02 1.618874e+03  # [ MuSqWrongsign ]
1.833000e+03 6.000000e+01 -4.740432e+02 3.229051e+04 3.876821e-04 4.843721e+01 1.313198e+03 2.396293e+01 1.953108e+02 1.812986e+03  # [ MuSqWrongsign ]
2.030000e+03 6.000000e+01 -5.500834e+02 4.143307e+04 3.456229e-04 4.906766e+01 1.459047e+03 2.410783e+01 1.957738e+02 2.007259e+03  # [ MuSqWrongsign ]
2.227000e+03 6.000000e+01 -6.274646e+02 5.181652e+04 8.834788e-04 4.955481e+01 1.605165e+03 2.422332e+01 1.961624e+02 2.201655e+03  # [ MuSqWrongsign ]
2.424000e+03 6.000000e+01 -7.053948e+02 6.338288e+04 3.472418e-04 4.994308e+01 1.751352e+03 2.431851e+01 1.964998e+02 2.396144e+03  # [ MuSqWrongsign ]
2.621000e+03 6.000000e+01 -7.847449e+02 7.627532e+04 4.932306e-04 5.026786e+01 1.897829e+03 2.440256e+01 1.967814e+02 2.590715e+03  # [ MuSqWrongsign ]
2.818000e+03 6.000000e+01 -8.655583e+02 9.055038e+04 7.064347e-04 5.054379e+01 2.044652e+03 2.448380e+01 1.970106e+02 2.785351e+03  # [ MuSqWrongsign ]
3.015000e+03 6.000000e+01 -9.474909e+02 1.062132e+05 9.853521e-04 5.078318e+01 2.191714e+03 2.455881e+01 1.972057e+02 2.980038e+03  # [ MuSqWrongsign ]
3.212000e+03 6.000000e+01 -1.028556e+03 1.229375e+05 3.496196e-04 5.098645e+01 2.338314e+03 2.460731e+01 1.974288e+02 3.174768e+03  # [ MuSqWrongsign ]
3.409000e+03 6.000000e+01 -1.111822e+03 1.412878e+05 2.478805e-04 5.117533e+01 2.485577e+03 2.466759e+01 1.975811e+02 3.369547e+03  # [ MuSqWrongsign ]
3.606000e+03 6.000000e+01 -1.195659e+03 1.610154e+05 3.244305e-04 5.133944e+01 2.632898e+03 2.472174e+01 1.977298e+02 3.564340e+03  # [ MuSqWrongsign ]
3.803000e+03 6.000000e+01 -1.280392e+03 1.822094e+05 8.757394e-04 5.149381e+01 2.780443e+03 2.477401e+01 1.978486e+02 3.759184e+03  # [ MuSqWrongsign ]
4.000000e+03 6.000000e+01 -1.364127e+03 2.044591e+05 9.581412e-04 5.162398e+01 2.927384e+03 2.480317e+01 1.980152e+02 3.954043e+03  # [ MuSqWrongsign ]
6.000000e+01 1.170000e+02 1.568265e+02 3.947380e+02 7.922757e-04 6.298647e+01 1.221500e+01 3.957734e+01 3.081203e+02 2.882967e+02  # [ stau tachyon ]
2.570000e+02 1.170000e+02 1.494645e+02 2.644821e+03 3.259208e-04 6.836535e+01 1.269197e+02 4.019570e+01 3.194298e+02 3.723569e+02  # 
4.540000e+02 1.170000e+02 1.403489e+02 3.302104e+03 9.217622e-04 6.740554e+01 2.826270e+02 3.993520e+01 3.284163e+02 5.201089e+02  # 
6.510000e+02 1.170000e+02 1.221300e+02 3.672413e+03 4.987176e-04 6.311349e+01 4.304499e+02 3.807502e+01 3.345258e+02 6.920914e+02  # 
8.480000e+02 1.170000e+02 9.022455e+01 3.479291e+03 1.324673e-02 5.138205e+01 5.807031e+02 3.119514e+01 3.396262e+02 8.743296e+02  # [ No convergence ]
1.045000e+03 1.170000e+02 -7.704261e+01 4.204242e+03 5.128827e-04 4.555858e+01 7.289102e+02 2.710992e+01 3.426766e+02 1.061074e+03  # [ MuSqWrongsign ]
1.242000e+03 1.170000e+02 -1.891372e+02 1.118874e+04 9.240411e-04 8.044752e+01 8.571379e+02 4.457015e+01 3.438902e+02 1.250247e+03  # [ MuSqWrongsign ]
1.439000e+03 1.170000e+02 -2.690354e+02 1.796316e+04 1.795706e-04 8.857311e+01 1.000987e+03 4.656935e+01 3.456347e+02 1.441192e+03  # [ MuSqWrongsign ]
1.636000e+03 1.170000e+02 -3.444596e+02 2.561973e+04 5.073621e-04 9.230231e+01 1.146342e+03 4.740055e+01 3.471494e+02 1.633163e+03  # [ MuSqWrongsign ]
1.833000e+03 1.170000e+02 -4.195641e+02 3.438972e+04 1.783075e-04 9.449706e+01 1.292447e+03 4.790384e+01 3.484097e+02 1.825819e+03  # [ MuSqWrongsign ]
2.030000e+03 1.170000e+02 -4.954360e+02 4.435994e+04 5.728298e-04 9.596885e+01 1.439090e+03 4.827196e+01 3.494594e+02 2.018962e+03  # [ MuSqWrongsign ]
2.227000e+03 1.170000e+02 -5.710024e+02 5.541800e+04 2.501210e-04 9.702536e+01 1.585805e+03 4.853379e+01 3.504213e+02 2.212464e+03  # [ MuSqWrongsign ]
2.424000e+03 1.170000e+02 -6.476965e+02 6.773636e+04 3.732112e-04 9.785225e+01 1.732851e+03 4.875529e+01 3.512372e+02 2.406239e+03  # [ MuSqWrongsign ]
2.621000e+03 1.170000e+02 -7.252781e+02 8.132178e+04 2.108362e-04 9.851895e+01 1.880121e+03 4.894445e+01 3.519587e+02 2.600226e+03  # [ MuSqWrongsign ]
2.818000e+03 1.170000e+02 -8.036945e+02 9.618415e+04 1.391330e-04 9.907369e+01 2.027575e+03 4.911107e+01 3.526008e+02 2.794379e+03  # [ MuSqWrongsign ]
3.015000e+03 1.170000e+02 -8.828846e+02 1.123451e+05 1.127479e-04 9.955139e+01 2.175190e+03 4.925812e+01 3.531741e+02 2.988672e+03  # [ MuSqWrongsign ]
3.212000e+03 1.170000e+02 -9.626300e+02 1.297838e+05 4.217446e-04 9.996642e+01 2.322882e+03 4.938788e+01 3.536996e+02 3.183077e+03  # [ MuSqWrongsign ]
3.409000e+03 1.170000e+02 -1.043494e+03 1.486500e+05 2.797469e-04 1.003355e+02 2.470832e+03 4.951332e+01 3.541637e+02 3.377576e+03  # [ MuSqWrongsign ]
3.606000e+03 1.170000e+02 -1.123903e+03 1.686274e+05 6.998633e-04 1.006621e+02 2.618538e+03 4.960697e+01 3.546331e+02 3.572152e+03  # [ MuSqWrongsign ]
3.803000e+03 1.170000e+02 -1.206548e+03 1.903143e+05 3.446050e-04 1.009701e+02 2.766889e+03 4.972320e+01 3.549913e+02 3.766807e+03  # [ MuSqWrongsign ]
4.000000e+03 1.170000e+02 -1.289672e+03 2.133682e+05 8.090818e-04 1.012475e+02 2.915312e+03 4.982958e+01 3.553292e+02 3.961519e+03  # [ MuSqWrongsign ]
6.000000e+01 1.740000e+02 2.321283e+02 9.981640e+02 6.221128e-05 1.102206e+02 3.566892e+00 6.563415e+01 4.582302e+02 4.240012e+02  # [ stau tachyon ]
2.570000e+02 1.740000e+02 2.220984e+02 6.198669e+03 6.668578e-04 1.170251e+02 8.695439e+01 6.574039e+01 4.500262e+02 4.685747e+02  # 
4.540000e+02 1.740000e+02 2.113976e+02 6.993012e+03 5.197972e-04 1.165447e+02 2.503142e+02 6.596662e+01 4.613896e+02 5.919187e+02  # 
6.510000e+02 1.740000e+02 1.937665e+02 7.618018e+03 6.332214e-04 1.139256e+02 3.997368e+02 6.564443e+01 4.698670e+02 7.461024e+02  # 
8.480000e+02 1.740000e+02 1.654121e+02 7.668884e+03 8.581829e-04 1.065508e+02 5.476074e+02 6.392179e+01 4.763066e+02 9.163879e+02  # 
1.045000e+03 1.740000e+02 1.186682e+02 6.658780e+03 7.116377e-05 8.605217e+01 7.009359e+02 5.602197e+01 4.814627e+02 1.095366e+03  # 
1.242000e+03 1.740000e+02 3.501168e+01 3.578709e+03 5.535083e-01 2.700722e+01 8.912438e+02 1.304196e+01 4.847054e+02 1.279115e+03  # [ No convergence ]
1.439000e+03 1.740000e+02 -2.010203e+02 1.590380e+04 1.227706e-04 1.196081e+02 9.787201e+02 6.764102e+01 4.881502e+02 1.465894e+03  # [ MuSqWrongsign ]
1.636000e+03 1.740000e+02 -2.897933e+02 2.517736e+04 2.322030e-04 1.331533e+02 1.121891e+03 7.041241e+01 4.905857e+02 1.654686e+03  # [ MuSqWrongsign ]
1.833000e+03 1.740000e+02 -3.699164e+02 3.509455e+04 3.603702e-04 1.385120e+02 1.267323e+03 7.148429e+01 4.927078e+02 1.844888e+03  # [ MuSqWrongsign ]
2.030000e+03 1.740000e+02 -4.475881e+02 4.602539e+04 6.729206e-04 1.414678e+02 1.413604e+03 7.212977e+01 4.945377e+02 2.036078e+03  # [ MuSqWrongsign ]
2.227000e+03 1.740000e+02 -5.243778e+02 5.805670e+04 4.676550e-04 1.433997e+02 1.560347e+03 7.258816e+01 4.961373e+02 2.227995e+03  # [ MuSqWrongsign ]
2.424000e+03 1.740000e+02 -6.017275e+02 7.134502e+04 9.040465e-04 1.448074e+02 1.707563e+03 7.296894e+01 4.975062e+02 2.420459e+03  # [ MuSqWrongsign ]
2.621000e+03 1.740000e+02 -6.787398e+02 8.577009e+04 9.174381e-04 1.458935e+02 1.854890e+03 7.326568e+01 4.987592e+02 2.613352e+03  # [ MuSqWrongsign ]
2.818000e+03 1.740000e+02 -7.555576e+02 1.013345e+05 1.274091e-04 1.467698e+02 2.002244e+03 7.350033e+01 4.999251e+02 2.806582e+03  # [ MuSqWrongsign ]
3.015000e+03 1.740000e+02 -8.336050e+02 1.182703e+05 1.236307e-04 1.475156e+02 2.149952e+03 7.372578e+01 5.009342e+02 3.000083e+03  # [ MuSqWrongsign ]
3.212000e+03 1.740000e+02 -9.122150e+02 1.364981e+05 5.444826e-04 1.481585e+02 2.297802e+03 7.392760e+01 5.018524e+02 3.193804e+03  # [ MuSqWrongsign ]
3.409000e+03 1.740000e+02 -9.911119e+02 1.559600e+05 1.211747e-04 1.487246e+02 2.445705e+03 7.410329e+01 5.027005e+02 3.387712e+03  # [ MuSqWrongsign ]
3.606000e+03 1.740000e+02 -1.071733e+03 1.769918e+05 8.574371e-04 1.492326e+02 2.594063e+03 7.429448e+01 5.034247e+02 3.581771e+03  # [ MuSqWrongsign ]
3.803000e+03 1.740000e+02 -1.151137e+03 1.989820e+05 1.405118e-04 1.496865e+02 2.742001e+03 7.442462e+01 5.041811e+02 3.775963e+03  # [ MuSqWrongsign ]
4.000000e+03 1.740000e+02 -1.232353e+03 2.226160e+05 4.135177e-04 1.501035e+02 2.890412e+03 7.457685e+01 5.048251e+02 3.970265e+03  # [ MuSqWrongsign ]
6.000000e+01 2.310000e+02 3.025141e+02 1.772510e+03 7.978280e-05 1.558592e+02 -1.580422e+01 8.950303e+01 6.083451e+02 5.606583e+02  # [ stau tachyon ]
2.570000e+02 2.310000e+02 2.902358e+02 1.139779e+04 8.098754e-04 1.651669e+02 5.166358e+01 9.033784e+01 5.764636e+02 5.703088e+02  # 
4.540000e+02 2.310000e+02 2.793430e+02 1.220929e+04 7.619060e-04 1.652304e+02 2.198463e+02 9.077910e+01 5.895068e+02 6.754034e+02  # 
6.510000e+02 2.310000e+02 2.621476e+02 1.298129e+04 1.290043e-04 1.637418e+02 3.706869e+02 9.094383e+01 5.998875e+02 8.130132e+02  # 
8.480000e+02 2.310000e+02 2.368220e+02 1.328255e+04 9.379183e-04 1.593500e+02 5.183956e+02 9.058108e+01 6.080425e+02 9.705642e+02  # 
1.045000e+03 2.310000e+02 2.001346e+02 1.273735e+04 5.275582e-04 1.483347e+02 6.664044e+02 8.885557e+01 6.146964e+02 1.140165e+03  # 
1.242000e+03 2.310000e+02 1.435046e+02 1.068991e+04 2.783784e-04 1.187454e+02 8.209577e+02 8.059332e+01 6.202139e+02 1.317180e+03  # 
1.439000e+03 2.310000e+02 5.009653e+01 5.814192e+03 6.631255e-04 4.404488e+01 1.019564e+03 2.789343e+01 6.263923e+02 1.499376e+03  # 
1.636000e+03 2.310000e+02 -2.191168e+02 2.182021e+04 4.662657e-04 1.581954e+02 1.100059e+03 9.137066e+01 6.279992e+02 1.683450e+03  # [ MuSqWrongsign ]
1.833000e+03 2.310000e+02 -3.161977e+02 3.394100e+04 2.125696e-04 1.782104e+02 1.242713e+03 9.468193e+01 6.308991e+02 1.870358e+03  # [ MuSqWrongsign ]
2.030000e+03 2.310000e+02 -4.003648e+02 4.626527e+04 7.375639e-04 1.850886e+02 1.388048e+03 9.588478e+01 6.335400e+02 2.058929e+03  # [ MuSqWrongsign ]
2.227000e+03 2.310000e+02 -4.810271e+02 5.955282e+04 6.752592e-04 1.886971e+02 1.534422e+03 9.662952e+01 6.358331e+02 2.248695e+03  # [ MuSqWrongsign ]
2.424000e+03 2.310000e+02 -5.597858e+02 7.388726e+04 3.956026e-04 1.910129e+02 1.681305e+03 9.716212e+01 6.378650e+02 2.439374e+03  # [ MuSqWrongsign ]
2.621000e+03 2.310000e+02 -6.380409e+02 8.939473e+04 5.631241e-04 1.926820e+02 1.828576e+03 9.759567e+01 6.396692e+02 2.630757e+03  # [ MuSqWrongsign ]
2.818000e+03 2.310000e+02 -7.164069e+02 1.061411e+05 9.534450e-04 1.939841e+02 1.976193e+03 9.797099e+01 6.412647e+02 2.822699e+03  # [ MuSqWrongsign ]
3.015000e+03 2.310000e+02 -7.942842e+02 1.240310e+05 8.449908e-04 1.950467e+02 2.123880e+03 9.827505e+01 6.427458e+02 3.015096e+03  # [ MuSqWrongsign ]
3.212000e+03 2.310000e+02 -8.718374e+02 1.430606e+05 5.428288e-04 1.959308e+02 2.271567e+03 9.852525e+01 6.441504e+02 3.207861e+03  # [ MuSqWrongsign ]
3.409000e+03 2.310000e+02 -9.503496e+02 1.634905e+05 1.113487e-04 1.967143e+02 2.419568e+03 9.876815e+01 6.453866e+02 3.400928e+03  # [ MuSqWrongsign ]
3.606000e+03 2.310000e+02 -1.029470e+03 1.852579e+05 1.427914e-04 1.974007e+02 2.567737e+03 9.899750e+01 6.465236e+02 3.594246e+03  # [ MuSqWrongsign ]
3.803000e+03 2.310000e+02 -1.108164e+03 2.081474e+05 8.847873e-04 1.980152e+02 2.715782e+03 9.917946e+01 6.476269e+02 3.787782e+03  # [ MuSqWrongsign ]
4.000000e+03 2.310000e+02 -1.189707e+03 2.329255e+05 8.467721e-04 1.985982e+02 2.864631e+03 9.942381e+01 6.484858e+02 3.981501e+03  # [ MuSqWrongsign ]
6.000000e+01 2.880000e+02 3.698901e+02 2.714810e+03 1.048982e-04 2.004856e+02 -4.319539e+01 1.127964e+02 7.584566e+02 6.976681e+02  # [ stau tachyon ]
2.570000e+02 2.880000e+02 3.554960e+02 1.827501e+04 9.850182e-04 2.129265e+02 2.030213e+01 1.147266e+02 7.014111e+02 6.740904e+02  # 
4.540000e+02 2.880000e+02 3.448265e+02 1.902691e+04 3.913722e-04 2.133915e+02 1.909083e+02 1.153266e+02 7.144123e+02 7.655707e+02  # 
6.510000e+02 2.880000e+02 3.282440e+02 1.985922e+04 2.158286e-04 2.127005e+02 3.425401e+02 1.157055e+02 7.263252e+02 8.889509e+02  # 
8.480000e+02 2.880000e+02 3.047497e+02 2.032494e+04 9.936704e-04 2.100573e+02 4.903738e+02 1.158078e+02 7.359165e+02 1.034208e+03  # 
1.045000e+03 2.880000e+02 2.728132e+02 2.007962e+04 8.122464e-04 2.034898e+02 6.376160e+02 1.153393e+02 7.439604e+02 1.193997e+03  # 
1.242000e+03 2.880000e+02 2.275370e+02 1.861008e+04 2.877650e-04 1.869320e+02 7.862295e+02 1.134507e+02 7.506074e+02 1.363266e+03  # 
1.439000e+03 2.880000e+02 1.610684e+02 1.515523e+04 5.858843e-05 1.450714e+02 9.431399e+02 1.035735e+02 7.563893e+02 1.539015e+03  # 
1.636000e+03 2.880000e+02 5.917939e+01 8.563665e+03 3.259289e-02 5.570351e+01 1.155248e+03 3.988196e+01 7.618766e+02 1.719338e+03  # [ No convergence ]
1.833000e+03 2.880000e+02 -2.423823e+02 2.918332e+04 2.968957e-04 1.966527e+02 1.221115e+03 1.157065e+02 7.648706e+02 1.902001e+03  # [ MuSqWrongsign ]
2.030000e+03 2.880000e+02 -3.453486e+02 4.423851e+04 1.912386e-04 2.235300e+02 1.363386e+03 1.192371e+02 7.681751e+02 2.087332e+03  # [ MuSqWrongsign ]
2.227000e+03 2.880000e+02 -4.342025e+02 5.927634e+04 1.675728e-04 2.319853e+02 1.508757e+03 1.205535e+02 7.711627e+02 2.274449e+03  # [ MuSqWrongsign ]
2.424000e+03 2.880000e+02 -5.177086e+02 7.505130e+04 8.325928e-04 2.361638e+02 1.655176e+03 1.213596e+02 7.738268e+02 2.462909e+03  # [ MuSqWrongsign ]
2.621000e+03 2.880000e+02 -5.986221e+02 9.181357e+04 7.716171e-04 2.387881e+02 1.802152e+03 1.219509e+02 7.762205e+02 2.652415e+03  # [ MuSqWrongsign ]
2.818000e+03 2.880000e+02 -6.782231e+02 1.096734e+05 7.261759e-04 2.406715e+02 1.949493e+03 1.224257e+02 7.783840e+02 2.842750e+03  # [ MuSqWrongsign ]
3.015000e+03 2.880000e+02 -7.571728e+02 1.287062e+05 2.051935e-04 2.421426e+02 2.097104e+03 1.228236e+02 7.803503e+02 3.033752e+03  # [ MuSqWrongsign ]
3.212000e+03 2.880000e+02 -8.360180e+02 1.489588e+05 6.124483e-04 2.433418e+02 2.244938e+03 1.231805e+02 7.821445e+02 3.225300e+03  # [ MuSqWrongsign ]
3.409000e+03 2.880000e+02 -9.147158e+02 1.704372e+05 4.700493e-04 2.443710e+02 2.392922e+03 1.234901e+02 7.837939e+02 3.417300e+03  # [ MuSqWrongsign ]
3.606000e+03 2.880000e+02 -9.936333e+02 1.932056e+05 4.784978e-04 2.452645e+02 2.541069e+03 1.237738e+02 7.853188e+02 3.609677e+03  # [ MuSqWrongsign ]
3.803000e+03 2.880000e+02 -1.073278e+03 2.174078e+05 4.794440e-04 2.460622e+02 2.689456e+03 1.240524e+02 7.867039e+02 3.802369e+03  # [ MuSqWrongsign ]
4.000000e+03 2.880000e+02 -1.153481e+03 2.429598e+05 9.264310e-04 2.467928e+02 2.838054e+03 1.243195e+02 7.879541e+02 3.995336e+03  # [ MuSqWrongsign ]
6.000000e+01 3.450000e+02 4.351548e+02 3.820082e+03 1.451628e-04 2.444518e+02 -7.959633e+01 1.358602e+02 9.085680e+02 8.348718e+02  # [ stau tachyon ]
2.570000e+02 3.450000e+02 4.184561e+02 2.680668e+04 7.858974e-05 2.604551e+02 -7.297285e+00 1.391429e+02 8.248851e+02 7.784924e+02  # 
4.540000e+02 3.450000e+02 4.082875e+02 2.747345e+04 5.147788e-04 2.611908e+02 1.634997e+02 1.398372e+02 8.372863e+02 8.596126e+02  # 
6.510000e+02 3.450000e+02 3.923340e+02 2.829584e+04 8.770896e-04 2.610426e+02 3.153157e+02 1.403566e+02 8.500532e+02 9.710879e+02  # 
8.480000e+02 3.450000e+02 3.703355e+02 2.886439e+04 1.492729e-04 2.595127e+02 4.629848e+02 1.406650e+02 8.609942e+02 1.105152e+03  # 
1.045000e+03 3.450000e+02 3.409818e+02 2.879862e+04 6.545129e-04 2.553821e+02 6.099887e+02 1.406687e+02 8.701328e+02 1.255233e+03  # 
1.242000e+03 3.450000e+02 3.018454e+02 2.770334e+04 6.064616e-04 2.453646e+02 7.574403e+02 1.401068e+02 8.779124e+02 1.416535e+03  # 
1.439000e+03 3.450000e+02 2.485022e+02 2.502760e+04 1.767936e-04 2.206750e+02 9.068675e+02 1.378246e+02 8.846201e+02 1.585738e+03  # 
1.636000e+03 3.450000e+02 1.715714e+02 1.973474e+04 1.725281e-04 1.633810e+02 1.068193e+03 1.242944e+02 8.906053e+02 1.760642e+03  # 
1.833000e+03 3.450000e+02 5.201844e+01 9.653928e+03 2.578329e-01 5.084498e+01 1.303227e+03 3.715852e+01 8.977542e+02 1.940274e+03  # [ No convergence ]
2.030000e+03 3.450000e+02 -2.706351e+02 3.828450e+04 3.463282e-05 2.359013e+02 1.341901e+03 1.405783e+02 8.995275e+02 2.121053e+03  # [ MuSqWrongsign ]
2.227000e+03 3.450000e+02 -3.779271e+02 5.637453e+04 9.278841e-04 2.692660e+02 1.484095e+03 1.440682e+02 9.031420e+02 2.305068e+03  # [ MuSqWrongsign ]
2.424000e+03 3.450000e+02 -4.708155e+02 7.425943e+04 7.367585e-04 2.791830e+02 1.629513e+03 1.454534e+02 9.063931e+02 2.490919e+03  # [ MuSqWrongsign ]
2.621000e+03 3.450000e+02 -5.567926e+02 9.260864e+04 9.259294e-04 2.838377e+02 1.775943e+03 1.462878e+02 9.093763e+02 2.678214e+03  # [ MuSqWrongsign ]
2.818000e+03 3.450000e+02 -6.396862e+02 1.118962e+05 4.102061e-04 2.867223e+02 1.922973e+03 1.469120e+02 9.120766e+02 2.866643e+03  # [ MuSqWrongsign ]
3.015000e+03 3.450000e+02 -7.213491e+02 1.323531e+05 5.523577e-04 2.887802e+02 2.070473e+03 1.474488e+02 9.145126e+02 3.055983e+03  # [ MuSqWrongsign ]
3.212000e+03 3.450000e+02 -8.012904e+02 1.537645e+05 6.035443e-04 2.903823e+02 2.218129e+03 1.478723e+02 9.167857e+02 3.246087e+03  # [ MuSqWrongsign ]
3.409000e+03 3.450000e+02 -8.813060e+02 1.765367e+05 5.938624e-04 2.917110e+02 2.366120e+03 1.482706e+02 9.188378e+02 3.436805e+03  # [ MuSqWrongsign ]
3.606000e+03 3.450000e+02 -9.606010e+02 2.003978e+05 1.749313e-04 2.928429e+02 2.514177e+03 1.486079e+02 9.207662e+02 3.628052e+03  # [ MuSqWrongsign ]
3.803000e+03 3.450000e+02 -1.040497e+03 2.257070e+05 5.263652e-04 2.938352e+02 2.662526e+03 1.489432e+02 9.225209e+02 3.819733e+03  # [ MuSqWrongsign ]
4.000000e+03 3.450000e+02 -1.119968e+03 2.521554e+05 1.751599e-04 2.947174e+02 2.810887e+03 1.492301e+02 9.241913e+02 4.011796e+03  # [ MuSqWrongsign ]
6.000000e+01 4.020000e+02 4.988719e+02 5.085435e+03 4.488630e-04 2.879784e+02 -1.364799e+02 1.588087e+02 1.058679e+03 9.721877e+02  # [ stau tachyon ]
2.570000e+02 4.020000e+02 4.796647e+02 3.698000e+04 3.660437e-04 3.078355e+02 -3.165096e+01 1.636248e+02 9.470942e+02 8.829934e+02  # 
4.540000e+02 4.020000e+02 4.701367e+02 3.756552e+04 7.149723e-04 3.087299e+02 1.375397e+02 1.643726e+02 9.592377e+02 9.559862e+02  # 
6.510000e+02 4.020000e+02 4.549204e+02 3.834039e+04 3.849711e-04 3.089850e+02 2.888858e+02 1.649751e+02 9.716196e+02 1.057583e+03  # 
8.480000e+02 4.020000e+02 4.339202e+02 3.892644e+04 2.404696e-04 3.081913e+02 4.362261e+02 1.654479e+02 9.838189e+02 1.181587e+03  # 
1.045000e+03 4.020000e+02 4.065890e+02 3.898657e+04 3.719602e-04 3.055835e+02 5.828797e+02 1.656798e+02 9.940070e+02 1.322543e+03  # 
1.242000e+03 4.020000e+02 3.714269e+02 3.815863e+04 3.124795e-04 2.992477e+02 7.298057e+02 1.655899e+02 1.002823e+03 1.475959e+03  # 
1.439000e+03 4.020000e+02 3.251951e+02 3.594701e+04 7.443344e-04 2.839241e+02 8.777188e+02 1.648711e+02 1.010393e+03 1.638424e+03  # 
1.636000e+03 4.020000e+02 2.636372e+02 3.174675e+04 2.208326e-04 2.478407e+02 1.028308e+03 1.619187e+02 1.017128e+03 1.807662e+03  # 
1.833000e+03 4.020000e+02 1.753115e+02 2.411695e+04 2.744083e-04 1.731624e+02 1.197873e+03 1.409647e+02 1.023278e+03 1.981991e+03  # 
2.030000e+03 4.020000e+02 -1.237698e+02 2.114545e+04 3.918103e-04 1.240328e+02 1.380901e+03 1.055239e+02 1.028766e+03 2.160024e+03  # [ MuSqWrongsign ]
2.227000e+03 4.020000e+02 -3.032396e+02 4.933949e+04 3.228307e-04 2.766194e+02 1.462476e+03 1.658495e+02 1.032447e+03 2.340334e+03  # [ MuSqWrongsign ]
2.424000e+03 4.020000e+02 -4.135933e+02 7.050265e+04 2.668507e-04 3.154695e+02 1.604830e+03 1.691409e+02 1.036286e+03 2.523246e+03  # [ MuSqWrongsign ]
2.621000e+03 4.020000e+02 -5.089982e+02 9.116829e+04 2.570589e-04 3.266163e+02 1.750222e+03 1.705010e+02 1.039809e+03 2.708021e+03  # [ MuSqWrongsign ]
2.818000e+03 4.020000e+02 -5.976944e+02 1.122895e+05 7.281859e-04 3.316979e+02 1.896722e+03 1.713770e+02 1.043022e+03 2.894273e+03  # [ MuSqWrongsign ]
3.015000e+03 4.020000e+02 -6.827062e+02 1.342484e+05 3.116491e-04 3.347910e+02 2.043824e+03 1.720394e+02 1.045972e+03 3.081723e+03  # [ MuSqWrongsign ]
3.212000e+03 4.020000e+02 -7.655664e+02 1.571858e+05 2.319250e-04 3.369947e+02 2.191326e+03 1.725852e+02 1.048681e+03 3.270155e+03  # [ MuSqWrongsign ]
3.409000e+03 4.020000e+02 -8.469231e+02 1.811753e+05 5.384724e-04 3.387137e+02 2.339117e+03 1.730575e+02 1.051175e+03 3.459404e+03  # [ MuSqWrongsign ]
3.606000e+03 4.020000e+02 -9.279617e+02 2.064242e+05 6.218366e-04 3.401372e+02 2.487133e+03 1.734759e+02 1.053490e+03 3.649337e+03  # [ MuSqWrongsign ]
3.803000e+03 4.020000e+02 -1.008587e+03 2.329367e+05 2.121029e-04 3.413514e+02 2.635384e+03 1.738646e+02 1.055638e+03 3.839848e+03  # [ MuSqWrongsign ]
4.000000e+03 4.020000e+02 -1.088743e+03 2.606051e+05 4.658334e-04 3.424357e+02 2.783733e+03 1.742080e+02 1.057636e+03 4.030857e+03  # [ MuSqWrongsign ]
6.000000e+01 4.590000e+02 5.611667e+02 6.499122e+03 3.898633e-04 3.312023e+02 -1.262099e+02 1.816907e+02 1.208791e+03 1.109574e+03  # [ stau tachyon ]
2.570000e+02 4.590000e+02 5.396043e+02 4.880717e+04 2.286959e-04 3.550955e+02 -5.332881e+01 1.881670e+02 1.068308e+03 9.874513e+02  # 
4.540000e+02 4.590000e+02 5.303062e+02 4.924869e+04 2.122965e-04 3.560932e+02 1.128623e+02 1.890688e+02 1.079642e+03 1.053486e+03  # 
6.510000e+02 4.590000e+02 5.160622e+02 4.999156e+04 7.821108e-04 3.566552e+02 2.631943e+02 1.896375e+02 1.092426e+03 1.147066e+03  # 
8.480000e+02 4.590000e+02 4.959985e+02 5.055120e+04 5.544059e-04 3.563942e+02 4.100874e+02 1.902184e+02 1.104691e+03 1.262221e+03  # 
1.045000e+03 4.590000e+02 4.704132e+02 5.070004e+04 4.508983e-04 3.548096e+02 5.562106e+02 1.905651e+02 1.116069e+03 1.394783e+03  # 
1.242000e+03 4.590000e+02 4.377356e+02 5.002039e+04 5.493854e-04 3.506338e+02 7.027335e+02 1.907502e+02 1.125712e+03 1.540530e+03  # 
1.439000e+03 4.590000e+02 3.963314e+02 4.814498e+04 9.008336e-04 3.407945e+02 8.499723e+02 1.905858e+02 1.134160e+03 1.696330e+03  # 
1.636000e+03 4.590000e+02 3.430535e+02 4.455036e+04 3.761664e-04 3.173395e+02 9.985111e+02 1.896116e+02 1.141606e+03 1.859759e+03  # 
1.833000e+03 4.590000e+02 2.728099e+02 3.845683e+04 2.632369e-04 2.669374e+02 1.150826e+03 1.854667e+02 1.148368e+03 2.029097e+03  # 
2.030000e+03 4.590000e+02 1.709951e+02 2.779261e+04 3.074418e-04 1.731170e+02 1.336435e+03 1.494770e+02 1.154679e+03 2.203042e+03  # 
2.227000e+03 4.590000e+02 -1.753297e+02 3.252011e+04 2.597310e-04 1.778001e+02 1.478882e+03 1.529455e+02 1.159898e+03 2.380156e+03  # [ MuSqWrongsign ]
2.424000e+03 4.590000e+02 -3.405091e+02 6.268963e+04 5.811474e-04 3.197298e+02 1.582968e+03 1.914545e+02 1.163887e+03 2.559667e+03  # [ MuSqWrongsign ]
2.621000e+03 4.590000e+02 -4.517824e+02 8.673973e+04 1.666188e-04 3.621439e+02 1.725565e+03 1.943874e+02 1.167975e+03 2.741677e+03  # [ MuSqWrongsign ]
2.818000e+03 4.590000e+02 -5.496716e+02 1.103370e+05 2.276414e-04 3.743083e+02 1.871025e+03 1.957353e+02 1.171704e+03 2.925517e+03  # [ MuSqWrongsign ]
3.015000e+03 4.590000e+02 -6.408884e+02 1.343625e+05 7.557608e-04 3.797260e+02 2.017609e+03 1.966490e+02 1.175094e+03 3.110843e+03  # [ MuSqWrongsign ]
3.212000e+03 4.590000e+02 -7.275933e+02 1.589932e+05 8.201612e-04 3.829877e+02 2.164754e+03 1.973260e+02 1.178255e+03 3.297413e+03  # [ MuSqWrongsign ]
3.409000e+03 4.590000e+02 -8.118516e+02 1.845481e+05 1.456031e-04 3.852999e+02 2.312305e+03 1.978886e+02 1.181194e+03 3.485013e+03  # [ MuSqWrongsign ]
3.606000e+03 4.590000e+02 -8.948745e+02 2.112495e+05 3.029481e-04 3.871070e+02 2.460193e+03 1.983956e+02 1.183903e+03 3.673470e+03  # [ MuSqWrongsign ]
3.803000e+03 4.590000e+02 -9.767865e+02 2.390744e+05 6.373081e-04 3.886211e+02 2.608294e+03 1.988365e+02 1.186424e+03 3.862660e+03  # [ MuSqWrongsign ]
4.000000e+03 4.590000e+02 -1.058221e+03 2.681108e+05 3.332367e-04 3.899093e+02 2.756603e+03 1.992491e+02 1.188783e+03 4.052476e+03  # [ MuSqWrongsign ]
6.000000e+01 5.160000e+02 6.223931e+02 8.072612e+03 5.088151e-04 3.742107e+02 -1.179061e+02 2.045306e+02 1.358902e+03 1.247008e+03  # [ stau tachyon ]
2.570000e+02 5.160000e+02 5.982185e+02 6.222393e+04 7.448661e-04 4.022880e+02 -7.279754e+01 2.128638e+02 1.188342e+03 1.091456e+03  # 
4.540000e+02 5.160000e+02 5.894395e+02 6.257435e+04 1.891907e-04 4.033764e+02 8.932923e+01 2.137759e+02 1.199100e+03 1.151906e+03  # 
6.510000e+02 5.160000e+02 5.757516e+02 6.321399e+04 7.760367e-04 4.041482e+02 2.382811e+02 2.144197e+02 1.212010e+03 1.238515e+03  # 
8.480000e+02 5.160000e+02 5.566595e+02 6.373847e+04 3.174523e-04 4.042567e+02 3.845607e+02 2.150493e+02 1.224308e+03 1.346018e+03  # 
1.045000e+03 5.160000e+02 5.321988e+02 6.388483e+04 5.070418e-04 4.033531e+02 5.300728e+02 2.155277e+02 1.236355e+03 1.470820e+03  # 
1.242000e+03 5.160000e+02 5.015943e+02 6.331845e+04 5.440496e-04 4.005865e+02 6.760823e+02 2.158428e+02 1.246879e+03 1.609376e+03  # 
1.439000e+03 5.160000e+02 4.633407e+02 6.164622e+04 4.347944e-04 3.939558e+02 8.228679e+02 2.159699e+02 1.256075e+03 1.758649e+03  # 
1.636000e+03 5.160000e+02 4.160056e+02 5.852986e+04 6.628641e-04 3.785903e+02 9.704965e+02 2.156301e+02 1.264341e+03 1.916365e+03  # 
1.833000e+03 5.160000e+02 3.556903e+02 5.328797e+04 7.410031e-04 3.437333e+02 1.119812e+03 2.142621e+02 1.271760e+03 2.080640e+03  # 
2.030000e+03 5.160000e+02 2.756089e+02 4.479830e+04 9.688312e-05 2.771531e+02 1.275149e+03 2.078233e+02 1.278518e+03 2.250101e+03  # 
2.227000e+03 5.160000e+02 1.582714e+02 3.028526e+04 7.938266e-04 1.630151e+02 1.487574e+03 1.461156e+02 1.285040e+03 2.423816e+03  # 
2.424000e+03 5.160000e+02 -2.241787e+02 4.569850e+04 4.286127e-04 2.292070e+02 1.583962e+03 1.935094e+02 1.289973e+03 2.600151e+03  # [ MuSqWrongsign ]
2.621000e+03 5.160000e+02 -3.787986e+02 7.792146e+04 6.106988e-05 3.633877e+02 1.703324e+03 2.170882e+02 1.294268e+03 2.779028e+03  # [ MuSqWrongsign ]
2.818000e+03 5.160000e+02 -4.924409e+02 1.052433e+05 1.758594e-04 4.093342e+02 1.846320e+03 2.197954e+02 1.298436e+03 2.960231e+03  # [ MuSqWrongsign ]
3.015000e+03 5.160000e+02 -5.922211e+02 1.318074e+05 9.187129e-04 4.222466e+02 1.991848e+03 2.211082e+02 1.302330e+03 3.143262e+03  # [ MuSqWrongsign ]
3.212000e+03 5.160000e+02 -6.846289e+02 1.584903e+05 8.977412e-04 4.278922e+02 2.138412e+03 2.219903e+02 1.305927e+03 3.327791e+03  # [ MuSqWrongsign ]
3.409000e+03 5.160000e+02 -7.732584e+02 1.859763e+05 3.304850e-04 4.312772e+02 2.285628e+03 2.227024e+02 1.309269e+03 3.513567e+03  # [ MuSqWrongsign ]
3.606000e+03 5.160000e+02 -8.588863e+02 2.142141e+05 6.350091e-04 4.336952e+02 2.433218e+03 2.232805e+02 1.312385e+03 3.700402e+03  # [ MuSqWrongsign ]
3.803000e+03 5.160000e+02 -9.436648e+02 2.437680e+05 5.172141e-04 4.355854e+02 2.581244e+03 2.238402e+02 1.315242e+03 3.888118e+03  # [ MuSqWrongsign ]
4.000000e+03 5.160000e+02 -1.026050e+03 2.740214e+05 7.124689e-04 4.371649e+02 2.729306e+03 2.242696e+02 1.317995e+03 4.076626e+03  # [ MuSqWrongsign ]
6.000000e+01 5.730000e+02 6.825666e+02 9.806871e+03 3.097989e-04 4.170613e+02 -1.145075e+02 2.273421e+02 1.509013e+03 1.384475e+03  # [ stau tachyon ]
2.570000e+02 5.730000e+02 6.559787e+02 7.727919e+04 3.485425e-04 4.494183e+02 -9.059638e+01 2.375944e+02 1.308099e+03 1.195221e+03  # 
4.540000e+02 5.730000e+02 6.476347e+02 7.753560e+04 5.739547e-05 4.505862e+02 6.682685e+01 2.385249e+02 1.317734e+03 1.250914e+03  # 
6.510000e+02 5.730000e+02 6.344071e+02 7.804653e+04 1.985425e-04 4.515244e+02 2.140969e+02 2.392654e+02 1.330635e+03 1.331448e+03  # 
8.480000e+02 5.730000e+02 6.163804e+02 7.854027e+04 2.531079e-04 4.519384e+02 3.594825e+02 2.398629e+02 1.343223e+03 1.432326e+03  # 
1.045000e+03 5.730000e+02 5.929185e+02 7.864662e+04 4.227716e-04 4.515298e+02 5.043838e+02 2.404599e+02 1.355177e+03 1.550076e+03  # 
1.242000e+03 5.730000e+02 5.638724e+02 7.812575e+04 3.784743e-04 4.496994e+02 6.498038e+02 2.409092e+02 1.366683e+03 1.681868e+03  # 
1.439000e+03 5.730000e+02 5.283846e+02 7.664588e+04 4.354346e-04 4.452247e+02 7.960458e+02 2.411576e+02 1.376668e+03 1.824922e+03  # 
1.636000e+03 5.730000e+02 4.851297e+02 7.384708e+04 8.407875e-04 4.349075e+02 9.431328e+02 2.411410e+02 1.385651e+03 1.976994e+03  # 
1.833000e+03 5.730000e+02 4.314710e+02 6.919525e+04 9.355331e-04 4.110589e+02 1.091311e+03 2.406394e+02 1.393697e+03 2.136193e+03  # 
2.030000e+03 5.730000e+02 3.629008e+02 6.183732e+04 8.228506e-04 3.617526e+02 1.241862e+03 2.387054e+02 1.400946e+03 2.301108e+03  # 
2.227000e+03 5.730000e+02 2.728547e+02 5.057490e+04 6.310060e-04 2.795314e+02 1.402642e+03 2.274657e+02 1.407758e+03 2.470739e+03  # 
2.424000e+03 5.730000e+02 1.355201e+02 3.087132e+04 7.554157e-04 1.413552e+02 1.653507e+03 1.287793e+02 1.414600e+03 2.644370e+03  # 
2.621000e+03 5.730000e+02 -2.733271e+02 6.112087e+04 6.753161e-04 2.811032e+02 1.694664e+03 2.285945e+02 1.419086e+03 2.819965e+03  # [ MuSqWrongsign ]
2.818000e+03 5.730000e+02 -4.210975e+02 9.577683e+04 3.184232e-04 4.096494e+02 1.823717e+03 2.429217e+02 1.423549e+03 2.998288e+03  # [ MuSqWrongsign ]
3.015000e+03 5.730000e+02 -5.353770e+02 1.261476e+05 2.206958e-04 4.570478e+02 1.967099e+03 2.453456e+02 1.427841e+03 3.178827e+03  # [ MuSqWrongsign ]
3.212000e+03 5.730000e+02 -6.363828e+02 1.556072e+05 3.168470e-04 4.703953e+02 2.112708e+03 2.465977e+02 1.431882e+03 3.361160e+03  # [ MuSqWrongsign ]
3.409000e+03 5.730000e+02 -7.309401e+02 1.853602e+05 1.901410e-04 4.762114e+02 2.259387e+03 2.475172e+02 1.435592e+03 3.544959e+03  # [ MuSqWrongsign ]
3.606000e+03 5.730000e+02 -8.204642e+02 2.155026e+05 3.941151e-04 4.796826e+02 2.406580e+03 2.482053e+02 1.439123e+03 3.730037e+03  # [ MuSqWrongsign ]
3.803000e+03 5.730000e+02 -9.074743e+02 2.465372e+05 2.071872e-04 4.821758e+02 2.554226e+03 2.488024e+02 1.442395e+03 3.916176e+03  # [ MuSqWrongsign ]
4.000000e+03 5.730000e+02 -9.929290e+02 2.786555e+05 3.314597e-04 4.841231e+02 2.702225e+03 2.493521e+02 1.445457e+03 4.103231e+03  # [ MuSqWrongsign ]
6.000000e+01 6.300000e+02 7.410819e+02 1.170964e+04 1.974910e-04 4.597932e+02 -1.132925e+02 2.501335e+02 1.659125e+03 1.521966e+03  # [ stau tachyon ]
2.570000e+02 6.300000e+02 7.126406e+02 9.387360e+04 2.500444e-04 4.965217e+02 -1.071088e+02 2.625021e+02 1.426954e+03 1.298363e+03  # 
4.540000e+02 6.300000e+02 7.047943e+02 9.407398e+04 2.633375e-04 4.977513e+02 4.523048e+01 2.633981e+02 1.436004e+03 1.350116e+03  # 
6.510000e+02 6.300000e+02 6.921380e+02 9.447758e+04 1.981240e-04 4.988269e+02 1.905709e+02 2.641563e+02 1.448131e+03 1.425411e+03  # 
8.480000e+02 6.300000e+02 6.748166e+02 9.488089e+04 3.016504e-04 4.994428e+02 3.348775e+02 2.648188e+02 1.461147e+03 1.520381e+03  # 
1.045000e+03 6.300000e+02 6.524123e+02 9.495221e+04 7.107137e-04 4.994065e+02 4.791727e+02 2.654517e+02 1.473385e+03 1.631866e+03  # 
1.242000e+03 6.300000e+02 6.251086e+02 9.451253e+04 2.342117e-04 4.983037e+02 6.238717e+02 2.659081e+02 1.485291e+03 1.757491e+03  # 
1.439000e+03 6.300000e+02 5.916859e+02 9.313919e+04 2.270988e-04 4.952538e+02 7.695602e+02 2.662728e+02 1.496073e+03 1.894580e+03  # 
1.636000e+03 6.300000e+02 5.507474e+02 9.044433e+04 4.290533e-04 4.879751e+02 9.162335e+02 2.665483e+02 1.505496e+03 2.041016e+03  # 
1.833000e+03 6.300000e+02 5.015655e+02 8.615672e+04 8.074492e-04 4.713555e+02 1.063851e+03 2.664456e+02 1.514129e+03 2.195208e+03  # 
2.030000e+03 6.300000e+02 4.412709e+02 7.967254e+04 8.994446e-04 4.354517e+02 1.212736e+03 2.656711e+02 1.522037e+03 2.355666e+03  # 
2.227000e+03 6.300000e+02 3.651405e+02 7.001040e+04 2.237504e-04 3.717530e+02 1.364742e+03 2.626727e+02 1.529334e+03 2.521241e+03  # 
2.424000e+03 6.300000e+02 2.622836e+02 5.507304e+04 1.259428e-04 2.723183e+02 1.538540e+03 2.394221e+02 1.536181e+03 2.691048e+03  # 
2.621000e+03 6.300000e+02 9.856235e+01 2.823368e+04 2.364038e-02 1.038038e+02 1.837971e+03 9.397290e+01 1.543672e+03 2.864810e+03  # [ No convergence ]
2.818000e+03 6.300000e+02 -3.232475e+02 7.894181e+04 7.535043e-04 3.338860e+02 1.809560e+03 2.596503e+02 1.547332e+03 3.039579e+03  # [ MuSqWrongsign ]
3.015000e+03 6.300000e+02 -4.660811e+02 1.162153e+05 2.253864e-04 4.577722e+02 1.944168e+03 2.688608e+02 1.551905e+03 3.217430e+03  # [ MuSqWrongsign ]
3.212000e+03 6.300000e+02 -5.805070e+02 1.495877e+05 1.636535e-04 5.052970e+02 2.087920e+03 2.710201e+02 1.556305e+03 3.397404e+03  # [ MuSqWrongsign ]
3.409000e+03 6.300000e+02 -6.826720e+02 1.820619e+05 9.389164e-04 5.187832e+02 2.233627e+03 2.722330e+02 1.560450e+03 3.579119e+03  # [ MuSqWrongsign ]
3.606000e+03 6.300000e+02 -7.780950e+02 2.146162e+05 7.947634e-04 5.246518e+02 2.380322e+03 2.731180e+02 1.564326e+03 3.762298e+03  # [ MuSqWrongsign ]
3.803000e+03 6.300000e+02 -8.687877e+02 2.475341e+05 9.367412e-04 5.281797e+02 2.527564e+03 2.738061e+02 1.567999e+03 3.946741e+03  # [ MuSqWrongsign ]
4.000000e+03 6.300000e+02 -9.572552e+02 2.814725e+05 1.529363e-04 5.307242e+02 2.675280e+03 2.744366e+02 1.571395e+03 4.132243e+03  # [ MuSqWrongsign ]
6.000000e+01 6.870000e+02 8.008489e+02 1.398119e+04 5.724496e-04 5.024337e+02 -1.133568e+02 2.729100e+02 1.809236e+03 1.659476e+03  # [ stau tachyon ]
2.570000e+02 6.870000e+02 7.686746e+02 1.120845e+05 7.679444e-04 5.435935e+02 -1.226793e+02 2.874184e+02 1.545302e+03 1.401211e+03  # 
4.540000e+02 6.870000e+02 7.608648e+02 1.121162e+05 6.603229e-04 5.449280e+02 2.442990e+01 2.884349e+02 1.553479e+03 1.449200e+03  # 
6.510000e+02 6.870000e+02 7.488575e+02 1.124551e+05 2.640585e-04 5.460739e+02 1.676407e+02 2.891741e+02 1.565188e+03 1.519999e+03  # 
8.480000e+02 6.870000e+02 7.325813e+02 1.128531e+05 7.145176e-04 5.468632e+02 3.107509e+02 2.897497e+02 1.578422e+03 1.609995e+03  # 
1.045000e+03 6.870000e+02 7.113301e+02 1.129117e+05 8.904985e-04 5.471189e+02 4.543506e+02 2.903740e+02 1.590946e+03 1.715887e+03  # 
1.242000e+03 6.870000e+02 6.848210e+02 1.123691e+05 3.707631e-04 5.465205e+02 5.983876e+02 2.909994e+02 1.602783e+03 1.835533e+03  # 
1.439000e+03 6.870000e+02 6.530805e+02 1.110577e+05 4.520261e-04 5.444246e+02 7.434636e+02 2.914511e+02 1.614228e+03 1.967021e+03  # 
1.636000e+03 6.870000e+02 6.145265e+02 1.085025e+05 4.295341e-04 5.392778e+02 8.896355e+02 2.918648e+02 1.624272e+03 2.108149e+03  # 
1.833000e+03 6.870000e+02 5.690646e+02 1.045467e+05 2.508175e-04 5.277135e+02 1.036685e+03 2.919526e+02 1.633514e+03 2.257472e+03  # 
2.030000e+03 6.870000e+02 5.141127e+02 9.858034e+04 8.976113e-04 5.016532e+02 1.184812e+03 2.917029e+02 1.641968e+03 2.413465e+03  # 
2.227000e+03 6.870000e+02 4.468128e+02 8.992981e+04 1.647580e-04 4.517819e+02 1.334606e+03 2.905609e+02 1.649731e+03 2.574960e+03  # 
2.424000e+03 6.870000e+02 3.615711e+02 7.737932e+04 3.385098e-04 3.735656e+02 1.489222e+03 2.856106e+02 1.656975e+03 2.741064e+03  # 
2.621000e+03 6.870000e+02 2.447662e+02 5.806025e+04 2.355934e-04 2.566741e+02 1.689382e+03 2.370045e+02 1.663925e+03 2.911083e+03  # 
2.818000e+03 6.870000e+02 8.137239e+01 2.876879e+04 3.693587e-01 8.626026e+01 2.002115e+03 7.764795e+01 1.671719e+03 3.084841e+03  # [ No convergence ]
3.015000e+03 6.870000e+02 -3.749030e+02 9.944751e+04 9.418760e-04 3.884349e+02 1.926801e+03 2.885754e+02 1.674775e+03 3.258981e+03  # [ MuSqWrongsign ]
3.212000e+03 6.870000e+02 -5.126428e+02 1.391258e+05 4.622574e-04 5.070293e+02 2.064652e+03 2.948272e+02 1.679492e+03 3.436457e+03  # [ MuSqWrongsign ]
3.409000e+03 6.870000e+02 -6.266098e+02 1.753849e+05 8.558335e-05 5.538403e+02 2.208701e+03 2.967497e+02 1.683994e+03 3.615948e+03  # [ MuSqWrongsign ]
3.606000e+03 6.870000e+02 -7.294629e+02 2.107819e+05 8.777921e-04 5.673027e+02 2.354493e+03 2.978941e+02 1.688260e+03 3.797134e+03  # [ MuSqWrongsign ]
3.803000e+03 6.870000e+02 -8.258834e+02 2.462080e+05 6.040007e-04 5.731996e+02 2.501241e+03 2.987661e+02 1.692252e+03 3.979752e+03  # [ MuSqWrongsign ]
4.000000e+03 6.870000e+02 -9.180356e+02 2.821597e+05 9.109021e-04 5.767653e+02 2.648605e+03 2.995137e+02 1.695982e+03 4.163600e+03  # [ MuSqWrongsign ]
6.000000e+01 7.440000e+02 8.269005e+02 1.323864e+05 2.578126e-04 5.898857e+02 -2.854827e+02 3.120446e+02 1.658796e+03 1.482230e+03  # [ stau tachyon ]
2.570000e+02 7.440000e+02 8.240899e+02 1.318964e+05 3.347414e-04 5.906536e+02 -1.375533e+02 3.123769e+02 1.663141e+03 1.503713e+03  # 
4.540000e+02 7.440000e+02 8.164505e+02 1.318028e+05 7.392651e-04 5.920554e+02 4.310647e+00 3.134549e+02 1.670656e+03 1.548523e+03  # 
6.510000e+02 7.440000e+02 8.049435e+02 1.320423e+05 5.089376e-04 5.932849e+02 1.452775e+02 3.142106e+02 1.681771e+03 1.615214e+03  # 
8.480000e+02 7.440000e+02 7.890668e+02 1.322874e+05 1.942236e-04 5.942079e+02 2.870896e+02 3.149049e+02 1.694579e+03 1.700416e+03  # 
1.045000e+03 7.440000e+02 7.686995e+02 1.322832e+05 2.864717e-04 5.946919e+02 4.298596e+02 3.155181e+02 1.707431e+03 1.801253e+03  # 
1.242000e+03 7.440000e+02 7.434178e+02 1.317469e+05 6.826539e-04 5.944548e+02 5.732862e+02 3.161631e+02 1.719622e+03 1.915669e+03  # 
1.439000e+03 7.440000e+02 7.131668e+02 1.304720e+05 3.693632e-04 5.930602e+02 7.176936e+02 3.166635e+02 1.731203e+03 2.041914e+03  # 
1.636000e+03 7.440000e+02 6.766998e+02 1.280274e+05 4.466201e-04 5.894236e+02 8.633136e+02 3.171466e+02 1.742044e+03 2.177982e+03  # 
1.833000e+03 7.440000e+02 6.338509e+02 1.242547e+05 4.217928e-04 5.811131e+02 1.009902e+03 3.174215e+02 1.751815e+03 2.322545e+03  # 
2.030000e+03 7.440000e+02 5.832487e+02 1.187365e+05 7.754165e-04 5.624497e+02 1.157417e+03 3.174056e+02 1.760818e+03 2.474164e+03  # 
2.227000e+03 7.440000e+02 5.222789e+02 1.107963e+05 2.858670e-04 5.239564e+02 1.306210e+03 3.169526e+02 1.769059e+03 2.631618e+03  # 
2.424000e+03 7.440000e+02 4.475725e+02 9.962861e+04 8.199137e-04 4.601335e+02 1.457152e+03 3.151901e+02 1.776736e+03 2.794026e+03  # 
2.621000e+03 7.440000e+02 3.520889e+02 8.360708e+04 4.106551e-04 3.676471e+02 1.616947e+03 3.058130e+02 1.783964e+03 2.960619e+03  # 
2.818000e+03 7.440000e+02 2.175232e+02 5.855202e+04 4.238845e-04 2.299442e+02 1.858575e+03 2.170932e+02 1.791071e+03 3.130882e+03  # 
3.015000e+03 7.440000e+02 -2.264429e+02 6.688964e+04 6.335419e-04 2.395827e+02 1.995978e+03 2.259735e+02 1.796947e+03 3.303544e+03  # [ MuSqWrongsign ]
3.212000e+03 7.440000e+02 -4.262120e+02 1.222416e+05 2.942631e-04 4.427246e+02 2.045325e+03 3.162007e+02 1.801584e+03 3.478211e+03  # [ MuSqWrongsign ]
3.409000e+03 7.440000e+02 -5.609630e+02 1.646941e+05 3.896384e-04 5.574901e+02 2.185175e+03 3.208496e+02 1.806353e+03 3.655342e+03  # [ MuSqWrongsign ]
3.606000e+03 7.440000e+02 -6.751539e+02 2.040589e+05 1.517998e-04 6.029129e+02 2.329557e+03 3.226112e+02 1.810913e+03 3.834406e+03  # [ MuSqWrongsign ]
3.803000e+03 7.440000e+02 -7.786656e+02 2.424397e+05 1.808232e-04 6.160404e+02 2.475497e+03 3.237218e+02 1.815238e+03 4.015111e+03  # [ MuSqWrongsign ]
4.000000e+03 7.440000e+02 -8.761867e+02 2.809366e+05 9.013121e-04 6.218680e+02 2.622313e+03 3.246008e+02 1.819328e+03 4.197226e+03  # [ MuSqWrongsign ]
6.000000e+01 8.010000e+02 8.815007e+02 1.535346e+05 8.902944e-04 6.369898e+02 -2.796875e+02 3.370547e+02 1.776347e+03 1.585626e+03  # 
2.570000e+02 8.010000e+02 8.785902e+02 1.531755e+05 5.045567e-04 6.377348e+02 -1.519440e+02 3.375278e+02 1.780177e+03 1.605523e+03  # 
4.540000e+02 8.010000e+02 8.717316e+02 1.531712e+05 8.885349e-05 6.391703e+02 -1.516186e+01 3.383668e+02 1.787662e+03 1.648105e+03  # 
6.510000e+02 8.010000e+02 8.602621e+02 1.531853e+05 1.397809e-04 6.404516e+02 1.234134e+02 3.393590e+02 1.797858e+03 1.710788e+03  # 
8.480000e+02 8.010000e+02 8.448047e+02 1.532715e+05 1.460024e-04 6.415048e+02 2.638467e+02 3.401194e+02 1.810346e+03 1.791657e+03  # 
1.045000e+03 8.010000e+02 8.251672e+02 1.531761e+05 2.357526e-04 6.421664e+02 4.056948e+02 3.407571e+02 1.823164e+03 1.887899e+03  # 
1.242000e+03 8.010000e+02 8.015331e+02 1.527675e+05 6.525440e-04 6.422406e+02 5.485177e+02 3.412236e+02 1.835971e+03 1.997773e+03  # 
1.439000e+03 8.010000e+02 7.717838e+02 1.512953e+05 3.080488e-04 6.413481e+02 6.923058e+02 3.419866e+02 1.847492e+03 2.118759e+03  # 
1.636000e+03 8.010000e+02 7.370286e+02 1.489206e+05 7.146641e-04 6.387159e+02 8.373121e+02 3.425324e+02 1.858675e+03 2.250060e+03  # 
1.833000e+03 8.010000e+02 6.965453e+02 1.453163e+05 8.456437e-04 6.326954e+02 9.834057e+02 3.428752e+02 1.869074e+03 2.390063e+03  # 
2.030000e+03 8.010000e+02 6.495612e+02 1.401865e+05 6.014973e-04 6.192745e+02 1.130399e+03 3.429741e+02 1.878714e+03 2.537493e+03  # 
2.227000e+03 8.010000e+02 5.934037e+02 1.327939e+05 6.302938e-04 5.901033e+02 1.278504e+03 3.428594e+02 1.887436e+03 2.690973e+03  # 
2.424000e+03 8.010000e+02 5.257893e+02 1.225176e+05 6.071529e-04 5.377094e+02 1.428090e+03 3.421427e+02 1.895496e+03 2.849674e+03  # 
2.621000e+03 8.010000e+02 4.430184e+02 1.084132e+05 3.602941e-04 4.607793e+02 1.580676e+03 3.392952e+02 1.903125e+03 3.012889e+03  # 
2.818000e+03 8.010000e+02 3.355071e+02 8.810206e+04 7.654430e-04 3.531819e+02 1.753677e+03 3.176642e+02 1.910353e+03 3.179932e+03  # 
3.015000e+03 8.010000e+02 1.783093e+02 5.548164e+04 3.443306e-04 1.898089e+02 2.045566e+03 1.803870e+02 1.917775e+03 3.350516e+03  # 
3.212000e+03 8.010000e+02 -3.022590e+02 9.352299e+04 5.139656e-04 3.198156e+02 2.069203e+03 2.975237e+02 1.922845e+03 3.522640e+03  # [ MuSqWrongsign ]
3.409000e+03 8.010000e+02 -4.792248e+02 1.478920e+05 2.736770e-04 4.987004e+02 2.164547e+03 3.433267e+02 1.927721e+03 3.697233e+03  # [ MuSqWrongsign ]
3.606000e+03 8.010000e+02 -6.106092e+02 1.929139e+05 2.471055e-04 6.088060e+02 2.305724e+03 3.469017e+02 1.932572e+03 3.874087e+03  # [ MuSqWrongsign ]
3.803000e+03 8.010000e+02 -7.243545e+02 2.351995e+05 2.436960e-04 6.521649e+02 2.450382e+03 3.485048e+02 1.937210e+03 4.052791e+03  # [ MuSqWrongsign ]
4.000000e+03 8.010000e+02 -8.285154e+02 2.766278e+05 2.098061e-04 6.648730e+02 2.596445e+03 3.495892e+02 1.941611e+03 4.233079e+03  # [ MuSqWrongsign ]
6.000000e+01 8.580000e+02 9.356417e+02 1.764163e+05 3.552976e-04 6.841053e+02 -2.747229e+02 3.621060e+02 1.893439e+03 1.688532e+03  # 
2.570000e+02 8.580000e+02 9.325031e+02 1.759895e+05 8.190749e-04 6.848626e+02 -1.659426e+02 3.627284e+02 1.896695e+03 1.706900e+03  # 
4.540000e+02 8.580000e+02 9.256964e+02 1.758544e+05 5.895377e-04 6.863120e+02 -3.419441e+01 3.636431e+02 1.903599e+03 1.746954e+03  # 
6.510000e+02 8.580000e+02 9.148324e+02 1.758328e+05 7.653262e-04 6.876487e+02 1.020371e+02 3.645862e+02 1.913431e+03 1.806528e+03  # 
8.480000e+02 8.580000e+02 8.998827e+02 1.758016e+05 6.138455e-04 6.887845e+02 2.410018e+02 3.653800e+02 1.925574e+03 1.883538e+03  # 
1.045000e+03 8.580000e+02 8.813860e+02 1.757586e+05 6.976660e-04 6.895733e+02 3.818626e+02 3.658965e+02 1.938618e+03 1.975901e+03  # 
1.242000e+03 8.580000e+02 8.578127e+02 1.750523e+05 2.845299e-04 6.898629e+02 5.240855e+02 3.666377e+02 1.951136e+03 2.080879e+03  # 
1.439000e+03 8.580000e+02 8.301721e+02 1.738203e+05 3.112192e-04 6.894092e+02 6.671664e+02 3.671802e+02 1.963417e+03 2.197689e+03  # 
1.636000e+03 8.580000e+02 7.969306e+02 1.714732e+05 5.698565e-04 6.875877e+02 8.115491e+02 3.677847e+02 1.974742e+03 2.324407e+03  # 
1.833000e+03 8.580000e+02 7.584367e+02 1.679902e+05 4.926602e-04 6.831950e+02 9.571168e+02 3.682197e+02 1.985726e+03 2.460019e+03  # 
2.030000e+03 8.580000e+02 7.134770e+02 1.629345e+05 4.778951e-04 6.732511e+02 1.103716e+03 3.685378e+02 1.995676e+03 2.603149e+03  # 
2.227000e+03 8.580000e+02 6.618341e+02 1.561387e+05 3.393569e-04 6.517746e+02 1.251163e+03 3.685223e+02 2.005068e+03 2.752865e+03  # 
2.424000e+03 8.580000e+02 5.989575e+02 1.463794e+05 4.490851e-04 6.089598e+02 1.400035e+03 3.683654e+02 2.013379e+03 2.907817e+03  # 
2.621000e+03 8.580000e+02 5.249237e+02 1.335695e+05 9.509821e-04 5.438942e+02 1.550478e+03 3.671560e+02 2.021389e+03 3.067652e+03  # 
2.818000e+03 8.580000e+02 4.332592e+02 1.159984e+05 3.178938e-04 4.544912e+02 1.705949e+03 3.621312e+02 2.028960e+03 3.231570e+03  # 
3.015000e+03 8.580000e+02 3.122965e+02 9.059987e+04 9.852291e-04 3.308911e+02 1.908645e+03 3.118124e+02 2.036250e+03 3.399051e+03  # 
3.212000e+03 8.580000e+02 1.207947e+02 4.655270e+04 9.512720e-04 1.294397e+02 2.255628e+03 1.219893e+02 2.044309e+03 3.570119e+03  # 
3.409000e+03 8.580000e+02 -3.704739e+02 1.214830e+05 8.738589e-04 3.920854e+02 2.162519e+03 3.496813e+02 2.048239e+03 3.741556e+03  # [ MuSqWrongsign ]
3.606000e+03 8.580000e+02 -5.328102e+02 1.761873e+05 1.267776e-04 5.552301e+02 2.284238e+03 3.701265e+02 2.053275e+03 3.916071e+03  # [ MuSqWrongsign ]
3.803000e+03 8.580000e+02 -6.613883e+02 2.238243e+05 8.291857e-04 6.607607e+02 2.426323e+03 3.729744e+02 2.058235e+03 4.092703e+03  # [ MuSqWrongsign ]
4.000000e+03 8.580000e+02 -7.750449e+02 2.691604e+05 1.219947e-04 7.017071e+02 2.571252e+03 3.744778e+02 2.062884e+03 4.271070e+03  # [ MuSqWrongsign ]
6.000000e+01 9.150000e+02 9.889429e+02 2.007507e+05 1.120381e-04 7.312691e+02 -2.761068e+02 3.873644e+02 2.009725e+03 1.790578e+03  # 
2.570000e+02 9.150000e+02 9.861910e+02 2.004683e+05 2.981481e-04 7.319417e+02 -1.797058e+02 3.878847e+02 2.013041e+03 1.808197e+03  # 
4.540000e+02 9.150000e+02 9.796350e+02 2.002725e+05 1.725745e-04 7.334160e+02 -5.271801e+01 3.887616e+02 2.019576e+03 1.846135e+03  # 
6.510000e+02 9.150000e+02 9.694073e+02 2.002456e+05 8.814869e-05 7.348292e+02 8.116942e+01 3.896253e+02 2.029104e+03 1.902929e+03  # 
8.480000e+02 9.150000e+02 9.547382e+02 2.000170e+05 1.440013e-04 7.360397e+02 2.185673e+02 3.905484e+02 2.040632e+03 1.976209e+03  # 
1.045000e+03 9.150000e+02 9.369782e+02 1.999139e+05 6.687999e-04 7.369446e+02 3.583827e+02 3.910580e+02 2.053779e+03 2.064816e+03  # 
1.242000e+03 9.150000e+02 9.142026e+02 1.991144e+05 2.892273e-04 7.374147e+02 4.998436e+02 3.918517e+02 2.066130e+03 2.165631e+03  # 
1.439000e+03 9.150000e+02 8.874664e+02 1.978043e+05 6.713614e-04 7.372761e+02 6.423658e+02 3.924401e+02 2.078639e+03 2.278119e+03  # 
1.636000e+03 9.150000e+02 8.558064e+02 1.955416e+05 3.973866e-04 7.360537e+02 7.860763e+02 3.930587e+02 2.090366e+03 2.400603e+03  # 
1.833000e+03 9.150000e+02 8.186926e+02 1.920416e+05 7.727169e-04 7.328097e+02 9.310886e+02 3.936229e+02 2.101301e+03 2.531898e+03  # 
2.030000e+03 9.150000e+02 7.761345e+02 1.871981e+05 4.767263e-04 7.255004e+02 1.077191e+03 3.939946e+02 2.111972e+03 2.671031e+03  # 
2.227000e+03 9.150000e+02 7.272297e+02 1.806426e+05 5.695202e-04 7.094080e+02 1.224226e+03 3.941606e+02 2.121738e+03 2.816890e+03  # 
2.424000e+03 9.150000e+02 6.689143e+02 1.714631e+05 6.093303e-04 6.755773e+02 1.372462e+03 3.942425e+02 2.130492e+03 2.968272e+03  # 
2.621000e+03 9.150000e+02 6.010165e+02 1.595147e+05 5.371444e-04 6.202346e+02 1.521910e+03 3.937313e+02 2.138857e+03 3.124746e+03  # 
2.818000e+03 9.150000e+02 5.191831e+02 1.435692e+05 5.082969e-05 5.429561e+02 1.673690e+03 3.918474e+02 2.146760e+03 3.285538e+03  # 
3.015000e+03 9.150000e+02 4.175299e+02 1.219096e+05 4.681229e-04 4.409143e+02 1.835368e+03 3.813463e+02 2.154292e+03 3.450084e+03  # 
3.212000e+03 9.150000e+02 2.793316e+02 8.989593e+04 1.079176e-04 2.976452e+02 2.084611e+03 2.858466e+02 2.161691e+03 3.617997e+03  # 
3.409000e+03 9.150000e+02 1.394608e+02 5.741990e+04 8.432058e-02 1.498029e+02 2.382016e+03 1.426133e+02 2.169475e+03 3.789017e+03  # [ No convergence ]
3.606000e+03 9.150000e+02 -4.338353e+02 1.510837e+05 7.218815e-05 4.593054e+02 2.271644e+03 3.863575e+02 2.173196e+03 3.960314e+03  # [ MuSqWrongsign ]
3.803000e+03 9.150000e+02 -5.878706e+02 2.074667e+05 7.417460e-05 6.131245e+02 2.404159e+03 3.967730e+02 2.178291e+03 4.134729e+03  # [ MuSqWrongsign ]
4.000000e+03 9.150000e+02 -7.143488e+02 2.578763e+05 1.206382e-04 7.138348e+02 2.547035e+03 3.991789e+02 2.183250e+03 4.311136e+03  # [ MuSqWrongsign ]
6.000000e+01 9.720000e+02 1.042123e+03 2.267824e+05 7.424892e-04 7.784327e+02 -2.804440e+02 4.125101e+02 2.125886e+03 1.892479e+03  # 
2.570000e+02 9.720000e+02 1.039241e+03 2.264180e+05 3.487878e-04 7.790917e+02 -1.932408e+02 4.131332e+02 2.128804e+03 1.908951e+03  # 
4.540000e+02 9.720000e+02 1.032951e+03 2.261825e+05 3.203162e-04 7.805483e+02 -7.083404e+01 4.139711e+02 2.135047e+03 1.945038e+03  # 
6.510000e+02 9.720000e+02 1.022815e+03 2.259676e+05 3.066756e-04 7.820279e+02 6.063179e+01 4.149795e+02 2.143915e+03 1.998945e+03  # 
8.480000e+02 9.720000e+02 1.008580e+03 2.256145e+05 6.566644e-04 7.832765e+02 1.964502e+02 4.159465e+02 2.154970e+03 2.068979e+03  # 
1.045000e+03 9.720000e+02 9.909917e+02 2.252778e+05 1.992274e-04 7.842858e+02 3.351904e+02 4.166298e+02 2.167767e+03 2.153813e+03  # 
1.242000e+03 9.720000e+02 9.696178e+02 2.246192e+05 3.337129e-04 7.849070e+02 4.758728e+02 4.171952e+02 2.180554e+03 2.251276e+03  # 
1.439000e+03 9.720000e+02 9.441104e+02 2.233607e+05 8.008512e-04 7.850152e+02 6.178717e+02 4.177303e+02 2.193338e+03 2.359925e+03  # 
1.636000e+03 9.720000e+02 9.129992e+02 2.208684e+05 5.280993e-04 7.842525e+02 7.609712e+02 4.185277e+02 2.205003e+03 2.478077e+03  # 
1.833000e+03 9.720000e+02 8.781186e+02 2.176506e+05 4.151630e-04 7.818836e+02 9.053451e+02 4.189930e+02 2.216615e+03 2.605657e+03  # 
2.030000e+03 9.720000e+02 8.369654e+02 2.127710e+05 6.471131e-04 7.763561e+02 1.050984e+03 4.195318e+02 2.227356e+03 2.740745e+03  # 
2.227000e+03 9.720000e+02 7.906914e+02 2.064920e+05 8.052419e-04 7.643102e+02 1.197574e+03 4.197711e+02 2.237669e+03 2.882946e+03  # 
2.424000e+03 9.720000e+02 7.358456e+02 1.977156e+05 8.692636e-04 7.378683e+02 1.345262e+03 4.200299e+02 2.246823e+03 3.030811e+03  # 
2.621000e+03 9.720000e+02 6.730643e+02 1.865118e+05 8.682409e-04 6.915097e+02 1.493988e+03 4.198197e+02 2.255631e+03 3.184023e+03  # 
2.818000e+03 9.720000e+02 5.986645e+02 1.717823e+05 3.617065e-04 6.242050e+02 1.644282e+03 4.190092e+02 2.263845e+03 3.341695e+03  # 
3.015000e+03 9.720000e+02 5.088917e+02 1.523433e+05 1.913793e-04 5.358787e+02 1.798011e+03 4.157642e+02 2.271667e+03 3.503334e+03  # 
3.212000e+03 9.720000e+02 3.950872e+02 1.256079e+05 7.355638e-04 4.194928e+02 1.977086e+03 3.888579e+02 2.279175e+03 3.668453e+03  # 
3.409000e+03 9.720000e+02 2.346462e+02 8.488875e+04 6.908684e-04 2.513618e+02 2.278583e+03 2.428778e+02 2.286784e+03 3.836824e+03  # 
3.606000e+03 9.720000e+02 -2.828834e+02 1.075079e+05 2.638290e-04 3.026905e+02 2.373571e+03 2.922930e+02 2.292728e+03 4.006916e+03  # [ MuSqWrongsign ]
3.803000e+03 9.720000e+02 -4.971140e+02 1.836297e+05 4.733117e-04 5.263841e+02 2.386993e+03 4.171226e+02 2.297627e+03 4.178864e+03  # [ MuSqWrongsign ]
4.000000e+03 9.720000e+02 -6.434332e+02 2.414979e+05 3.184573e-04 6.714113e+02 2.524293e+03 4.233033e+02 2.302837e+03 4.353229e+03  # [ MuSqWrongsign ]
6.000000e+01 1.029000e+03 1.094429e+03 2.541689e+05 1.075219e-04 8.256164e+02 -2.866306e+02 4.379347e+02 2.241225e+03 1.993512e+03  # 
2.570000e+02 1.029000e+03 1.092069e+03 2.540026e+05 3.191298e-04 8.262351e+02 -2.066149e+02 4.383332e+02 2.244376e+03 2.009570e+03  # 
4.540000e+02 1.029000e+03 1.085735e+03 2.536028e+05 3.548456e-04 8.276736e+02 -8.861799e+01 4.392763e+02 2.250095e+03 2.043715e+03  # 
6.510000e+02 1.029000e+03 1.075872e+03 2.532871e+05 1.722988e-04 8.291745e+02 4.043319e+01 4.403564e+02 2.258525e+03 2.095168e+03  # 
8.480000e+02 1.029000e+03 1.062123e+03 2.528246e+05 6.318966e-04 8.305347e+02 1.747161e+02 4.412885e+02 2.269138e+03 2.162229e+03  # 
1.045000e+03 1.029000e+03 1.045102e+03 2.523922e+05 3.855418e-04 8.315996e+02 3.123099e+02 4.419966e+02 2.281761e+03 2.243809e+03  # 
1.242000e+03 1.029000e+03 1.024810e+03 2.517906e+05 5.435529e-04 8.323751e+02 4.521814e+02 4.424310e+02 2.294891e+03 2.338011e+03  # 
1.439000e+03 1.029000e+03 9.994613e+02 2.502212e+05 3.211325e-04 8.326688e+02 5.936170e+02 4.432144e+02 2.307075e+03 2.442591e+03  # 
1.636000e+03 1.029000e+03 9.697480e+02 2.478205e+05 9.466673e-04 8.322061e+02 7.360922e+02 4.439556e+02 2.319331e+03 2.557154e+03  # 
1.833000e+03 1.029000e+03 9.361058e+02 2.445979e+05 9.204459e-04 8.305206e+02 8.799073e+02 4.444825e+02 2.331156e+03 2.680854e+03  # 
2.030000e+03 1.029000e+03 8.967679e+02 2.398328e+05 1.753543e-04 8.263731e+02 1.025005e+03 4.450414e+02 2.342050e+03 2.812240e+03  # 
2.227000e+03 1.029000e+03 8.520543e+02 2.335649e+05 1.106008e-04 8.170929e+02 1.171175e+03 4.454558e+02 2.352723e+03 2.950723e+03  # 
2.424000e+03 1.029000e+03 8.009672e+02 2.253544e+05 5.974559e-04 7.970025e+02 1.318325e+03 4.456866e+02 2.362528e+03 3.095321e+03  # 
2.621000e+03 1.029000e+03 7.418621e+02 2.146329e+05 8.957773e-04 7.584683e+02 1.466503e+03 4.457568e+02 2.371653e+03 3.245254e+03  # 
2.818000e+03 1.029000e+03 6.730571e+02 2.007794e+05 2.805091e-04 6.996212e+02 1.615939e+03 4.454210e+02 2.380209e+03 3.399863e+03  # 
3.015000e+03 1.029000e+03 5.917988e+02 1.828916e+05 4.719283e-04 6.216588e+02 1.767317e+03 4.440395e+02 2.388337e+03 3.558617e+03  # 
3.212000e+03 1.029000e+03 4.928626e+02 1.593001e+05 7.492179e-04 5.218823e+02 1.924790e+03 4.377732e+02 2.396091e+03 3.721013e+03  # 
3.409000e+03 1.029000e+03 3.652979e+02 1.265392e+05 2.850791e-04 3.897001e+02 2.141891e+03 3.739300e+02 2.403640e+03 3.886686e+03  # 
3.606000e+03 1.029000e+03 1.735651e+02 7.345304e+04 9.004236e-04 1.869584e+02 2.493576e+03 1.802674e+02 2.411782e+03 4.055664e+03  # 
3.803000e+03 1.029000e+03 -3.707775e+02 1.456980e+05 3.959970e-04 3.962935e+02 2.430479e+03 3.796967e+02 2.416495e+03 4.225143e+03  # [ MuSqWrongsign ]
4.000000e+03 1.029000e+03 -5.580988e+02 2.183035e+05 3.682764e-04 5.911131e+02 2.504874e+03 4.454789e+02 2.421675e+03 4.397270e+03  # [ MuSqWrongsign ]
6.000000e+01 1.086000e+03 1.146272e+03 2.830437e+05 3.455470e-04 8.728242e+02 -2.940408e+02 4.634317e+02 2.356119e+03 2.094063e+03  # 
2.570000e+02 1.086000e+03 1.143993e+03 2.828906e+05 4.341792e-04 8.733891e+02 -2.200332e+02 4.638314e+02 2.359131e+03 2.109391e+03  # 
4.540000e+02 1.086000e+03 1.138295e+03 2.826529e+05 2.447120e-04 8.747770e+02 -1.060589e+02 4.645475e+02 2.364982e+03 2.142404e+03  # 
6.510000e+02 1.086000e+03 1.128816e+03 2.822726e+05 1.303229e-04 8.763739e+02 2.068212e+01 4.655785e+02 2.373085e+03 2.191673e+03  # 
8.480000e+02 1.086000e+03 1.115717e+03 2.818153e+05 9.410995e-05 8.777202e+02 1.533267e+02 4.664853e+02 2.383449e+03 2.256185e+03  # 
1.045000e+03 1.086000e+03 1.098732e+03 2.810464e+05 3.543909e-04 8.789408e+02 2.897546e+02 4.673678e+02 2.395405e+03 2.334302e+03  # 
1.242000e+03 1.086000e+03 1.079001e+03 2.803513e+05 6.131624e-04 8.797614e+02 4.287284e+02 4.678796e+02 2.408590e+03 2.425277e+03  # 
1.439000e+03 1.086000e+03 1.054080e+03 2.785422e+05 4.097562e-04 8.802646e+02 5.695366e+02 4.687744e+02 2.420552e+03 2.526181e+03  # 
1.636000e+03 1.086000e+03 1.026181e+03 2.764109e+05 4.977690e-04 8.800860e+02 7.114785e+02 4.692998e+02 2.433293e+03 2.637567e+03  # 
1.833000e+03 1.086000e+03 9.927835e+02 2.728536e+05 3.988582e-04 8.788676e+02 8.547432e+02 4.701028e+02 2.444930e+03 2.757274e+03  # 
2.030000e+03 1.086000e+03 9.554408e+02 2.683205e+05 7.500845e-04 8.757424e+02 9.992417e+02 4.705896e+02 2.456360e+03 2.885283e+03  # 
2.227000e+03 1.086000e+03 9.125338e+02 2.621643e+05 8.177161e-04 8.686295e+02 1.144950e+03 4.710816e+02 2.467144e+03 3.020271e+03  # 
2.424000e+03 1.086000e+03 8.631005e+02 2.539570e+05 9.256702e-04 8.527937e+02 1.291752e+03 4.715257e+02 2.477255e+03 3.161380e+03  # 
2.621000e+03 1.086000e+03 8.088004e+02 2.441521e+05 5.677667e-04 8.222798e+02 1.439271e+03 4.715048e+02 2.487188e+03 3.308434e+03  # 
2.818000e+03 1.086000e+03 7.438150e+02 2.307732e+05 4.016858e-04 7.706554e+02 1.588182e+03 4.715223e+02 2.495890e+03 3.459891e+03  # 
3.015000e+03 1.086000e+03 6.688114e+02 2.139878e+05 6.488457e-04 7.009302e+02 1.738394e+03 4.709127e+02 2.504315e+03 3.615784e+03  # 
3.212000e+03 1.086000e+03 5.803025e+02 1.925723e+05 2.180392e-04 6.130569e+02 1.891264e+03 4.685623e+02 2.512391e+03 3.775513e+03  # 
3.409000e+03 1.086000e+03 4.706360e+02 1.639769e+05 6.649114e-04 5.006583e+02 2.058474e+03 4.534561e+02 2.520102e+03 3.938602e+03  # 
3.606000e+03 1.086000e+03 3.256153e+02 1.234883e+05 3.708192e-04 3.489011e+02 2.327657e+03 3.389419e+02 2.527774e+03 4.104827e+03  # 
3.803000e+03 1.086000e+03 1.198565e+02 6.300191e+04 8.835355e-02 1.297211e+02 2.702017e+03 1.239366e+02 2.535968e+03 4.274102e+03  # [ No convergence ]
4.000000e+03 1.086000e+03 -4.488175e+02 1.844713e+05 5.196254e-04 4.793947e+02 2.509829e+03 4.455643e+02 2.539913e+03 4.443241e+03  # [ MuSqWrongsign ]
6.000000e+01 1.143000e+03 1.198431e+03 3.137872e+05 7.487211e-04 9.200319e+02 -3.021570e+02 4.886232e+02 2.471296e+03 2.194895e+03  # 
2.570000e+02 1.143000e+03 1.196023e+03 3.135277e+05 3.604938e-04 9.205923e+02 -2.331973e+02 4.890969e+02 2.473975e+03 2.209335e+03  # 
4.540000e+02 1.143000e+03 1.190034e+03 3.130072e+05 5.246591e-04 9.219341e+02 -1.232757e+02 4.900376e+02 2.479158e+03 2.240504e+03  # 
6.510000e+02 1.143000e+03 1.180790e+03 3.125328e+05 3.132267e-04 9.235866e+02 1.141118e+00 4.910893e+02 2.486895e+03 2.287720e+03  # 
8.480000e+02 1.143000e+03 1.168000e+03 3.119478e+05 3.693078e-04 9.249615e+02 1.321617e+02 4.920637e+02 2.496811e+03 2.349676e+03  # 
1.045000e+03 1.143000e+03 1.151474e+03 3.110501e+05 9.029157e-04 9.262404e+02 2.674167e+02 4.929620e+02 2.508425e+03 2.424938e+03  # 
1.242000e+03 1.143000e+03 1.131550e+03 3.099307e+05 7.715971e-04 9.271993e+02 4.055090e+02 4.937582e+02 2.521073e+03 2.512397e+03  # 
1.439000e+03 1.143000e+03 1.108796e+03 3.086547e+05 4.190665e-04 9.277562e+02 5.456315e+02 4.941895e+02 2.534087e+03 2.611015e+03  # 
1.636000e+03 1.143000e+03 1.081471e+03 3.063328e+05 3.700271e-04 9.278664e+02 6.871455e+02 4.948021e+02 2.546443e+03 2.718836e+03  # 
1.833000e+03 1.143000e+03 1.049270e+03 3.027778e+05 5.721587e-04 9.270546e+02 8.297715e+02 4.956080e+02 2.558447e+03 2.835148e+03  # 
2.030000e+03 1.143000e+03 1.012935e+03 2.981924e+05 3.641414e-04 9.245996e+02 9.737632e+02 4.962480e+02 2.570081e+03 2.959683e+03  # 
2.227000e+03 1.143000e+03 9.718726e+02 2.921936e+05 6.593137e-04 9.191367e+02 1.118943e+03 4.967327e+02 2.581137e+03 3.091375e+03  # 
2.424000e+03 1.143000e+03 9.252028e+02 2.843953e+05 7.835871e-04 9.071125e+02 1.265220e+03 4.971435e+02 2.591800e+03 3.229387e+03  # 
2.621000e+03 1.143000e+03 8.723791e+02 2.745033e+05 1.879714e-04 8.820729e+02 1.412499e+03 4.973816e+02 2.601732e+03 3.373050e+03  # 
2.818000e+03 1.143000e+03 8.126452e+02 2.622111e+05 7.474734e-04 8.388078e+02 1.560618e+03 4.973925e+02 2.611215e+03 3.521840e+03  # 
3.015000e+03 1.143000e+03 7.421834e+02 2.461121e+05 1.225714e-04 7.759728e+02 1.710177e+03 4.972406e+02 2.619777e+03 3.674795e+03  # 
3.212000e+03 1.143000e+03 6.609720e+02 2.261222e+05 6.385298e-04 6.968916e+02 1.861347e+03 4.961559e+02 2.628097e+03 3.831828e+03  # 
3.409000e+03 1.143000e+03 5.629030e+02 2.001298e+05 2.647630e-04 5.974537e+02 2.017055e+03 4.918140e+02 2.636038e+03 3.992378e+03  # 
3.606000e+03 1.143000e+03 4.421762e+02 1.660127e+05 1.175119e-04 4.722868e+02 2.211487e+03 4.503139e+02 2.643778e+03 4.156127e+03  # 
3.803000e+03 1.143000e+03 2.735896e+02 1.150584e+05 1.326905e-04 2.944562e+02 2.531323e+03 2.871466e+02 2.651637e+03 4.322903e+03  # 
4.000000e+03 1.143000e+03 -2.737472e+02 1.242379e+05 2.449537e-05 2.949046e+02 2.678028e+03 2.876000e+02 2.658190e+03 4.491415e+03  # [ MuSqWrongsign ]
6.000000e+01 1.200000e+03 1.249559e+03 3.456943e+05 9.170615e-04 9.672654e+02 -3.111349e+02 5.141947e+02 2.585495e+03 2.294694e+03  # 
2.570000e+02 1.200000e+03 1.247408e+03 3.455427e+05 4.059527e-04 9.678015e+02 -2.464122e+02 5.145563e+02 2.588234e+03 2.308706e+03  # 
4.540000e+02 1.200000e+03 1.241560e+03 3.449578e+05 4.175334e-04 9.691158e+02 -1.401845e+02 5.154928e+02 2.593167e+03 2.338556e+03  # 
6.510000e+02 1.200000e+03 1.232581e+03 3.444138e+05 3.512655e-04 9.707526e+02 -1.812136e+01 5.165621e+02 2.600608e+03 2.383932e+03  # 
8.480000e+02 1.200000e+03 1.220465e+03 3.438847e+05 2.038390e-04 9.721949e+02 1.113695e+02 5.174230e+02 2.610386e+03 2.443793e+03  # 
1.045000e+03 1.200000e+03 1.204693e+03 3.430186e+05 1.266389e-04 9.734803e+02 2.454126e+02 5.182534e+02 2.621845e+03 2.516591e+03  # 
1.242000e+03 1.200000e+03 1.185082e+03 3.416489e+05 4.149034e-04 9.745688e+02 3.825713e+02 5.191492e+02 2.634168e+03 2.600974e+03  # 
1.439000e+03 1.200000e+03 1.163072e+03 3.403258e+05 5.213554e-04 9.752468e+02 5.219728e+02 5.195782e+02 2.647328e+03 2.696636e+03  # 
1.636000e+03 1.200000e+03 1.136157e+03 3.377544e+05 3.446962e-04 9.755443e+02 6.629826e+02 5.203452e+02 2.659439e+03 2.801062e+03  # 
1.833000e+03 1.200000e+03 1.105029e+03 3.342021e+05 9.313305e-04 9.749989e+02 8.050284e+02 5.211550e+02 2.671604e+03 2.914231e+03  # 
2.030000e+03 1.200000e+03 1.070419e+03 3.298091e+05 9.824592e-04 9.732785e+02 9.484703e+02 5.217008e+02 2.683608e+03 3.035586e+03  # 
2.227000e+03 1.200000e+03 1.030888e+03 3.239014e+05 5.013439e-04 9.690560e+02 1.093119e+03 5.222452e+02 2.694954e+03 3.164060e+03  # 
2.424000e+03 1.200000e+03 9.861901e+02 3.162921e+05 6.198734e-04 9.598226e+02 1.238922e+03 5.227068e+02 2.705704e+03 3.298931e+03  # 
2.621000e+03 1.200000e+03 9.350765e+02 3.064456e+05 6.870286e-04 9.397365e+02 1.385783e+03 5.231526e+02 2.715949e+03 3.439416e+03  # 
2.818000e+03 1.200000e+03 8.783317e+02 2.945593e+05 8.445470e-04 9.030657e+02 1.533498e+03 5.232863e+02 2.725735e+03 3.585267e+03  # 
3.015000e+03 1.200000e+03 8.120945e+02 2.791718e+05 2.431867e-04 8.469878e+02 1.682463e+03 5.233675e+02 2.734607e+03 3.735442e+03  # 
3.212000e+03 1.200000e+03 7.364191e+02 2.602214e+05 9.112716e-04 7.749999e+02 1.832671e+03 5.228795e+02 2.743158e+03 3.889797e+03  # 
3.409000e+03 1.200000e+03 6.479681e+02 2.364647e+05 3.385305e-04 6.864308e+02 1.985154e+03 5.210588e+02 2.751420e+03 4.047875e+03  # 
3.606000e+03 1.200000e+03 5.416949e+02 2.059837e+05 3.676738e-04 5.772183e+02 2.146628e+03 5.115265e+02 2.759376e+03 4.209238e+03  # 
3.803000e+03 1.200000e+03 4.050389e+02 1.642191e+05 2.580723e-04 4.342556e+02 2.390197e+03 4.223015e+02 2.767125e+03 4.373587e+03  # 
4.000000e+03 1.200000e+03 2.053023e+02 9.912885e+04 8.474310e-04 2.220429e+02 2.755455e+03 2.161839e+02 2.775486e+03 4.541051e+03  # 


# mt=1.763000e+02 tanb=5.000000e+01
#     m0     m12   mu    m3sq   fracDiff   
6.000000e+01 6.000000e+01 7.203554e+01 -2.378744e+01 1.096346e-04 1.426617e+01 2.918715e+01 6.056612e+00 1.578199e+02 1.555457e+02  # [ A0 tachyon m3sq-problem Higgs potential ufb ]
2.570000e+02 6.000000e+01 9.660815e+01 9.596212e+02 1.417424e-04 2.752339e+01 1.626683e+02 1.579941e+01 1.807958e+02 2.912569e+02  # 
4.540000e+02 6.000000e+01 1.335017e+02 2.128599e+03 2.613611e-04 3.420221e+01 3.051090e+02 1.959880e+01 1.857921e+02 4.679453e+02  # 
6.510000e+02 6.000000e+01 1.658044e+02 3.516311e+03 1.930387e-04 3.821611e+01 4.476992e+02 2.123882e+01 1.887905e+02 6.552988e+02  # 
8.480000e+02 6.000000e+01 1.899757e+02 4.981451e+03 5.180061e-04 4.051949e+01 5.909237e+02 2.200991e+01 1.907704e+02 8.461359e+02  # 
1.045000e+03 6.000000e+01 2.057188e+02 6.466550e+03 8.440452e-04 4.186847e+01 7.344908e+02 2.242113e+01 1.921770e+02 1.038508e+03  # 
1.242000e+03 6.000000e+01 2.121310e+02 7.924851e+03 3.834586e-04 4.256150e+01 8.784525e+02 2.264314e+01 1.931904e+02 1.231692e+03  # 
1.439000e+03 6.000000e+01 2.088465e+02 9.326287e+03 6.372476e-04 4.270376e+01 1.022726e+03 2.272135e+01 1.939455e+02 1.425364e+03  # 
1.636000e+03 6.000000e+01 1.956364e+02 1.065689e+04 4.003328e-05 4.223893e+01 1.167218e+03 2.263326e+01 1.945187e+02 1.619361e+03  # 
1.833000e+03 6.000000e+01 1.691763e+02 1.183936e+04 6.130470e-04 4.062010e+01 1.312335e+03 2.219591e+01 1.948919e+02 1.813598e+03  # 
2.030000e+03 6.000000e+01 1.248676e+02 1.277735e+04 2.151332e-04 3.592931e+01 1.459174e+03 2.041737e+01 1.950384e+02 2.008041e+03  # 
2.227000e+03 6.000000e+01 3.505409e+01 1.301624e+04 4.245726e-01 1.212850e+01 1.622919e+03 4.452792e+00 1.945033e+02 2.202819e+03  # [ No convergence ]
2.424000e+03 6.000000e+01 -2.327949e+02 2.404791e+04 3.215223e-04 4.492115e+01 1.746519e+03 2.338030e+01 1.963021e+02 2.396847e+03  # [ MuSqWrongsign ]
2.621000e+03 6.000000e+01 -3.304640e+02 3.332858e+04 3.153179e-04 4.763834e+01 1.892329e+03 2.393739e+01 1.968207e+02 2.591343e+03  # [ MuSqWrongsign ]
2.818000e+03 6.000000e+01 -4.147802e+02 4.317076e+04 8.048212e-04 4.884312e+01 2.038769e+03 2.416929e+01 1.971727e+02 2.785946e+03  # [ MuSqWrongsign ]
3.015000e+03 6.000000e+01 -4.939483e+02 5.385938e+04 5.776571e-04 4.957262e+01 2.185475e+03 2.431419e+01 1.974419e+02 2.980621e+03  # [ MuSqWrongsign ]
3.212000e+03 6.000000e+01 -5.706798e+02 6.550171e+04 7.065606e-04 5.007854e+01 2.332363e+03 2.442078e+01 1.976662e+02 3.175352e+03  # [ MuSqWrongsign ]
3.409000e+03 6.000000e+01 -6.471335e+02 7.828948e+04 7.379093e-04 5.046392e+01 2.479540e+03 2.451206e+01 1.978475e+02 3.370121e+03  # [ MuSqWrongsign ]
3.606000e+03 6.000000e+01 -7.216322e+02 9.195052e+04 5.912057e-04 5.076737e+01 2.626607e+03 2.458169e+01 1.980180e+02 3.564937e+03  # [ MuSqWrongsign ]
3.803000e+03 6.000000e+01 -7.965608e+02 1.067988e+05 8.014660e-04 5.101815e+01 2.773915e+03 2.464574e+01 1.981649e+02 3.759768e+03  # [ MuSqWrongsign ]
4.000000e+03 6.000000e+01 -8.718765e+02 1.228452e+05 7.675427e-04 5.123422e+01 2.921408e+03 2.470452e+01 1.982895e+02 3.954661e+03  # [ MuSqWrongsign ]
6.000000e+01 1.170000e+02 1.629847e+02 4.413606e+02 6.489926e-04 6.460722e+01 1.638937e+01 4.033630e+01 3.077487e+02 2.878265e+02  # [ stau tachyon ]
2.570000e+02 1.170000e+02 1.687990e+02 3.090073e+03 7.225091e-04 7.236796e+01 1.210398e+02 4.155657e+01 3.196208e+02 3.725188e+02  # 
4.540000e+02 1.170000e+02 1.879242e+02 4.590602e+03 1.260080e-04 7.680905e+01 2.762248e+02 4.306903e+01 3.284826e+02 5.202033e+02  # 
6.510000e+02 1.170000e+02 2.110108e+02 6.493658e+03 3.104656e-04 8.086800e+01 4.222549e+02 4.430142e+01 3.343739e+02 6.920923e+02  # 
8.480000e+02 1.170000e+02 2.330820e+02 8.596203e+03 5.747457e-04 8.396205e+01 5.669207e+02 4.517659e+01 3.385587e+02 8.741116e+02  # 
1.045000e+03 1.170000e+02 2.510606e+02 1.076130e+04 2.677118e-04 8.616294e+01 7.115372e+02 4.579521e+01 3.416437e+02 1.060965e+03  # 
1.242000e+03 1.170000e+02 2.638699e+02 1.291331e+04 3.994848e-04 8.768285e+01 8.562466e+02 4.623016e+01 3.440547e+02 1.250444e+03  # 
1.439000e+03 1.170000e+02 2.708496e+02 1.500373e+04 8.342419e-04 8.868181e+01 1.001075e+03 4.653049e+01 3.459983e+02 1.441486e+03  # 
1.636000e+03 1.170000e+02 2.713303e+02 1.698165e+04 8.756817e-04 8.922269e+01 1.146044e+03 4.672203e+01 3.475988e+02 1.633528e+03  # 
1.833000e+03 1.170000e+02 2.646170e+02 1.879900e+04 8.889770e-04 8.927893e+01 1.291139e+03 4.680570e+01 3.489503e+02 1.826249e+03  # 
2.030000e+03 1.170000e+02 2.498913e+02 2.043239e+04 8.240742e-04 8.871231e+01 1.436446e+03 4.676126e+01 3.500956e+02 2.019450e+03  # 
2.227000e+03 1.170000e+02 2.277141e+02 2.187266e+04 7.666414e-04 8.729586e+01 1.581719e+03 4.650062e+01 3.511401e+02 2.213006e+03  # 
2.424000e+03 1.170000e+02 1.953089e+02 2.301528e+04 4.535865e-04 8.404582e+01 1.727404e+03 4.579131e+01 3.520605e+02 2.406828e+03  # 
2.621000e+03 1.170000e+02 1.550423e+02 2.395131e+04 1.570445e-04 7.730704e+01 1.873672e+03 4.392854e+01 3.529881e+02 2.600847e+03  # 
2.818000e+03 1.170000e+02 1.186753e+02 2.623614e+04 1.895088e-01 6.719315e+01 2.024088e+03 4.013560e+01 3.535503e+02 2.795032e+03  # [ No convergence ]
3.015000e+03 1.170000e+02 -2.857268e+02 4.209020e+04 7.546838e-04 9.248107e+01 2.165463e+03 4.779276e+01 3.539602e+02 2.989315e+03  # [ MuSqWrongsign ]
3.212000e+03 1.170000e+02 -3.981014e+02 5.653613e+04 3.455792e-04 9.631338e+01 2.313823e+03 4.859399e+01 3.543724e+02 3.183715e+03  # [ MuSqWrongsign ]
3.409000e+03 1.170000e+02 -4.862443e+02 7.028672e+04 2.310639e-04 9.788309e+01 2.461762e+03 4.893461e+01 3.548325e+02 3.378211e+03  # [ MuSqWrongsign ]
3.606000e+03 1.170000e+02 -5.686092e+02 8.475984e+04 2.570515e-04 9.887384e+01 2.609883e+03 4.916685e+01 3.552416e+02 3.572795e+03  # [ MuSqWrongsign ]
3.803000e+03 1.170000e+02 -6.477819e+02 1.001046e+05 9.607117e-04 9.958041e+01 2.758110e+03 4.934940e+01 3.556194e+02 3.767450e+03  # [ MuSqWrongsign ]
4.000000e+03 1.170000e+02 -7.245055e+02 1.163059e+05 3.789366e-04 1.001284e+02 2.906290e+03 4.949163e+01 3.559809e+02 3.962165e+03  # [ MuSqWrongsign ]
6.000000e+01 1.740000e+02 2.405324e+02 1.094792e+03 9.693363e-04 1.116960e+02 8.145600e+00 6.601691e+01 4.576816e+02 4.233233e+02  # [ stau tachyon ]
2.570000e+02 1.740000e+02 2.393197e+02 6.826911e+03 6.720419e-04 1.198385e+02 8.182781e+01 6.626472e+01 4.503908e+02 4.688821e+02  # 
4.540000e+02 1.740000e+02 2.492254e+02 8.451887e+03 8.899049e-05 1.227520e+02 2.459307e+02 6.720383e+01 4.615784e+02 5.921439e+02  # 
6.510000e+02 1.740000e+02 2.634909e+02 1.062015e+04 2.657036e-04 1.258714e+02 3.948891e+02 6.808301e+01 4.699965e+02 7.462708e+02  # 
8.480000e+02 1.740000e+02 2.794768e+02 1.310087e+04 8.747960e-04 1.287210e+02 5.408490e+02 6.884332e+01 4.763584e+02 9.164867e+02  # 
1.045000e+03 1.740000e+02 2.946003e+02 1.573644e+04 6.112348e-04 1.310941e+02 6.861299e+02 6.947644e+01 4.812582e+02 1.095345e+03  # 
1.242000e+03 1.740000e+02 3.068934e+02 1.840644e+04 5.834931e-04 1.329427e+02 8.313628e+02 6.999934e+01 4.851283e+02 1.279181e+03  # 
1.439000e+03 1.740000e+02 3.156516e+02 2.104074e+04 5.761070e-04 1.343492e+02 9.766094e+02 7.040624e+01 4.883068e+02 1.466096e+03  # 
1.636000e+03 1.740000e+02 3.197469e+02 2.355808e+04 3.150854e-04 1.353354e+02 1.121989e+03 7.072448e+01 4.909443e+02 1.655011e+03  # 
1.833000e+03 1.740000e+02 3.190955e+02 2.594216e+04 3.980895e-05 1.359466e+02 1.267407e+03 7.094956e+01 4.932093e+02 1.845303e+03  # 
2.030000e+03 1.740000e+02 3.127910e+02 2.812478e+04 8.142585e-04 1.361300e+02 1.412937e+03 7.109127e+01 4.951642e+02 2.036569e+03  # 
2.227000e+03 1.740000e+02 2.998141e+02 3.003146e+04 8.368159e-04 1.357509e+02 1.558642e+03 7.113291e+01 4.968645e+02 2.228554e+03  # 
2.424000e+03 1.740000e+02 2.804253e+02 3.165918e+04 4.095893e-04 1.346382e+02 1.704404e+03 7.102732e+01 4.983844e+02 2.421085e+03  # 
2.621000e+03 1.740000e+02 2.535820e+02 3.295627e+04 8.145744e-04 1.322231e+02 1.850345e+03 7.068501e+01 4.997590e+02 2.614035e+03  # 
2.818000e+03 1.740000e+02 2.184020e+02 3.383727e+04 6.173509e-04 1.272183e+02 1.996628e+03 6.982899e+01 5.010250e+02 2.807320e+03  # 
3.015000e+03 1.740000e+02 1.735440e+02 3.423359e+04 2.698332e-04 1.160827e+02 2.144189e+03 6.750329e+01 5.022275e+02 3.000867e+03  # 
3.212000e+03 1.740000e+02 1.225588e+02 3.432595e+04 8.063815e-03 9.326626e+01 2.296318e+03 5.990529e+01 5.034934e+02 3.194618e+03  # [ No convergence ]
3.409000e+03 1.740000e+02 -2.901265e+02 5.522873e+04 9.755948e-04 1.375269e+02 2.435171e+03 7.192720e+01 5.037907e+02 3.388499e+03  # [ MuSqWrongsign ]
3.606000e+03 1.740000e+02 -4.159128e+02 7.421774e+04 5.326124e-04 1.439930e+02 2.583570e+03 7.314542e+01 5.043958e+02 3.582536e+03  # [ MuSqWrongsign ]
3.803000e+03 1.740000e+02 -5.080184e+02 9.108294e+04 6.675020e-04 1.462160e+02 2.731638e+03 7.359938e+01 5.050942e+02 3.776717e+03  # [ MuSqWrongsign ]
4.000000e+03 1.740000e+02 -5.937180e+02 1.085651e+05 2.649406e-04 1.475750e+02 2.880072e+03 7.391728e+01 5.057103e+02 3.971019e+03  # [ MuSqWrongsign ]
6.000000e+01 2.310000e+02 3.133000e+02 1.933379e+03 3.343689e-04 1.572244e+02 -1.030201e+01 8.979600e+01 6.076122e+02 5.597157e+02  # [ stau tachyon ]
2.570000e+02 2.310000e+02 3.075451e+02 1.230346e+04 8.177258e-04 1.674465e+02 4.636290e+01 9.059703e+01 5.770291e+02 5.707592e+02  # 
4.540000e+02 2.310000e+02 3.128786e+02 1.395035e+04 9.031889e-04 1.697314e+02 2.160827e+02 9.139617e+01 5.898243e+02 6.757974e+02  # 
6.510000e+02 2.310000e+02 3.209984e+02 1.623673e+04 5.475870e-04 1.721550e+02 3.670705e+02 9.218777e+01 6.000740e+02 8.132874e+02  # 
8.480000e+02 2.310000e+02 3.313289e+02 1.893301e+04 2.804858e-04 1.745668e+02 5.140366e+02 9.287080e+01 6.082260e+02 9.707962e+02  # 
1.045000e+03 2.310000e+02 3.421112e+02 2.185950e+04 4.682995e-04 1.767699e+02 6.599245e+02 9.348295e+01 6.147465e+02 1.140288e+03  # 
1.242000e+03 2.310000e+02 3.516885e+02 2.487226e+04 5.153539e-04 1.786437e+02 8.055810e+02 9.403615e+01 6.200285e+02 1.317171e+03  # 
1.439000e+03 2.310000e+02 3.593599e+02 2.790698e+04 2.642187e-04 1.802102e+02 9.511556e+02 9.449040e+01 6.244357e+02 1.498826e+03  # 
1.636000e+03 2.310000e+02 3.639203e+02 3.085904e+04 3.855811e-04 1.814305e+02 1.096807e+03 9.487649e+01 6.281448e+02 1.683668e+03  # 
1.833000e+03 2.310000e+02 3.649167e+02 3.368485e+04 7.134271e-04 1.823199e+02 1.242515e+03 9.518639e+01 6.313374e+02 1.870735e+03  # 
2.030000e+03 2.310000e+02 3.614886e+02 3.629404e+04 2.053725e-04 1.828450e+02 1.388352e+03 9.543097e+01 6.340957e+02 2.059400e+03  # 
2.227000e+03 2.310000e+02 3.530462e+02 3.863626e+04 3.831736e-05 1.829392e+02 1.534299e+03 9.559951e+01 6.365221e+02 2.249251e+03  # 
2.424000e+03 2.310000e+02 3.398302e+02 4.072001e+04 7.853888e-04 1.825487e+02 1.680261e+03 9.566828e+01 6.387017e+02 2.440009e+03  # 
2.621000e+03 2.310000e+02 3.201635e+02 4.239426e+04 4.716100e-04 1.813316e+02 1.826430e+03 9.561943e+01 6.406398e+02 2.631465e+03  # 
2.818000e+03 2.310000e+02 2.939584e+02 4.364738e+04 9.636872e-05 1.787914e+02 1.972733e+03 9.536994e+01 6.424111e+02 2.823476e+03  # 
3.015000e+03 2.310000e+02 2.604392e+02 4.436950e+04 8.084500e-04 1.736920e+02 2.119250e+03 9.473773e+01 6.440572e+02 3.015937e+03  # 
3.212000e+03 2.310000e+02 2.181175e+02 4.454192e+04 5.373749e-04 1.627540e+02 2.266747e+03 9.319626e+01 6.455756e+02 3.208755e+03  # 
3.409000e+03 2.310000e+02 1.675180e+02 4.406641e+04 7.444307e-04 1.396108e+02 2.416867e+03 8.861708e+01 6.470767e+02 3.401876e+03  # 
3.606000e+03 2.310000e+02 5.826768e+01 3.917459e+04 9.214406e-01 5.336556e+01 2.617814e+03 3.597247e+01 6.491873e+02 3.595139e+03  # [ No convergence ]
3.803000e+03 2.310000e+02 -3.517436e+02 7.707350e+04 9.627274e-04 1.869708e+02 2.705193e+03 9.709466e+01 6.488704e+02 3.788687e+03  # [ MuSqWrongsign ]
4.000000e+03 2.310000e+02 -4.668798e+02 9.859596e+04 6.405556e-04 1.927229e+02 2.853446e+03 9.810471e+01 6.497178e+02 3.982376e+03  # [ MuSqWrongsign ]
6.000000e+01 2.880000e+02 3.831437e+02 2.954489e+03 3.322797e-04 2.017586e+02 -3.631510e+01 1.130631e+02 7.575427e+02 6.964891e+02  # [ stau tachyon ]
2.570000e+02 2.880000e+02 3.736180e+02 1.953641e+04 3.324094e-04 2.149274e+02 1.465584e+01 1.149042e+02 7.018811e+02 6.745638e+02  # 
4.540000e+02 2.880000e+02 3.764272e+02 2.114549e+04 6.384896e-04 2.169300e+02 1.873728e+02 1.156791e+02 7.147578e+02 7.660894e+02  # 
6.510000e+02 2.880000e+02 3.807374e+02 2.347048e+04 5.496220e-04 2.189866e+02 3.395358e+02 1.164561e+02 7.265362e+02 8.893211e+02  # 
8.480000e+02 2.880000e+02 3.869562e+02 2.629731e+04 5.161592e-04 2.210690e+02 4.870177e+02 1.170955e+02 7.361976e+02 1.034580e+03  # 
1.045000e+03 2.880000e+02 3.935437e+02 2.938279e+04 9.398247e-04 2.230396e+02 6.333582e+02 1.177361e+02 7.440284e+02 1.194197e+03  # 
1.242000e+03 2.880000e+02 4.002269e+02 3.264799e+04 6.777275e-04 2.248347e+02 7.792678e+02 1.182773e+02 7.506490e+02 1.363408e+03  # 
1.439000e+03 2.880000e+02 4.059797e+02 3.597689e+04 3.728516e-04 2.264305e+02 9.250601e+02 1.187412e+02 7.562503e+02 1.539031e+03  # 
1.636000e+03 2.880000e+02 4.091169e+02 3.922102e+04 4.806675e-04 2.277272e+02 1.071010e+03 1.191914e+02 7.609384e+02 1.719052e+03  # 
1.833000e+03 2.880000e+02 4.096665e+02 4.234982e+04 3.917017e-04 2.287410e+02 1.217008e+03 1.195717e+02 7.650178e+02 1.902244e+03  # 
2.030000e+03 2.880000e+02 4.070501e+02 4.530822e+04 2.396224e-04 2.294563e+02 1.363065e+03 1.198838e+02 7.686003e+02 2.087748e+03  # 
2.227000e+03 2.880000e+02 4.009071e+02 4.803644e+04 8.181363e-04 2.298569e+02 1.509173e+03 1.201190e+02 7.717747e+02 2.274984e+03  # 
2.424000e+03 2.880000e+02 3.902104e+02 5.045003e+04 9.779020e-05 2.298010e+02 1.655414e+03 1.202937e+02 7.745970e+02 2.463540e+03  # 
2.621000e+03 2.880000e+02 3.745827e+02 5.247806e+04 3.064482e-04 2.291460e+02 1.801762e+03 1.203797e+02 7.771396e+02 2.653131e+03  # 
2.818000e+03 2.880000e+02 3.536921e+02 5.409869e+04 7.167506e-04 2.275975e+02 1.948237e+03 1.203522e+02 7.794512e+02 2.843542e+03  # 
3.015000e+03 2.880000e+02 3.264763e+02 5.516710e+04 7.622082e-04 2.244630e+02 2.094877e+03 1.201305e+02 7.815705e+02 3.034618e+03  # 
3.212000e+03 2.880000e+02 2.923262e+02 5.562786e+04 1.239027e-04 2.182366e+02 2.241827e+03 1.195639e+02 7.835351e+02 3.226236e+03  # 
3.409000e+03 2.880000e+02 2.502309e+02 5.537564e+04 6.781118e-05 2.052776e+02 2.389509e+03 1.182118e+02 7.853775e+02 3.418302e+03  # 
3.606000e+03 2.880000e+02 1.988061e+02 5.423864e+04 2.675185e-04 1.782157e+02 2.539593e+03 1.143396e+02 7.871474e+02 3.610743e+03  # 
3.803000e+03 2.880000e+02 1.365700e+02 5.209492e+04 1.074477e-02 1.299700e+02 2.701967e+03 9.795361e+01 7.889743e+02 3.803496e+03  # [ No convergence ]
4.000000e+03 2.880000e+02 -2.968066e+02 7.965008e+04 8.799230e-04 2.213492e+02 2.828458e+03 1.204810e+02 7.896790e+02 3.996392e+03  # [ MuSqWrongsign ]
6.000000e+01 3.450000e+02 4.508439e+02 4.150568e+03 1.484842e-04 2.456595e+02 -7.016420e+01 1.361232e+02 9.074731e+02 8.334560e+02  # [ stau tachyon ]
2.570000e+02 3.450000e+02 4.378748e+02 2.851563e+04 6.918422e-04 2.622871e+02 -1.334048e+01 1.392747e+02 8.254131e+02 7.790229e+02  # 
4.540000e+02 3.450000e+02 4.391821e+02 3.005556e+04 6.258767e-04 2.641492e+02 1.600702e+02 1.400723e+02 8.377747e+02 8.601956e+02  # 
6.510000e+02 3.450000e+02 4.413432e+02 3.239597e+04 5.824099e-04 2.660194e+02 3.125504e+02 1.407908e+02 8.503782e+02 9.716689e+02  # 
8.480000e+02 3.450000e+02 4.443206e+02 3.525436e+04 1.846066e-04 2.678957e+02 4.602417e+02 1.414920e+02 8.612591e+02 1.105601e+03  # 
1.045000e+03 3.450000e+02 4.481900e+02 3.848021e+04 7.405425e-04 2.697170e+02 6.066258e+02 1.420861e+02 8.704080e+02 1.255630e+03  # 
1.242000e+03 3.450000e+02 4.516120e+02 4.186209e+04 3.122369e-04 2.713862e+02 7.527714e+02 1.426976e+02 8.780432e+02 1.416793e+03  # 
1.439000e+03 3.450000e+02 4.549709e+02 4.538391e+04 5.462540e-04 2.729297e+02 8.987396e+02 1.431805e+02 8.847163e+02 1.585922e+03  # 
1.636000e+03 3.450000e+02 4.561900e+02 4.882130e+04 4.927610e-04 2.742294e+02 1.044909e+03 1.436859e+02 8.903339e+02 1.760614e+03  # 
1.833000e+03 3.450000e+02 4.558168e+02 5.220241e+04 6.432537e-04 2.753201e+02 1.191073e+03 1.441006e+02 8.953031e+02 1.939446e+03  # 
2.030000e+03 3.450000e+02 4.532586e+02 5.546467e+04 9.111729e-04 2.761835e+02 1.337254e+03 1.444393e+02 8.997103e+02 2.121339e+03  # 
2.227000e+03 3.450000e+02 4.472268e+02 5.843663e+04 2.734248e-04 2.767004e+02 1.483610e+03 1.447515e+02 9.035924e+02 2.305536e+03  # 
2.424000e+03 3.450000e+02 4.377760e+02 6.112696e+04 2.955986e-04 2.768612e+02 1.630036e+03 1.449949e+02 9.070773e+02 2.491525e+03  # 
2.621000e+03 3.450000e+02 4.244005e+02 6.346337e+04 2.339539e-04 2.765414e+02 1.776557e+03 1.451690e+02 9.102248e+02 2.678922e+03  # 
2.818000e+03 3.450000e+02 4.066662e+02 6.538167e+04 7.524063e-04 2.755425e+02 1.923143e+03 1.452478e+02 9.130997e+02 2.867445e+03  # 
3.015000e+03 3.450000e+02 3.833609e+02 6.673437e+04 6.948691e-05 2.733598e+02 2.069951e+03 1.452175e+02 9.157089e+02 3.056874e+03  # 
3.212000e+03 3.450000e+02 3.539378e+02 6.744327e+04 5.878255e-04 2.690582e+02 2.216973e+03 1.449931e+02 9.181244e+02 3.247050e+03  # 
3.409000e+03 3.450000e+02 3.186373e+02 6.753344e+04 8.848478e-05 2.608164e+02 2.364252e+03 1.444246e+02 9.203861e+02 3.437849e+03  # 
3.606000e+03 3.450000e+02 2.751688e+02 6.670986e+04 7.658276e-04 2.437870e+02 2.512342e+03 1.430626e+02 9.225105e+02 3.629167e+03  # 
3.803000e+03 3.450000e+02 2.223964e+02 6.482814e+04 7.084408e-05 2.106462e+02 2.662896e+03 1.392013e+02 9.245497e+02 3.820925e+03  # 
4.000000e+03 3.450000e+02 1.595707e+02 6.175689e+04 4.300880e-04 1.576428e+02 2.825392e+03 1.232175e+02 9.266050e+02 4.013059e+03  # 
6.000000e+01 4.020000e+02 5.170683e+02 5.522255e+03 3.708653e-04 2.891437e+02 -1.166192e+02 1.590784e+02 1.057403e+03 9.705355e+02  # [ stau tachyon ]
2.570000e+02 4.020000e+02 5.007720e+02 3.924470e+04 7.515810e-04 3.095642e+02 -3.806146e+01 1.636818e+02 9.477906e+02 8.836951e+02  # 
4.540000e+02 4.020000e+02 5.009870e+02 4.068477e+04 2.192411e-04 3.113183e+02 1.341444e+02 1.645886e+02 9.596874e+02 9.565327e+02  # 
6.510000e+02 4.020000e+02 5.015264e+02 4.297866e+04 2.374390e-04 3.131086e+02 2.862204e+02 1.653169e+02 9.719721e+02 1.058148e+03  # 
8.480000e+02 4.020000e+02 5.025560e+02 4.586354e+04 2.677230e-04 3.148719e+02 4.338560e+02 1.659968e+02 9.841008e+02 1.182160e+03  # 
1.045000e+03 4.020000e+02 5.038739e+02 4.913029e+04 3.026944e-04 3.165813e+02 5.801413e+02 1.666372e+02 9.942710e+02 1.323021e+03  # 
1.242000e+03 4.020000e+02 5.052021e+02 5.263370e+04 3.096060e-04 3.181928e+02 7.262159e+02 1.672274e+02 1.002988e+03 1.476314e+03  # 
1.439000e+03 4.020000e+02 5.059880e+02 5.624460e+04 2.667839e-04 3.196694e+02 8.723243e+02 1.677796e+02 1.010523e+03 1.638701e+03  # 
1.636000e+03 4.020000e+02 5.058010e+02 5.987398e+04 7.849128e-04 3.209858e+02 1.018513e+03 1.682801e+02 1.017106e+03 1.807806e+03  # 
1.833000e+03 4.020000e+02 5.045371e+02 6.348101e+04 9.664105e-04 3.221199e+02 1.164725e+03 1.686981e+02 1.022990e+03 1.981957e+03  # 
2.030000e+03 4.020000e+02 5.005431e+02 6.687177e+04 6.654564e-04 3.230050e+02 1.311163e+03 1.691236e+02 1.028075e+03 2.159843e+03  # 
2.227000e+03 4.020000e+02 4.943765e+02 7.006926e+04 8.905896e-04 3.236461e+02 1.457655e+03 1.694747e+02 1.032656e+03 2.340668e+03  # 
2.424000e+03 4.020000e+02 4.851341e+02 7.295651e+04 3.280082e-04 3.239255e+02 1.604267e+03 1.697856e+02 1.036787e+03 2.523775e+03  # 
2.621000e+03 4.020000e+02 4.723391e+02 7.546820e+04 8.171187e-04 3.237825e+02 1.751008e+03 1.700337e+02 1.040503e+03 2.708685e+03  # 
2.818000e+03 4.020000e+02 4.564967e+02 7.765280e+04 2.966474e-04 3.231203e+02 1.897718e+03 1.701853e+02 1.043951e+03 2.895062e+03  # 
3.015000e+03 4.020000e+02 4.358812e+02 7.927627e+04 3.636968e-04 3.215277e+02 2.044627e+03 1.702603e+02 1.047077e+03 3.082612e+03  # 
3.212000e+03 4.020000e+02 4.102633e+02 8.029291e+04 3.641402e-04 3.184031e+02 2.191696e+03 1.702134e+02 1.049966e+03 3.271136e+03  # 
3.409000e+03 4.020000e+02 3.786057e+02 8.054653e+04 7.110792e-04 3.123379e+02 2.339017e+03 1.699652e+02 1.052647e+03 3.460470e+03  # 
3.606000e+03 4.020000e+02 3.419742e+02 8.018017e+04 8.747726e-04 3.010449e+02 2.486564e+03 1.693467e+02 1.055221e+03 3.650494e+03  # 
3.803000e+03 4.020000e+02 2.955615e+02 7.853247e+04 7.598992e-05 2.776532e+02 2.635251e+03 1.678621e+02 1.057546e+03 3.841081e+03  # 
4.000000e+03 4.020000e+02 2.406648e+02 7.570618e+04 3.565807e-04 2.371192e+02 2.786626e+03 1.635663e+02 1.059838e+03 4.032171e+03  # 
6.000000e+01 4.590000e+02 5.818609e+02 7.056504e+03 2.183063e-04 3.323432e+02 -1.410621e+02 1.819726e+02 1.207334e+03 1.107686e+03  # [ stau tachyon ]
2.570000e+02 4.590000e+02 5.624547e+02 5.170966e+04 7.444515e-04 3.567576e+02 -5.997885e+01 1.881986e+02 1.069085e+03 9.882418e+02  # 
4.540000e+02 4.590000e+02 5.618664e+02 5.302973e+04 6.696233e-04 3.584387e+02 1.094306e+02 1.892068e+02 1.080237e+03 1.054174e+03  # 
6.510000e+02 4.590000e+02 5.615785e+02 5.529761e+04 4.778101e-04 3.602001e+02 2.605735e+02 1.898699e+02 1.092916e+03 1.147746e+03  # 
8.480000e+02 4.590000e+02 5.611380e+02 5.815924e+04 7.322118e-04 3.619200e+02 4.079377e+02 1.905628e+02 1.104890e+03 1.262964e+03  # 
1.045000e+03 4.590000e+02 5.605666e+02 6.142469e+04 2.999189e-04 3.635783e+02 5.539150e+02 1.912607e+02 1.116284e+03 1.395327e+03  # 
1.242000e+03 4.590000e+02 5.599911e+02 6.498208e+04 4.372725e-04 3.651339e+02 6.997936e+02 1.918821e+02 1.125914e+03 1.540990e+03  # 
1.439000e+03 4.590000e+02 5.592047e+02 6.870868e+04 9.259296e-04 3.665869e+02 8.457913e+02 1.924262e+02 1.134392e+03 1.696743e+03  # 
1.636000e+03 4.590000e+02 5.571138e+02 7.241450e+04 4.391386e-04 3.678937e+02 9.920300e+02 1.929885e+02 1.141720e+03 1.860044e+03  # 
1.833000e+03 4.590000e+02 5.545643e+02 7.617031e+04 3.290123e-04 3.690570e+02 1.138283e+03 1.934217e+02 1.148396e+03 2.029274e+03  # 
2.030000e+03 4.590000e+02 5.495090e+02 7.968869e+04 6.169051e-04 3.699853e+02 1.284830e+03 1.938948e+02 1.154187e+03 2.202921e+03  # 
2.227000e+03 4.590000e+02 5.427870e+02 8.305150e+04 5.859717e-04 3.706904e+02 1.431425e+03 1.942874e+02 1.159460e+03 2.380117e+03  # 
2.424000e+03 4.590000e+02 5.334506e+02 8.611468e+04 2.548916e-04 3.710869e+02 1.578162e+03 1.946450e+02 1.164209e+03 2.560084e+03  # 
2.621000e+03 4.590000e+02 5.213297e+02 8.885325e+04 9.811394e-04 3.711340e+02 1.724977e+03 1.949329e+02 1.168530e+03 2.742274e+03  # 
2.818000e+03 4.590000e+02 5.060727e+02 9.119320e+04 8.693508e-04 3.706627e+02 1.871871e+03 1.951633e+02 1.172510e+03 2.926269e+03  # 
3.015000e+03 4.590000e+02 4.868397e+02 9.298489e+04 3.692126e-04 3.694406e+02 2.018940e+03 1.953243e+02 1.176127e+03 3.111726e+03  # 
3.212000e+03 4.590000e+02 4.635847e+02 9.425811e+04 3.665772e-04 3.670224e+02 2.166126e+03 1.954010e+02 1.179484e+03 3.298402e+03  # 
3.409000e+03 4.590000e+02 4.347531e+02 9.469303e+04 4.624377e-04 3.623386e+02 2.313503e+03 1.953260e+02 1.182599e+03 3.486095e+03  # 
3.606000e+03 4.590000e+02 4.012287e+02 9.448464e+04 7.300915e-04 3.537285e+02 2.461091e+03 1.950387e+02 1.185523e+03 3.674648e+03  # 
3.803000e+03 4.590000e+02 3.608884e+02 9.323566e+04 9.298322e-04 3.369805e+02 2.609147e+03 1.943235e+02 1.188269e+03 3.863929e+03  # 
4.000000e+03 4.590000e+02 3.118839e+02 9.068451e+04 6.319058e-04 3.057485e+02 2.758392e+03 1.925893e+02 1.190865e+03 4.053831e+03  # 
6.000000e+01 5.160000e+02 6.456234e+02 8.759936e+03 2.819433e-04 3.753415e+02 -1.272608e+02 2.048281e+02 1.357264e+03 1.244884e+03  # [ stau tachyon ]
2.570000e+02 5.160000e+02 6.228922e+02 6.585229e+04 2.766748e-04 4.039012e+02 -7.957555e+01 2.128883e+02 1.189163e+03 1.092316e+03  # 
4.540000e+02 5.160000e+02 6.220706e+02 6.712220e+04 2.479510e-04 4.055388e+02 8.584524e+01 2.138446e+02 1.199855e+03 1.152764e+03  # 
6.510000e+02 5.160000e+02 6.207942e+02 6.926989e+04 6.797695e-04 4.073025e+02 2.356966e+02 2.146027e+02 1.212559e+03 1.239251e+03  # 
8.480000e+02 5.160000e+02 6.192587e+02 7.208022e+04 2.649378e-04 4.089878e+02 3.824446e+02 2.153190e+02 1.224791e+03 1.346787e+03  # 
1.045000e+03 5.160000e+02 6.175426e+02 7.536053e+04 5.954780e-04 4.106150e+02 5.280571e+02 2.159950e+02 1.236544e+03 1.471543e+03  # 
1.242000e+03 5.160000e+02 6.152287e+02 7.889746e+04 9.258452e-04 4.121536e+02 6.736344e+02 2.166914e+02 1.247064e+03 1.609917e+03  # 
1.439000e+03 5.160000e+02 6.132805e+02 8.273268e+04 4.885120e-04 4.136027e+02 8.193828e+02 2.171891e+02 1.256477e+03 1.759254e+03  # 
1.636000e+03 5.160000e+02 6.096518e+02 8.648633e+04 3.557434e-04 4.149139e+02 9.655608e+02 2.178020e+02 1.264518e+03 1.916763e+03  # 
1.833000e+03 5.160000e+02 6.054548e+02 9.029188e+04 8.493846e-04 4.160728e+02 1.111857e+03 2.182982e+02 1.271849e+03 2.080925e+03  # 
2.030000e+03 5.160000e+02 6.001972e+02 9.402011e+04 8.631453e-04 4.170779e+02 1.258301e+03 2.187265e+02 1.278484e+03 2.250255e+03  # 
2.227000e+03 5.160000e+02 5.920627e+02 9.740157e+04 8.857908e-04 4.177935e+02 1.405087e+03 2.192196e+02 1.284295e+03 2.423579e+03  # 
2.424000e+03 5.160000e+02 5.824081e+02 1.006071e+05 7.766094e-04 4.182880e+02 1.551894e+03 2.196054e+02 1.289659e+03 2.600212e+03  # 
2.621000e+03 5.160000e+02 5.705521e+02 1.035302e+05 1.272022e-04 4.184742e+02 1.698773e+03 2.199259e+02 1.294578e+03 2.779489e+03  # 
2.818000e+03 5.160000e+02 5.553632e+02 1.059603e+05 3.967465e-04 4.181551e+02 1.845837e+03 2.202211e+02 1.299058e+03 2.960903e+03  # 
3.015000e+03 5.160000e+02 5.370878e+02 1.079391e+05 3.560791e-05 4.172086e+02 1.992999e+03 2.204470e+02 1.303186e+03 3.144089e+03  # 
3.212000e+03 5.160000e+02 5.151930e+02 1.093513e+05 4.382958e-04 4.152727e+02 2.140256e+03 2.205849e+02 1.307018e+03 3.328752e+03  # 
3.409000e+03 5.160000e+02 4.885632e+02 1.099874e+05 4.819024e-04 4.115341e+02 2.287707e+03 2.206289e+02 1.310569e+03 3.514645e+03  # 
3.606000e+03 5.160000e+02 4.580496e+02 1.100459e+05 4.811275e-04 4.048731e+02 2.435322e+03 2.205352e+02 1.313894e+03 3.701583e+03  # 
3.803000e+03 5.160000e+02 4.214882e+02 1.090612e+05 5.518105e-05 3.921474e+02 2.583239e+03 2.201812e+02 1.317015e+03 3.889412e+03  # 
4.000000e+03 5.160000e+02 3.773734e+02 1.067984e+05 3.946462e-04 3.680233e+02 2.731824e+03 2.193416e+02 1.319956e+03 4.078002e+03  # 
6.000000e+01 5.730000e+02 7.083981e+02 1.063153e+04 6.481592e-04 4.181930e+02 -1.219327e+02 2.276574e+02 1.507194e+03 1.382115e+03  # [ stau tachyon ]
2.570000e+02 5.730000e+02 6.825238e+02 8.171634e+04 9.074309e-04 4.510169e+02 -9.740319e+01 2.376065e+02 1.308961e+03 1.196116e+03  # 
4.540000e+02 5.730000e+02 6.812419e+02 8.287015e+04 5.255368e-04 4.526581e+02 6.330318e+01 2.386386e+02 1.318378e+03 1.251663e+03  # 
6.510000e+02 5.730000e+02 6.797024e+02 8.499126e+04 2.318053e-04 4.543954e+02 2.115163e+02 2.393333e+02 1.331386e+03 1.332382e+03  # 
8.480000e+02 5.730000e+02 6.774484e+02 8.774324e+04 3.440849e-04 4.560620e+02 3.573562e+02 2.400610e+02 1.343830e+03 1.433205e+03  # 
1.045000e+03 5.730000e+02 6.747138e+02 9.098342e+04 9.438690e-04 4.576739e+02 5.025763e+02 2.407739e+02 1.355715e+03 1.550983e+03  # 
1.242000e+03 5.730000e+02 6.713919e+02 9.452488e+04 4.244784e-04 4.592388e+02 6.476758e+02 2.414746e+02 1.366960e+03 1.682609e+03  # 
1.439000e+03 5.730000e+02 6.677208e+02 9.830732e+04 8.350339e-04 4.606838e+02 7.931842e+02 2.420861e+02 1.376983e+03 1.825566e+03  # 
1.636000e+03 5.730000e+02 6.636321e+02 1.022241e+05 1.816374e-04 4.620249e+02 9.390563e+02 2.426114e+02 1.385959e+03 1.977552e+03  # 
1.833000e+03 5.730000e+02 6.577646e+02 1.059963e+05 2.892563e-04 4.631925e+02 1.085372e+03 2.432236e+02 1.393797e+03 2.136561e+03  # 
2.030000e+03 5.730000e+02 6.515651e+02 1.098205e+05 6.612976e-04 4.642211e+02 1.231776e+03 2.436733e+02 1.401106e+03 2.301437e+03  # 
2.227000e+03 5.730000e+02 6.428017e+02 1.133029e+05 4.127756e-04 4.650247e+02 1.378555e+03 2.441897e+02 1.407515e+03 2.470798e+03  # 
2.424000e+03 5.730000e+02 6.327388e+02 1.166206e+05 4.907932e-04 4.656149e+02 1.525404e+03 2.446022e+02 1.413461e+03 2.643945e+03  # 
2.621000e+03 5.730000e+02 6.206274e+02 1.196528e+05 8.638481e-04 4.658938e+02 1.672350e+03 2.449638e+02 1.418939e+03 2.820146e+03  # 
2.818000e+03 5.730000e+02 6.050525e+02 1.220908e+05 9.872410e-04 4.656739e+02 1.819560e+03 2.453282e+02 1.423902e+03 2.998817e+03  # 
3.015000e+03 5.730000e+02 5.876508e+02 1.242702e+05 5.684104e-05 4.649895e+02 1.966783e+03 2.456006e+02 1.428534e+03 3.179580e+03  # 
3.212000e+03 5.730000e+02 5.666031e+02 1.258109e+05 2.888041e-04 4.634093e+02 2.114155e+03 2.458137e+02 1.432817e+03 3.362072e+03  # 
3.409000e+03 5.730000e+02 5.421305e+02 1.267484e+05 2.682636e-04 4.604872e+02 2.261641e+03 2.459378e+02 1.436810e+03 3.546026e+03  # 
3.606000e+03 5.730000e+02 5.130822e+02 1.268616e+05 3.984855e-04 4.550406e+02 2.409330e+03 2.459634e+02 1.440534e+03 3.731215e+03  # 
3.803000e+03 5.730000e+02 4.789932e+02 1.260466e+05 7.002220e-04 4.449065e+02 2.557273e+03 2.458247e+02 1.444024e+03 3.917464e+03  # 
4.000000e+03 5.730000e+02 4.390553e+02 1.241194e+05 8.749448e-04 4.261555e+02 2.705566e+03 2.453936e+02 1.447321e+03 4.104627e+03  # 
6.000000e+01 6.300000e+02 7.700472e+02 1.268269e+04 5.796226e-04 4.609344e+02 -1.196290e+02 2.504680e+02 1.657125e+03 1.519371e+03  # [ stau tachyon ]
2.570000e+02 6.300000e+02 7.414022e+02 9.929150e+04 2.018921e-04 4.980934e+02 -1.139039e+02 2.623874e+02 1.428129e+03 1.299577e+03  # 
4.540000e+02 6.300000e+02 7.399463e+02 1.003756e+05 5.522952e-04 4.997385e+02 4.165699e+01 2.634137e+02 1.436871e+03 1.351079e+03  # 
6.510000e+02 6.300000e+02 7.378733e+02 1.023770e+05 1.941910e-04 5.014623e+02 1.879701e+02 2.641983e+02 1.448976e+03 1.426443e+03  # 
8.480000e+02 6.300000e+02 7.352468e+02 1.050918e+05 8.081328e-04 5.031563e+02 3.327625e+02 2.648714e+02 1.461989e+03 1.521478e+03  # 
1.045000e+03 6.300000e+02 7.316748e+02 1.082484e+05 4.546391e-04 5.047924e+02 4.774369e+02 2.656307e+02 1.474063e+03 1.632890e+03  # 
1.242000e+03 6.300000e+02 7.274061e+02 1.117484e+05 7.056728e-04 5.063453e+02 6.220703e+02 2.663882e+02 1.485366e+03 1.758244e+03  # 
1.439000e+03 6.300000e+02 7.230082e+02 1.155781e+05 3.833551e-04 5.078007e+02 7.671476e+02 2.669815e+02 1.496375e+03 1.895332e+03  # 
1.636000e+03 6.300000e+02 7.176737e+02 1.194722e+05 4.992356e-04 5.091666e+02 9.127839e+02 2.675732e+02 1.505941e+03 2.041755e+03  # 
1.833000e+03 6.300000e+02 7.113283e+02 1.233642e+05 4.893998e-04 5.103711e+02 1.058847e+03 2.681508e+02 1.514540e+03 2.195840e+03  # 
2.030000e+03 6.300000e+02 7.038986e+02 1.271872e+05 4.859313e-05 5.114358e+02 1.205222e+03 2.686730e+02 1.522353e+03 2.356163e+03  # 
2.227000e+03 6.300000e+02 6.950460e+02 1.308358e+05 2.748957e-04 5.123334e+02 1.351863e+03 2.691598e+02 1.529447e+03 2.521551e+03  # 
2.424000e+03 6.300000e+02 6.837176e+02 1.340989e+05 2.404250e-04 5.129478e+02 1.498844e+03 2.696906e+02 1.535806e+03 2.691040e+03  # 
2.621000e+03 6.300000e+02 6.707147e+02 1.370873e+05 7.677840e-04 5.132747e+02 1.645905e+03 2.701177e+02 1.541764e+03 2.864023e+03  # 
2.818000e+03 6.300000e+02 6.562462e+02 1.398525e+05 2.371997e-04 5.133143e+02 1.793051e+03 2.704705e+02 1.547283e+03 3.039857e+03  # 
3.015000e+03 6.300000e+02 6.383974e+02 1.419911e+05 5.293210e-04 5.127551e+02 1.940423e+03 2.708177e+02 1.552339e+03 3.218045e+03  # 
3.212000e+03 6.300000e+02 6.185184e+02 1.437420e+05 2.805735e-04 5.115694e+02 2.087791e+03 2.710473e+02 1.557112e+03 3.398256e+03  # 
3.409000e+03 6.300000e+02 5.948420e+02 1.447711e+05 6.915931e-05 5.091414e+02 2.235372e+03 2.712493e+02 1.561521e+03 3.580140e+03  # 
3.606000e+03 6.300000e+02 5.672172e+02 1.450167e+05 3.854802e-04 5.046731e+02 2.383127e+03 2.713676e+02 1.565639e+03 3.763462e+03  # 
3.803000e+03 6.300000e+02 5.354826e+02 1.444344e+05 5.007800e-05 4.966008e+02 2.531053e+03 2.713645e+02 1.569516e+03 3.948022e+03  # 
4.000000e+03 6.300000e+02 4.989517e+02 1.428799e+05 9.550024e-04 4.819565e+02 2.679198e+03 2.711729e+02 1.573185e+03 4.133651e+03  # 
6.000000e+01 6.870000e+02 8.314829e+02 1.501601e+04 3.132740e-04 5.035913e+02 -1.189585e+02 2.732649e+02 1.807055e+03 1.656645e+03  # [ stau tachyon ]
2.570000e+02 6.870000e+02 7.994179e+02 1.185148e+05 3.872277e-04 5.451601e+02 -1.294024e+02 2.872957e+02 1.546545e+03 1.402493e+03  # 
4.540000e+02 6.870000e+02 7.976177e+02 1.194748e+05 6.054816e-04 5.468365e+02 2.079395e+01 2.884036e+02 1.554520e+03 1.450333e+03  # 
6.510000e+02 6.870000e+02 7.954912e+02 1.214457e+05 1.049298e-04 5.485577e+02 1.650365e+02 2.891116e+02 1.566260e+03 1.521241e+03  # 
8.480000e+02 6.870000e+02 7.922255e+02 1.240263e+05 6.519154e-04 5.502530e+02 3.086494e+02 2.898885e+02 1.579077e+03 1.610950e+03  # 
1.045000e+03 6.870000e+02 7.883108e+02 1.271646e+05 2.994196e-04 5.518854e+02 4.525752e+02 2.905990e+02 1.591513e+03 1.716820e+03  # 
1.242000e+03 6.870000e+02 7.833070e+02 1.305989e+05 3.904803e-04 5.534755e+02 5.968043e+02 2.913925e+02 1.603126e+03 1.836365e+03  # 
1.439000e+03 6.870000e+02 7.782054e+02 1.344289e+05 3.484750e-04 5.549446e+02 7.413961e+02 2.919887e+02 1.614271e+03 1.967888e+03  # 
1.636000e+03 6.870000e+02 7.716541e+02 1.382433e+05 5.473423e-04 5.563148e+02 8.867243e+02 2.926879e+02 1.624623e+03 2.108932e+03  # 
1.833000e+03 6.870000e+02 7.642815e+02 1.421044e+05 3.853209e-04 5.575571e+02 1.032587e+03 2.932907e+02 1.633812e+03 2.258125e+03  # 
2.030000e+03 6.870000e+02 7.562682e+02 1.459897e+05 2.857613e-04 5.587004e+02 1.178824e+03 2.938167e+02 1.642193e+03 2.413991e+03  # 
2.227000e+03 6.870000e+02 7.464716e+02 1.496329e+05 4.425334e-04 5.595971e+02 1.325430e+03 2.943721e+02 1.649818e+03 2.575337e+03  # 
2.424000e+03 6.870000e+02 7.354321e+02 1.530946e+05 8.700328e-04 5.603362e+02 1.472248e+03 2.948363e+02 1.656859e+03 2.741259e+03  # 
2.621000e+03 6.870000e+02 7.223641e+02 1.562035e+05 7.368204e-04 5.607919e+02 1.619301e+03 2.952932e+02 1.663305e+03 2.910952e+03  # 
2.818000e+03 6.870000e+02 7.072888e+02 1.589559e+05 1.327434e-04 5.608921e+02 1.766499e+03 2.957033e+02 1.669301e+03 3.083831e+03  # 
3.015000e+03 6.870000e+02 6.900727e+02 1.612741e+05 3.081288e-04 5.605634e+02 1.913836e+03 2.960533e+02 1.674878e+03 3.259380e+03  # 
3.212000e+03 6.870000e+02 6.698295e+02 1.629657e+05 1.633239e-04 5.595401e+02 2.061349e+03 2.963663e+02 1.680039e+03 3.437171e+03  # 
3.409000e+03 6.870000e+02 6.468855e+02 1.640945e+05 7.229201e-04 5.575464e+02 2.209022e+03 2.966250e+02 1.684836e+03 3.616873e+03  # 
3.606000e+03 6.870000e+02 6.204151e+02 1.644885e+05 9.988488e-04 5.538348e+02 2.356808e+03 2.968096e+02 1.689355e+03 3.798226e+03  # 
3.803000e+03 6.870000e+02 5.900587e+02 1.639797e+05 4.471997e-04 5.471312e+02 2.504763e+03 2.968906e+02 1.693622e+03 3.981000e+03  # 
4.000000e+03 6.870000e+02 5.560197e+02 1.627102e+05 3.818730e-04 5.353248e+02 2.652920e+03 2.968578e+02 1.697632e+03 4.164992e+03  # 
6.000000e+01 7.440000e+02 8.924280e+02 1.844214e+04 4.911959e-04 5.461822e+02 -1.193331e+02 2.960513e+02 1.956985e+03 1.793933e+03  # [ stau tachyon ]
2.570000e+02 7.440000e+02 8.566358e+02 1.393593e+05 8.752022e-04 5.922414e+02 -1.441798e+02 3.123259e+02 1.664251e+03 1.504852e+03  # 
4.540000e+02 7.440000e+02 8.549817e+02 1.403358e+05 1.617108e-04 5.939193e+02 6.388235e-01 3.133250e+02 1.671930e+03 1.549885e+03  # 
6.510000e+02 7.440000e+02 8.521482e+02 1.420722e+05 7.820106e-04 5.956514e+02 1.426267e+02 3.142705e+02 1.682659e+03 1.616272e+03  # 
8.480000e+02 7.440000e+02 8.485272e+02 1.445499e+05 8.032610e-04 5.973758e+02 2.849865e+02 3.150663e+02 1.695210e+03 1.701326e+03  # 
1.045000e+03 7.440000e+02 8.446366e+02 1.477350e+05 3.334588e-04 5.990208e+02 4.280685e+02 3.156239e+02 1.708199e+03 1.802375e+03  # 
1.242000e+03 7.440000e+02 8.397131e+02 1.512611e+05 9.262592e-04 6.005949e+02 5.717848e+02 3.162730e+02 1.720451e+03 1.916904e+03  # 
1.439000e+03 7.440000e+02 8.334518e+02 1.549114e+05 2.503833e-04 6.021219e+02 7.159187e+02 3.170433e+02 1.731657e+03 2.042894e+03  # 
1.636000e+03 7.440000e+02 8.265966e+02 1.587850e+05 3.699147e-04 6.035143e+02 8.607828e+02 3.177087e+02 1.742481e+03 2.178986e+03  # 
1.833000e+03 7.440000e+02 8.183064e+02 1.625844e+05 3.008554e-04 6.047975e+02 1.006384e+03 3.184229e+02 1.752155e+03 2.323321e+03  # 
2.030000e+03 7.440000e+02 8.094503e+02 1.664499e+05 5.580782e-04 6.059490e+02 1.152415e+03 3.189900e+02 1.761089e+03 2.474806e+03  # 
2.227000e+03 7.440000e+02 7.991919e+02 1.701360e+05 3.772276e-04 6.069351e+02 1.298885e+03 3.195490e+02 1.769236e+03 2.632126e+03  # 
2.424000e+03 7.440000e+02 7.877156e+02 1.736530e+05 3.641657e-04 6.077446e+02 1.445608e+03 3.200337e+02 1.776787e+03 2.794387e+03  # 
2.621000e+03 7.440000e+02 7.745257e+02 1.768529e+05 2.240559e-04 6.083164e+02 1.592598e+03 3.204942e+02 1.783743e+03 2.960759e+03  # 
2.818000e+03 7.440000e+02 7.593540e+02 1.796673e+05 8.590234e-04 6.085386e+02 1.739779e+03 3.209279e+02 1.790219e+03 3.130623e+03  # 
3.015000e+03 7.440000e+02 7.417193e+02 1.819605e+05 1.301082e-04 6.083348e+02 1.887218e+03 3.213647e+02 1.796154e+03 3.303392e+03  # 
3.212000e+03 7.440000e+02 7.223053e+02 1.838561e+05 2.111226e-04 6.076169e+02 2.034703e+03 3.216888e+02 1.801781e+03 3.478711e+03  # 
3.409000e+03 7.440000e+02 6.996784e+02 1.850155e+05 8.493379e-04 6.059826e+02 2.182432e+03 3.219979e+02 1.806966e+03 3.656142e+03  # 
3.606000e+03 7.440000e+02 6.743035e+02 1.855613e+05 2.459337e-04 6.029435e+02 2.330227e+03 3.222369e+02 1.811908e+03 3.835448e+03  # 
3.803000e+03 7.440000e+02 6.449373e+02 1.851586e+05 9.201721e-04 5.973983e+02 2.478288e+03 3.224138e+02 1.816471e+03 4.016317e+03  # 
4.000000e+03 7.440000e+02 6.123091e+02 1.839671e+05 7.474302e-04 5.876415e+02 2.626423e+03 3.224761e+02 1.820869e+03 4.198601e+03  # 
6.000000e+01 8.010000e+02 9.137968e+02 1.618686e+05 3.463522e-04 6.384888e+02 -3.068015e+02 3.369594e+02 1.777617e+03 1.586905e+03  # [ stau tachyon ]
2.570000e+02 8.010000e+02 9.135096e+02 1.619519e+05 4.112805e-04 6.393086e+02 -1.584495e+02 3.373173e+02 1.781666e+03 1.607053e+03  # 
4.540000e+02 8.010000e+02 9.116648e+02 1.628252e+05 3.063089e-04 6.410297e+02 -1.890559e+01 3.383245e+02 1.788770e+03 1.649291e+03  # 
6.510000e+02 8.010000e+02 9.090215e+02 1.645868e+05 3.214098e-04 6.427360e+02 1.207791e+02 3.391999e+02 1.799180e+03 1.712261e+03  # 
8.480000e+02 8.010000e+02 9.052252e+02 1.669771e+05 5.084927e-05 6.444693e+02 2.617480e+02 3.400086e+02 1.811537e+03 1.793086e+03  # 
1.045000e+03 8.010000e+02 9.005995e+02 1.699594e+05 5.698185e-04 6.461325e+02 4.038912e+02 3.407357e+02 1.824131e+03 1.889270e+03  # 
1.242000e+03 8.010000e+02 8.952995e+02 1.734284e+05 6.049901e-04 6.477227e+02 5.470166e+02 3.413889e+02 1.836706e+03 1.998940e+03  # 
1.439000e+03 8.010000e+02 8.884668e+02 1.769976e+05 6.706645e-04 6.492807e+02 6.907336e+02 3.422142e+02 1.848193e+03 2.119964e+03  # 
1.636000e+03 8.010000e+02 8.812183e+02 1.808622e+05 3.781905e-04 6.507378e+02 8.351207e+02 3.428511e+02 1.859198e+03 2.251290e+03  # 
1.833000e+03 8.010000e+02 8.724510e+02 1.846571e+05 6.017292e-04 6.520431e+02 9.803239e+02 3.435880e+02 1.869562e+03 2.391069e+03  # 
2.030000e+03 8.010000e+02 8.630338e+02 1.885106e+05 5.890561e-04 6.532619e+02 1.126120e+03 3.441835e+02 1.879018e+03 2.538247e+03  # 
2.227000e+03 8.010000e+02 8.523345e+02 1.922212e+05 4.848642e-04 6.543064e+02 1.272403e+03 3.447628e+02 1.887672e+03 2.691598e+03  # 
2.424000e+03 8.010000e+02 8.410727e+02 1.959213e+05 5.749816e-04 6.551768e+02 1.418902e+03 3.451972e+02 1.895881e+03 2.850305e+03  # 
2.621000e+03 8.010000e+02 8.268660e+02 1.989868e+05 3.806689e-04 6.558272e+02 1.565933e+03 3.457764e+02 1.903103e+03 3.013210e+03  # 
2.818000e+03 8.010000e+02 8.112212e+02 2.017714e+05 5.961707e-04 6.561346e+02 1.713150e+03 3.462877e+02 1.909954e+03 3.179976e+03  # 
3.015000e+03 8.010000e+02 7.942106e+02 2.042632e+05 8.997796e-04 6.561399e+02 1.860440e+03 3.466658e+02 1.916447e+03 3.350005e+03  # 
3.212000e+03 8.010000e+02 7.747609e+02 2.061963e+05 8.501015e-04 6.556100e+02 2.007967e+03 3.470550e+02 1.922447e+03 3.522749e+03  # 
3.409000e+03 8.010000e+02 7.528548e+02 2.075125e+05 7.071626e-04 6.543410e+02 2.155661e+03 3.473858e+02 1.928065e+03 3.697857e+03  # 
3.606000e+03 8.010000e+02 7.274867e+02 2.079599e+05 1.383361e-04 6.517479e+02 2.303600e+03 3.477071e+02 1.933304e+03 3.874996e+03  # 
3.803000e+03 8.010000e+02 6.988945e+02 2.076077e+05 8.393296e-04 6.470616e+02 2.451740e+03 3.479777e+02 1.938212e+03 4.053900e+03  # 
4.000000e+03 8.010000e+02 6.677460e+02 2.065913e+05 5.097934e-05 6.390324e+02 2.599867e+03 3.481020e+02 1.942963e+03 4.234392e+03  # 
6.000000e+01 8.580000e+02 9.700524e+02 1.859599e+05 9.210709e-04 6.856313e+02 -2.903363e+02 3.620263e+02 1.894704e+03 1.689802e+03  # 
2.570000e+02 8.580000e+02 9.694673e+02 1.860646e+05 5.693061e-04 6.864156e+02 -1.723762e+02 3.625334e+02 1.898250e+03 1.708502e+03  # 
4.540000e+02 8.580000e+02 9.677202e+02 1.869466e+05 1.581550e-04 6.881202e+02 -3.796563e+01 3.634469e+02 1.905092e+03 1.748531e+03  # 
6.510000e+02 8.580000e+02 9.646171e+02 1.884928e+05 8.190496e-04 6.898730e+02 9.935196e+01 3.644963e+02 1.914668e+03 1.807913e+03  # 
8.480000e+02 8.580000e+02 9.610357e+02 1.909333e+05 5.106929e-04 6.915888e+02 2.389043e+02 3.651738e+02 1.927015e+03 1.885202e+03  # 
1.045000e+03 8.580000e+02 9.564553e+02 1.939124e+05 7.641192e-04 6.932725e+02 3.800715e+02 3.658087e+02 1.939782e+03 1.977385e+03  # 
1.242000e+03 8.580000e+02 9.500383e+02 1.970492e+05 4.685767e-04 6.948983e+02 5.225198e+02 3.667346e+02 1.951952e+03 2.082135e+03  # 
1.439000e+03 8.580000e+02 9.431979e+02 2.006635e+05 6.602566e-04 6.964521e+02 6.658011e+02 3.674515e+02 1.963994e+03 2.198798e+03  # 
1.636000e+03 8.580000e+02 9.356765e+02 2.045360e+05 7.821107e-04 6.979354e+02 8.097060e+02 3.680932e+02 1.975411e+03 2.325636e+03  # 
1.833000e+03 8.580000e+02 9.270380e+02 2.084358e+05 4.017977e-04 6.993243e+02 9.544462e+02 3.687170e+02 1.986032e+03 2.461165e+03  # 
2.030000e+03 8.580000e+02 9.172126e+02 2.122921e+05 4.048932e-04 7.005538e+02 1.099903e+03 3.693539e+02 1.996243e+03 2.604192e+03  # 
2.227000e+03 8.580000e+02 9.050624e+02 2.157271e+05 8.672341e-04 7.016492e+02 1.246082e+03 3.701393e+02 2.005036e+03 2.753403e+03  # 
2.424000e+03 8.580000e+02 8.940472e+02 2.196058e+05 3.625446e-04 7.026211e+02 1.392358e+03 3.704796e+02 2.013879e+03 2.908603e+03  # 
2.621000e+03 8.580000e+02 8.802462e+02 2.228664e+05 5.899642e-04 7.033321e+02 1.539166e+03 3.710208e+02 2.021736e+03 3.068262e+03  # 
2.818000e+03 8.580000e+02 8.637323e+02 2.254922e+05 5.206470e-04 7.037536e+02 1.686431e+03 3.716469e+02 2.028805e+03 3.231819e+03  # 
3.015000e+03 8.580000e+02 8.475964e+02 2.282672e+05 4.902958e-04 7.039657e+02 1.833548e+03 3.719648e+02 2.035857e+03 3.399085e+03  # 
3.212000e+03 8.580000e+02 8.268082e+02 2.298495e+05 8.239745e-04 7.035063e+02 1.981321e+03 3.725306e+02 2.042014e+03 3.569106e+03  # 
3.409000e+03 8.580000e+02 8.055354e+02 2.313317e+05 2.549622e-04 7.025360e+02 2.128948e+03 3.728650e+02 2.048078e+03 3.741851e+03  # 
3.606000e+03 8.580000e+02 7.813130e+02 2.320088e+05 5.111512e-04 7.005142e+02 2.276823e+03 3.731834e+02 2.053724e+03 3.916804e+03  # 
3.803000e+03 8.580000e+02 7.543503e+02 2.319825e+05 1.693379e-04 6.968286e+02 2.424854e+03 3.734685e+02 2.059038e+03 4.093703e+03  # 
4.000000e+03 8.580000e+02 7.232530e+02 2.308025e+05 8.865519e-04 6.899930e+02 2.573126e+03 3.736947e+02 2.064034e+03 4.272299e+03  # 
6.000000e+01 9.150000e+02 1.025885e+03 2.118015e+05 9.813292e-04 7.327805e+02 -2.885348e+02 3.871261e+02 2.011386e+03 1.792265e+03  # 
2.570000e+02 9.150000e+02 1.025069e+03 2.118736e+05 6.544417e-04 7.335391e+02 -1.860288e+02 3.877362e+02 2.014519e+03 1.809713e+03  # 
4.540000e+02 9.150000e+02 1.023543e+03 2.128099e+05 2.771748e-04 7.352192e+02 -5.651551e+01 3.884986e+02 2.021221e+03 1.847862e+03  # 
6.510000e+02 9.150000e+02 1.020376e+03 2.142690e+05 5.941252e-04 7.369950e+02 7.841679e+01 3.895892e+02 2.030294e+03 1.904262e+03  # 
8.480000e+02 9.150000e+02 1.016259e+03 2.164584e+05 3.112561e-04 7.387601e+02 2.164455e+02 3.904346e+02 2.041889e+03 1.977687e+03  # 
1.045000e+03 9.150000e+02 1.010815e+03 2.191202e+05 9.002219e-04 7.404588e+02 3.565667e+02 3.913527e+02 2.054248e+03 2.065649e+03  # 
1.242000e+03 9.150000e+02 1.005044e+03 2.224666e+05 6.139127e-04 7.420690e+02 4.982614e+02 3.919761e+02 2.066799e+03 2.166837e+03  # 
1.439000e+03 9.150000e+02 9.982392e+02 2.261156e+05 4.932429e-04 7.436288e+02 6.410650e+02 3.926229e+02 2.079382e+03 2.279378e+03  # 
1.636000e+03 9.150000e+02 9.893521e+02 2.296009e+05 9.625785e-04 7.451768e+02 7.845691e+02 3.935472e+02 2.090588e+03 2.401499e+03  # 
1.833000e+03 9.150000e+02 9.810596e+02 2.336936e+05 3.350438e-04 7.465661e+02 9.288180e+02 3.940224e+02 2.101919e+03 2.533138e+03  # 
2.030000e+03 9.150000e+02 9.709140e+02 2.375302e+05 4.890861e-04 7.478604e+02 1.073923e+03 3.946644e+02 2.112399e+03 2.672144e+03  # 
2.227000e+03 9.150000e+02 9.589443e+02 2.410794e+05 3.937117e-04 7.490088e+02 1.219766e+03 3.953987e+02 2.121899e+03 2.817648e+03  # 
2.424000e+03 9.150000e+02 9.470618e+02 2.448306e+05 4.224490e-04 7.500236e+02 1.365911e+03 3.958453e+02 2.131038e+03 2.969182e+03  # 
2.621000e+03 9.150000e+02 9.322462e+02 2.478860e+05 6.741827e-04 7.508077e+02 1.512687e+03 3.965162e+02 2.139095e+03 3.125377e+03  # 
2.818000e+03 9.150000e+02 9.168082e+02 2.508626e+05 7.067566e-04 7.513881e+02 1.659653e+03 3.969942e+02 2.146869e+03 3.286008e+03  # 
3.015000e+03 9.150000e+02 8.991488e+02 2.532793e+05 7.658258e-04 7.516125e+02 1.806951e+03 3.975191e+02 2.154035e+03 3.450272e+03  # 
3.212000e+03 9.150000e+02 8.800792e+02 2.553451e+05 9.280342e-04 7.514682e+02 1.954405e+03 3.979295e+02 2.160863e+03 3.617793e+03  # 
3.409000e+03 9.150000e+02 8.587271e+02 2.567809e+05 8.945004e-04 7.507353e+02 2.102083e+03 3.983240e+02 2.167234e+03 3.788069e+03  # 
3.606000e+03 9.150000e+02 8.345965e+02 2.574317e+05 2.433400e-04 7.490293e+02 2.250015e+03 3.987251e+02 2.173205e+03 3.960759e+03  # 
3.803000e+03 9.150000e+02 8.078095e+02 2.573314e+05 1.459136e-04 7.458909e+02 2.398084e+03 3.990528e+02 2.178851e+03 4.135576e+03  # 
4.000000e+03 9.150000e+02 7.784438e+02 2.564841e+05 2.284546e-04 7.403778e+02 2.546290e+03 3.993153e+02 2.184223e+03 4.312268e+03  # 
6.000000e+01 9.720000e+02 1.080888e+03 2.391511e+05 2.657359e-04 7.799664e+02 -2.912432e+02 4.124489e+02 2.127274e+03 1.893884e+03  # 
2.570000e+02 9.720000e+02 1.080285e+03 2.393400e+05 6.445949e-04 7.807156e+02 -1.994323e+02 4.129176e+02 2.130420e+03 1.910607e+03  # 
4.540000e+02 9.720000e+02 1.078692e+03 2.402306e+05 1.536543e-04 7.823296e+02 -7.469564e+01 4.137059e+02 2.136769e+03 1.946845e+03  # 
6.510000e+02 9.720000e+02 1.075184e+03 2.414893e+05 8.520159e-04 7.841439e+02 5.781444e+01 4.149574e+02 2.145153e+03 2.000323e+03  # 
8.480000e+02 9.720000e+02 1.070940e+03 2.435753e+05 7.053452e-04 7.858966e+02 1.942942e+02 4.158453e+02 2.156279e+03 2.070503e+03  # 
1.045000e+03 9.720000e+02 1.065957e+03 2.463568e+05 3.603901e-04 7.876175e+02 3.333919e+02 4.165365e+02 2.168988e+03 2.155337e+03  # 
1.242000e+03 9.720000e+02 1.060090e+03 2.496386e+05 6.355532e-04 7.892677e+02 4.742895e+02 4.171417e+02 2.181638e+03 2.252760e+03  # 
1.439000e+03 9.720000e+02 1.052819e+03 2.531153e+05 3.770623e-04 7.908696e+02 6.165295e+02 4.178806e+02 2.194039e+03 2.361164e+03  # 
1.636000e+03 9.720000e+02 1.044047e+03 2.566378e+05 7.935456e-04 7.924339e+02 7.595982e+02 4.187403e+02 2.205708e+03 2.479376e+03  # 
1.833000e+03 9.720000e+02 1.034966e+03 2.605426e+05 7.945803e-04 7.938354e+02 9.034235e+02 4.193791e+02 2.217155e+03 2.606861e+03  # 
2.030000e+03 9.720000e+02 1.024246e+03 2.642379e+05 9.717710e-04 7.952053e+02 1.048153e+03 4.200788e+02 2.227621e+03 2.741897e+03  # 
2.227000e+03 9.720000e+02 1.013033e+03 2.680841e+05 4.411561e-04 7.963823e+02 1.193558e+03 4.206487e+02 2.238043e+03 2.883975e+03  # 
2.424000e+03 9.720000e+02 9.996488e+02 2.714556e+05 8.696397e-04 7.974516e+02 1.339636e+03 4.213380e+02 2.247231e+03 3.031727e+03  # 
2.621000e+03 9.720000e+02 9.853735e+02 2.747111e+05 2.708568e-04 7.983520e+02 1.486159e+03 4.219053e+02 2.255900e+03 3.184755e+03  # 
2.818000e+03 9.720000e+02 9.703092e+02 2.778581e+05 6.288379e-04 7.989954e+02 1.632911e+03 4.223601e+02 2.264219e+03 3.342405e+03  # 
3.015000e+03 9.720000e+02 9.524932e+02 2.802612e+05 9.942452e-04 7.993858e+02 1.780120e+03 4.229088e+02 2.271699e+03 3.503757e+03  # 
3.212000e+03 9.720000e+02 9.338634e+02 2.824509e+05 6.643041e-04 7.994108e+02 1.927484e+03 4.233298e+02 2.278960e+03 3.668652e+03  # 
3.409000e+03 9.720000e+02 9.116919e+02 2.836648e+05 9.966625e-04 7.988017e+02 2.075245e+03 4.238649e+02 2.285528e+03 3.836375e+03  # 
3.606000e+03 9.720000e+02 8.883012e+02 2.844854e+05 9.384875e-04 7.975163e+02 2.223086e+03 4.242504e+02 2.291872e+03 4.006786e+03  # 
3.803000e+03 9.720000e+02 8.617225e+02 2.843464e+05 6.706809e-05 7.948490e+02 2.371215e+03 4.246655e+02 2.297823e+03 4.179469e+03  # 
4.000000e+03 9.720000e+02 8.334350e+02 2.836541e+05 5.649370e-04 7.903799e+02 2.519397e+03 4.249359e+02 2.303521e+03 4.354196e+03  # 
6.000000e+01 1.029000e+03 1.135825e+03 2.683083e+05 8.221595e-04 8.271670e+02 -2.962984e+02 4.376361e+02 2.243094e+03 1.995416e+03  # 
2.570000e+02 1.029000e+03 1.135187e+03 2.685082e+05 5.524019e-04 8.278586e+02 -2.127455e+02 4.381283e+02 2.246051e+03 2.011288e+03  # 
4.540000e+02 1.029000e+03 1.132884e+03 2.690428e+05 6.989854e-04 8.294866e+02 -9.260191e+01 4.392065e+02 2.251480e+03 2.045173e+03  # 
6.510000e+02 1.029000e+03 1.130092e+03 2.705475e+05 3.532045e-04 8.313126e+02 3.767218e+01 4.401305e+02 2.260099e+03 2.096867e+03  # 
8.480000e+02 1.029000e+03 1.125536e+03 2.724290e+05 9.022547e-04 8.330589e+02 1.725170e+02 4.411691e+02 2.270558e+03 2.163859e+03  # 
1.045000e+03 1.029000e+03 1.120474e+03 2.751247e+05 5.853351e-04 8.347897e+02 3.105025e+02 4.418674e+02 2.283091e+03 2.245429e+03  # 
1.242000e+03 1.029000e+03 1.114407e+03 2.783038e+05 9.352106e-04 8.364453e+02 4.505676e+02 4.425212e+02 2.295819e+03 2.339350e+03  # 
1.439000e+03 1.029000e+03 1.107071e+03 2.817212e+05 3.031361e-04 8.380833e+02 5.921867e+02 4.432249e+02 2.308075e+03 2.444087e+03  # 
1.636000e+03 1.029000e+03 1.098555e+03 2.853403e+05 6.044133e-04 8.396163e+02 7.348337e+02 4.439774e+02 2.320377e+03 2.558749e+03  # 
1.833000e+03 1.029000e+03 1.088321e+03 2.888368e+05 2.996830e-04 8.411362e+02 8.782712e+02 4.448814e+02 2.331574e+03 2.681985e+03  # 
2.030000e+03 1.029000e+03 1.077804e+03 2.926358e+05 5.659060e-04 8.425254e+02 1.022548e+03 4.455002e+02 2.342566e+03 2.813475e+03  # 
2.227000e+03 1.029000e+03 1.066483e+03 2.964913e+05 4.496968e-04 8.437685e+02 1.167595e+03 4.460460e+02 2.353096e+03 2.952002e+03  # 
2.424000e+03 1.029000e+03 1.052622e+03 2.997539e+05 3.694877e-04 8.448546e+02 1.313454e+03 4.468393e+02 2.362827e+03 3.096280e+03  # 
2.621000e+03 1.029000e+03 1.038481e+03 3.030932e+05 8.937352e-04 8.458495e+02 1.459688e+03 4.473574e+02 2.371990e+03 3.246119e+03  # 
2.818000e+03 1.029000e+03 1.022281e+03 3.059331e+05 5.143582e-04 8.465394e+02 1.606464e+03 4.479888e+02 2.380433e+03 3.400568e+03  # 
3.015000e+03 1.029000e+03 1.004841e+03 3.084552e+05 6.049419e-04 8.470416e+02 1.753531e+03 4.485059e+02 2.388392e+03 3.559135e+03  # 
3.212000e+03 1.029000e+03 9.860207e+02 3.106295e+05 5.785287e-04 8.472063e+02 1.900797e+03 4.489414e+02 2.395981e+03 3.721351e+03  # 
3.409000e+03 1.029000e+03 9.656270e+02 3.123289e+05 9.344489e-04 8.468904e+02 2.048284e+03 4.493507e+02 2.403204e+03 3.886753e+03  # 
3.606000e+03 1.029000e+03 9.413170e+02 3.128216e+05 3.228284e-04 8.457888e+02 2.196273e+03 4.498902e+02 2.409668e+03 4.054738e+03  # 
3.803000e+03 1.029000e+03 9.156165e+02 3.128657e+05 1.601585e-04 8.436793e+02 2.344318e+03 4.502931e+02 2.415963e+03 4.225272e+03  # 
4.000000e+03 1.029000e+03 8.879788e+02 3.122661e+05 4.962522e-04 8.399600e+02 2.492463e+03 4.505976e+02 2.422015e+03 4.398012e+03  # 
6.000000e+01 1.086000e+03 1.190136e+03 2.989985e+05 8.304250e-04 8.743882e+02 -3.029081e+02 4.629813e+02 2.358318e+03 2.096312e+03  # 
2.570000e+02 1.086000e+03 1.188977e+03 2.989581e+05 7.802893e-04 8.750590e+02 -2.261067e+02 4.637187e+02 2.360656e+03 2.110949e+03  # 
4.540000e+02 1.086000e+03 1.187646e+03 2.999223e+05 5.851761e-04 8.766030e+02 -1.100077e+02 4.643068e+02 2.366702e+03 2.144198e+03  # 
6.510000e+02 1.086000e+03 1.184276e+03 3.011040e+05 3.394000e-04 8.784637e+02 1.777901e+01 4.655222e+02 2.374465e+03 2.193181e+03  # 
8.480000e+02 1.086000e+03 1.180048e+03 3.030416e+05 3.334738e-04 8.802518e+02 1.511161e+02 4.664024e+02 2.384763e+03 2.257693e+03  # 
1.045000e+03 1.086000e+03 1.174607e+03 3.055018e+05 9.463567e-04 8.820038e+02 2.879201e+02 4.672500e+02 2.396786e+03 2.335968e+03  # 
1.242000e+03 1.086000e+03 1.168064e+03 3.084290e+05 4.264521e-04 8.836891e+02 4.271148e+02 4.680727e+02 2.409301e+03 2.426401e+03  # 
1.439000e+03 1.086000e+03 1.161331e+03 3.120729e+05 7.369210e-04 8.852865e+02 5.680655e+02 4.685403e+02 2.422087e+03 2.528156e+03  # 
1.636000e+03 1.086000e+03 1.152422e+03 3.154861e+05 3.953106e-04 8.868889e+02 7.102745e+02 4.693638e+02 2.434209e+03 2.639080e+03  # 
1.833000e+03 1.086000e+03 1.142087e+03 3.189238e+05 8.913434e-04 8.884129e+02 8.532558e+02 4.702853e+02 2.445731e+03 2.758732e+03  # 
2.030000e+03 1.086000e+03 1.131065e+03 3.225787e+05 3.245890e-04 8.898051e+02 9.971462e+02 4.710337e+02 2.456913e+03 2.886577e+03  # 
2.227000e+03 1.086000e+03 1.119269e+03 3.262728e+05 6.245135e-04 8.911499e+02 1.141857e+03 4.716206e+02 2.467576e+03 3.021536e+03  # 
2.424000e+03 1.086000e+03 1.105866e+03 3.297149e+05 8.169729e-04 8.922752e+02 1.287317e+03 4.723104e+02 2.477777e+03 3.162657e+03  # 
2.621000e+03 1.086000e+03 1.091496e+03 3.330199e+05 5.239775e-04 8.933065e+02 1.433355e+03 4.728753e+02 2.487414e+03 3.309325e+03  # 
2.818000e+03 1.086000e+03 1.075292e+03 3.358536e+05 5.322143e-04 8.941344e+02 1.579943e+03 4.735049e+02 2.496199e+03 3.460736e+03  # 
3.015000e+03 1.086000e+03 1.057697e+03 3.383559e+05 4.941947e-04 8.946842e+02 1.726867e+03 4.740786e+02 2.504524e+03 3.616477e+03  # 
3.212000e+03 1.086000e+03 1.039615e+03 3.407656e+05 9.079793e-04 8.949998e+02 1.873958e+03 4.744521e+02 2.512628e+03 3.776133e+03  # 
3.409000e+03 1.086000e+03 1.017478e+03 3.418770e+05 5.704353e-04 8.947750e+02 2.021646e+03 4.750954e+02 2.519761e+03 3.938805e+03  # 
3.606000e+03 1.086000e+03 9.944769e+02 3.427259e+05 8.234374e-04 8.939928e+02 2.169420e+03 4.755526e+02 2.526766e+03 4.104571e+03  # 
3.803000e+03 1.086000e+03 9.704626e+02 3.432700e+05 9.387246e-04 8.924767e+02 2.317258e+03 4.758862e+02 2.533503e+03 4.272985e+03  # 
4.000000e+03 1.086000e+03 9.423551e+02 3.423858e+05 2.590169e-04 8.892590e+02 2.465479e+03 4.762831e+02 2.539771e+03 4.443647e+03  # 
6.000000e+01 1.143000e+03 1.243525e+03 3.310256e+05 3.674003e-04 9.216437e+02 -3.107154e+02 4.886435e+02 2.472674e+03 2.196287e+03  # 
2.570000e+02 1.143000e+03 1.243360e+03 3.315097e+05 4.760027e-04 9.222283e+02 -2.392089e+02 4.888834e+02 2.475809e+03 2.211221e+03  # 
4.540000e+02 1.143000e+03 1.241283e+03 3.320622e+05 4.158055e-04 9.237490e+02 -1.272990e+02 4.898150e+02 2.480932e+03 2.242356e+03  # 
6.510000e+02 1.143000e+03 1.237877e+03 3.331540e+05 7.341681e-04 9.256423e+02 -1.841397e+00 4.910392e+02 2.488344e+03 2.289297e+03  # 
8.480000e+02 1.143000e+03 1.234151e+03 3.352832e+05 3.167819e-04 9.273895e+02 1.299602e+02 4.917446e+02 2.498680e+03 2.351735e+03  # 
1.045000e+03 1.143000e+03 1.228040e+03 3.373345e+05 7.514426e-04 9.291926e+02 2.655433e+02 4.928557e+02 2.509878e+03 2.426671e+03  # 
1.242000e+03 1.143000e+03 1.221746e+03 3.403041e+05 2.042111e-04 9.309167e+02 4.039100e+02 4.935460e+02 2.522617e+03 2.514295e+03  # 
1.439000e+03 1.143000e+03 1.214689e+03 3.437581e+05 6.721920e-04 9.325475e+02 5.441713e+02 4.940861e+02 2.535336e+03 2.612719e+03  # 
1.636000e+03 1.143000e+03 1.205969e+03 3.472230e+05 3.495968e-04 9.341232e+02 6.858434e+02 4.948479e+02 2.547497e+03 2.720463e+03  # 
1.833000e+03 1.143000e+03 1.196167e+03 3.508378e+05 6.966630e-04 9.356546e+02 8.284368e+02 4.955711e+02 2.559720e+03 2.837014e+03  # 
2.030000e+03 1.143000e+03 1.184923e+03 3.543758e+05 8.141209e-04 9.371294e+02 9.718845e+02 4.963971e+02 2.571024e+03 2.961314e+03  # 
2.227000e+03 1.143000e+03 1.172302e+03 3.577693e+05 6.637235e-04 9.384719e+02 1.116233e+03 4.971935e+02 2.581708e+03 3.092726e+03  # 
2.424000e+03 1.143000e+03 1.159649e+03 3.614699e+05 5.586795e-04 9.397269e+02 1.261316e+03 4.976879e+02 2.592288e+03 3.230808e+03  # 
2.621000e+03 1.143000e+03 1.144476e+03 3.644996e+05 4.993405e-04 9.407855e+02 1.407138e+03 4.984263e+02 2.602153e+03 3.374203e+03  # 
2.818000e+03 1.143000e+03 1.128236e+03 3.673356e+05 6.513417e-04 9.416637e+02 1.553474e+03 4.990800e+02 2.611360e+03 3.522671e+03  # 
3.015000e+03 1.143000e+03 1.110707e+03 3.698509e+05 8.252345e-04 9.423361e+02 1.700226e+03 4.996552e+02 2.620033e+03 3.675602e+03  # 
3.212000e+03 1.143000e+03 1.091594e+03 3.719085e+05 8.519832e-04 9.427196e+02 1.847339e+03 5.001978e+02 2.628212e+03 3.832459e+03  # 
3.409000e+03 1.143000e+03 1.070757e+03 3.734045e+05 7.428652e-04 9.427418e+02 1.994811e+03 5.007037e+02 2.635924e+03 3.992784e+03  # 
3.606000e+03 1.143000e+03 1.049369e+03 3.747784e+05 4.705545e-04 9.422794e+02 2.142269e+03 5.010341e+02 2.643542e+03 4.156372e+03  # 
3.803000e+03 1.143000e+03 1.024570e+03 3.749747e+05 9.082335e-04 9.409752e+02 2.290160e+03 5.014941e+02 2.650458e+03 4.322521e+03  # 
4.000000e+03 1.143000e+03 9.965064e+02 3.739745e+05 9.800009e-04 9.383044e+02 2.438461e+03 5.019747e+02 2.656876e+03 4.491044e+03  # 
6.000000e+01 1.200000e+03 1.297335e+03 3.650664e+05 8.760085e-04 9.688906e+02 -3.191429e+02 5.139527e+02 2.587408e+03 2.296644e+03  # 
2.570000e+02 1.200000e+03 1.296898e+03 3.654162e+05 4.501324e-04 9.694807e+02 -2.523165e+02 5.142920e+02 2.590169e+03 2.310693e+03  # 
4.540000e+02 1.200000e+03 1.294793e+03 3.659228e+05 4.017767e-04 9.709125e+02 -1.442811e+02 5.152569e+02 2.595053e+03 2.340527e+03  # 
6.510000e+02 1.200000e+03 1.291976e+03 3.672598e+05 3.131116e-04 9.728078e+02 -2.100875e+01 5.161919e+02 2.602653e+03 2.386105e+03  # 
8.480000e+02 1.200000e+03 1.287383e+03 3.688463e+05 3.695128e-04 9.746531e+02 1.090851e+02 5.172948e+02 2.611873e+03 2.445460e+03  # 
1.045000e+03 1.200000e+03 1.282170e+03 3.712707e+05 1.870319e-04 9.763676e+02 2.435348e+02 5.180857e+02 2.623426e+03 2.518438e+03  # 
1.242000e+03 1.200000e+03 1.275163e+03 3.738069e+05 3.275676e-04 9.781467e+02 3.809405e+02 5.190545e+02 2.635564e+03 2.602728e+03  # 
1.439000e+03 1.200000e+03 1.268000e+03 3.771600e+05 9.485436e-04 9.797777e+02 5.204810e+02 5.196282e+02 2.648383e+03 2.698159e+03  # 
1.636000e+03 1.200000e+03 1.259272e+03 3.805570e+05 3.387688e-04 9.813939e+02 6.616051e+02 5.203664e+02 2.660580e+03 2.802763e+03  # 
1.833000e+03 1.200000e+03 1.249791e+03 3.842806e+05 7.433873e-04 9.829256e+02 8.038320e+02 5.209927e+02 2.673031e+03 2.916270e+03  # 
2.030000e+03 1.200000e+03 1.237714e+03 3.873815e+05 9.214767e-04 9.845091e+02 9.468666e+02 5.220017e+02 2.684212e+03 3.036956e+03  # 
2.227000e+03 1.200000e+03 1.225290e+03 3.908561e+05 3.560337e-04 9.858718e+02 1.090825e+03 5.227638e+02 2.695330e+03 3.165281e+03  # 
2.424000e+03 1.200000e+03 1.212065e+03 3.943301e+05 6.697145e-04 9.871598e+02 1.235566e+03 5.233657e+02 2.705997e+03 3.300113e+03  # 
2.621000e+03 1.200000e+03 1.197375e+03 3.975417e+05 4.250638e-04 9.882585e+02 1.381050e+03 5.240168e+02 2.716146e+03 3.440646e+03  # 
2.818000e+03 1.200000e+03 1.181035e+03 4.003287e+05 4.674678e-04 9.892038e+02 1.527178e+03 5.247058e+02 2.725872e+03 3.586199e+03  # 
3.015000e+03 1.200000e+03 1.164588e+03 4.032383e+05 4.326193e-04 9.899900e+02 1.673579e+03 5.251108e+02 2.735223e+03 3.736573e+03  # 
3.212000e+03 1.200000e+03 1.144528e+03 4.049112e+05 8.756549e-04 9.904585e+02 1.820672e+03 5.258480e+02 2.743427e+03 3.890608e+03  # 
3.409000e+03 1.200000e+03 1.123952e+03 4.064773e+05 3.672188e-04 9.906286e+02 1.967981e+03 5.263539e+02 2.751495e+03 4.048474e+03  # 
3.606000e+03 1.200000e+03 1.101632e+03 4.074744e+05 7.857919e-04 9.902989e+02 2.115528e+03 5.268296e+02 2.759173e+03 4.209586e+03  # 
3.803000e+03 1.200000e+03 1.077179e+03 4.077018e+05 8.858367e-04 9.892637e+02 2.263372e+03 5.273026e+02 2.766413e+03 4.373549e+03  # 
4.000000e+03 1.200000e+03 1.050516e+03 4.071006e+05 1.043042e-04 9.871399e+02 2.411482e+03 5.277525e+02 2.773280e+03 4.540081e+03  # 



